Continuous-Time Critic as a Lyapunov Function: Projected Adaptation and Cart-Pole Stabilization

We study adaptive stabilization of known control-affine systems by treating the current parameterized critic itself as a Lyapunov candidate. Its total derivative contains a parameter-velocity term that can compensate unfavorable state evolution. A projection onto the intersection of a bounded admissible velocity set and one decay halfspace enforces parameter invariance and Lyapunov decrease simultaneously. We give an exact pointwise feasibility test, a conditional state-stability theorem, and a counterexample showing why a positive critic family containing a stabilizing member does not imply persistent feasibility. A convex endpoint constraint provides a distinct sampled implementation. A generic periodic polynomial-factor critic with a local Riccati anchor is evaluated on a force-limited cart-pole without mechanical-energy features, replay training, waypoints, or controller switching. The frozen controller passes stabilization and numerical decay checks on 600 sampled initial states across two draw sets; 400 matched continuous trajectories also pass. Independent reintegration audits and a conservative local feasibility certificate are distinguished from a global or machine-arithmetic guarantee. Compared with nonlinear model-predictive control, the measured implementation uses less CPU but has higher cost, settling time, and cart travel. The results support a conditional adaptive stabilization mechanism.

==> anc/README.txt <==
CONT-CALF cart-pole ancillary data

This package contains only the cart-pole study. It does not claim global
stabilization, model-free control, machine-level certification, or superiority
over NMPC. The paper distinguishes exact conditional/local results from
numerical trajectory checks.

Primary draw: seeds 20261024/25, 200 box starts and 100 near hanging.
Second draw: seeds 20261026/27, same distributions and counts.
The unchanged 2 ms candidate is labeled "reference" in the second-draw table
because that study tested a different 4 ms candidate. Do not merge those laws.
Continuous and sampled paths share initial states; audits repeat paths.

representative_trajectory.csv is the first near-hanging primary validation
case (initial_id 0), from a full independently audited replay. Each 20 ms bin
contains ten 2 ms decisions. Force minima/maxima and maximum residuals are
preserved; the other state/critic values are the bin endpoint. The first row
records the initial state. No positive residual is hidden by decimation.

Rebuild figures from this directory using Python with numpy and matplotlib:
python reproduce_figures.py --data-dir . --output-dir ../figures-rebuilt

The script checks the central counts and matched-data completeness before
rendering. provenance.json stores hashes of original sources and packaging
environment versions; version numbers alone are not an experiment lockfile.
local_certificate.json retains exact constants and matrix entries for the
ideal local argument, not a validated swing-up enclosure.

Recompute every local-certificate constant in exact arithmetic with numpy:
python reproduce_certificate.py

certificate/local_certificate.py is the unmodified arithmetic implementation,
checked against the archived source hash. certificate/cartpole.py supplies the
exact archived binary Riccati matrix instead of rerunning a floating-point CARE
solver. All derived matrices, positive pivots, exponential bounds and final
sufficient inequalities are recomputed. This checks arithmetic conditional on
the analytic remainder estimates; it is not a formal proof assistant or a
machine-level controller certificate. Appendix B states the sufficient bounds.

Outcome/audit CSV path columns are provenance labels from the original
experiment archive. Those large raw simulation archives are not included.
There are no credentials, Telegram records, or workstation-specific paths.


==> anc/cartpole_benchmark_curvature_2026-10-02.csv <==
case,repeat_count,period,median_ms,p95_ms,p99_ms,max_steady_ms,max_startup_ms,steady_deadline_miss_fraction,median_cpu_seconds_per_sim_second,max_action_replay_error,common_cost,max_cart_travel,settling_time,input_energy,input_total_variation
candidate_box0,3,0.002,0.39133999962359667,0.5954799969913438,1.056249879184167,3.1196389900287613,3.9943159936228767,0.0027556780301346727,0.20835956288866428,0.0,200.83488739635794,4.381494371395971,7.476,124.96681185477355,33.93585050981824
candidate_box1,3,0.002,0.3929090016754344,0.44652019860222936,1.8041704001370755,2.7808899903902784,1.0966420086333528,0.0019111960531579182,0.20911405166651142,0.0,509.01745535678907,3.9978960882196537,7.266,150.2366537091396,69.83960964196153
candidate_box2,3,0.002,0.3922239993698895,0.6523804098833352,1.9546073541277984,2.9860929935239255,0.7068450067890808,0.006859564128776093,0.2283402500668356,0.0,1191.520875810154,5.779682283330011,8.414000000000001,328.4883160328472,107.04801883362472
candidate_near0,3,0.002,0.39058399852365255,0.6571556004928425,2.004325799061916,2.823809001711197,1.0479959892109036,0.010504170555728403,0.23195092173297982,0.0,1196.8502688293488,6.253965177876726,8.442,311.2461659774671,108.64805288663909
candidate_near1,3,0.002,0.3937290020985529,0.6445100036216899,1.9604946026811365,2.9546310106525198,0.8249980019172654,0.00718550454094256,0.22701724724443453,0.0,1189.2722855182951,5.785599388521799,8.396,319.86425469111884,106.96684711121897
candidate_near2,3,0.002,0.39341401134151965,0.6622731976676732,2.0308693987317366,4.925526998704299,0.7915850001154467,0.013304295005703957,0.2332243086222118,0.0,1209.889748916388,6.419285039026696,8.4,282.74536525313573,108.74980354651004
mpc_box0,3,0.1,32.83969100448303,65.45929590938614,68.79581662389681,76.92559499992058,571.0529269999824,0.0,0.37335842502221794,0.0,154.37262951459118,3.4581967322693874,4.915,130.47454455111014,33.98685621957524
mpc_box1,3,0.1,33.518936004838906,66.97592130221892,72.04213929420798,431.42584899032954,1235.0868959911168,0.0022271714922048997,0.406775972777776,0.0,644.8972441234987,2.1872961174274614,4.88,201.16122088626315,76.98106507241361
mpc_box2,3,0.1,33.14824399421923,65.66344460443362,68.78076170221901,90.66109400009736,713.7481020035921,0.0,0.382227139777793,0.0,423.899678595979,1.501915278708393,3.72,162.59074176448686,61.1674755743725
mpc_near0,3,0.1,32.57291699992493,65.52359629713465,70.65440492093329,131.28754100762308,684.2936640023254,0.0022271714922048997,0.3816236946444355,0.0,422.70952013690663,1.06414916243451,3.29,163.0311426230234,61.072086556531346
mpc_near1,3,0.1,32.84362600243185,65.08136409247527,68.4684209228726,87.89531199727207,674.1313050006283,0.0,0.37837663946666283,0.0,424.639168282867,1.5665344369999232,3.745,162.78630169517214,61.21673716252439
mpc_near2,3,0.1,33.13743500621058,65.29591920552775,68.31022941565605,122.02507600886747,677.7903829934075,0.0022271714922048997,0.3838366383111179,2.7427500002077942e-09,420.2472125497494,0.9367690375240042,3.11,165.38625219999335,61.13363950279638
reference_box0,3,0.002,0.3314240020699799,0.4014543985249474,0.7187175581929315,2.7445020095910877,2.467595986672677,0.0007704046105752848,0.17871926406673108,0.0,246.8284012562292,4.344707078526271,7.4879999999999995,262.60129405020535,12625.693202574923
reference_box1,3,0.002,0.3322489938000217,0.38538440130650997,1.722462520119724,2.7796159993158653,0.9703390096547082,0.0010222676563402817,0.17940233646659434,0.0,536.0201669975617,3.9455248731851444,7.232,233.71553570412158,7468.872410994736
reference_box2,3,0.002,0.3328809980303049,0.5925465957261622,1.87765331706032,2.777508008875884,0.797361004515551,0.002592707824051439,0.20115599077784685,0.0,1201.7128475825618,5.795066550557095,8.406,371.2757025070689,4029.765632349799
reference_near0,3,0.002,0.3304049896541983,0.5895744019653648,1.9359843200072642,2.97798500105273,0.6550899997819215,0.0049631835488984696,0.2038372239110995,0.0,1207.6940372339427,6.270329106689086,8.412,347.3945825014104,3207.978660859689
reference_near1,3,0.002,0.3363060095580295,0.5985510098980739,1.9405747280688952,2.8997660119784996,0.6792700005462393,0.005703957212913166,0.205766734644649,0.0,1201.739465002404,5.801751911532764,8.382000000000001,366.944473000147,4295.785997169216
reference_near2,3,0.002,0.3334170032758266,0.6011448043864218,1.952441565808835,3.84524799301289,0.9782620036276057,0.005896558365556988,0.20706962326667938,0.0,1227.9079547156807,6.437209286771705,8.392000000000001,331.80512840562716,4001.4646462298815


==> anc/cartpole_config.json <==
{
  "params": {
    "cart_mass": 1.0,
    "pole_mass": 0.2,
    "pole_length": 0.8,
    "gravity": 9.81,
    "force_limit": 12
  },
  "rank": 5,
  "seed": 0,
  "initialization": "riccati_complete",
  "initial_scale": 1,
  "factor_bound": 3.0,
  "floor": 0.002,
  "anchor_weight": 8.0,
  "anchor_min": -7.0,
  "anchor_max": 0.7,
  "anchor_width": 1.5,
  "anchor_angle_bias": 0.25,
  "far_penalty": 0.01,
  "recovery": 0.5,
  "guide": "recovery",
  "guide_gain": 1.0,
  "decay": 0.01,
  "tau": 0.01,
  "sampled_guard": true,
  "guard_margin": 0.0001,
  "guard_decay_fraction": 1.0,
  "guard_solver": "clarabel_refine",
  "integration_rtol": 1e-10,
  "integration_atol": 1e-12,
  "joint_force_projection": false,
  "joint_force_weight": 1.0,
  "adaptation_mode": "full",
  "anchor_metric": 1.0,
  "guard_repair": true,
  "feature_scale": null,
  "curvature_penalty_time": 0.002
}


==> anc/cartpole_curvature_hold_validation_2026-10-03.csv <==
study,group,initial_id,case_id,source_hash,x0,v0,theta0,omega0,continuous,period,horizon,anchor_min,feature_scale,status,curvature_penalty_time,error,complete,settled,strict_decay,common_cost,settling_time,max_cart_travel,input_total_variation,max_derivative_residual,max_endpoint_residual,guard_repairs,max_guard_repair_fraction
box_candidate_cont200,"Box: candidate, continuous",0,5fbd27ba052e977ec99a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5738605678108115,0.5182366775069678,2.5666330825198793,-0.2562696037836174,True,,45.0,-7.0,,completed,0.004,,True,True,True,2247.2817944160356,12.509012754643791,7.692091646321929,203.15817501400062,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",1,6997b58fdfe282be7504,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9601681351751452,0.13001767453884305,1.745689076985812,3.7486525091223672,True,,45.0,-7.0,,completed,0.004,,True,True,True,2003.7919439575087,11.983115381465687,6.877621086554122,214.16807621693954,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",2,e2f99927de9743bab6b3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5257415406555412,-0.5699662016840503,-1.443909510496625,1.5150474227740611,True,,45.0,-7.0,,completed,0.004,,True,True,True,521.7187702260346,7.299768706429602,3.912947057323602,69.96966958293231,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",3,13ff9195fb804a63b3a9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7992818461438946,0.7284686291310587,3.1043098766633763,1.306253662119186,True,,45.0,-7.0,,completed,0.004,,True,True,True,1185.474699344897,8.463619022739561,6.085978808495027,108.38304761274101,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",4,4540e933dfa6a46f861b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9331681127819684,1.8639910820558692,0.6000728476368904,1.148193751086497,True,,45.0,-7.0,,completed,0.004,,True,True,True,1590.0816814644627,9.555172992833661,7.967675508200794,150.7957054793678,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",5,9979915f792b89b24487,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3166949258973779,-0.447910912153902,-0.19833591243712956,1.2607029918064203,True,,45.0,-7.0,,completed,0.004,,True,True,True,2.525146064052558,2.760000000000002,0.36259538410587633,9.88399634183943,-1.1655312360022631e-31,,,
box_candidate_cont200,"Box: candidate, continuous",6,5bfc5f3896a88d35273f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15513244552734418,0.18376196555228042,-1.9899845231946316,-3.4779376088806604,True,,45.0,-7.0,,completed,0.004,,True,True,True,2456.0761355967534,11.85351496541744,13.37957767414941,214.33983887424014,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",7,396ceb175d01ae3e748f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21423596799078393,0.9366123268894784,2.7564185722316994,-0.39107106674910597,True,,45.0,-7.0,,completed,0.004,,True,True,True,1367.6467798005524,8.834307986167888,6.557178135937361,110.83268802611363,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",8,f9c6baddaa2098b80bb8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17624462436180233,-0.9465935607547187,2.2184651637241206,-1.8153661573060962,True,,45.0,-7.0,,completed,0.004,,True,True,True,1410.879087568412,10.605786630356642,4.642715428806549,188.4781404781108,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",9,ec466ff6348049c73a92,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7771471432091537,0.3651881866954132,1.609661671585906,-1.9946355171573655,True,,45.0,-7.0,,completed,0.004,,True,True,True,532.5185616522244,7.275285705635678,3.7454017756179,71.02539867153128,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",10,1e26c1f2d238e073e9b1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07808415676061098,0.7931565336528754,-0.352692512610409,-2.702713658466969,True,,45.0,-7.0,,completed,0.004,,True,True,True,2348.536479757405,11.147532921710525,10.248431963852454,242.44382256459932,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",11,97455e1dfed68c1bfa58,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19309728931447978,-0.5069101294110081,1.0447727558414455,-0.36255938353946693,True,,45.0,-7.0,,completed,0.004,,True,True,True,510.4621839026328,7.10863810211992,3.7238715170329524,86.02442893286275,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",12,d58eb35f97710c92dd92,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9476245387133364,0.7607656766214159,-0.4446999466040684,-0.7419120865057973,True,,45.0,-7.0,,completed,0.004,,True,True,True,52.17371009669828,5.252529167924038,1.5908719520037937,19.021649163860424,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",13,c2b60e049371a34f69c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5232505573383088,-0.8743517165059105,-0.045068521267672246,-1.5024258414535092,True,,45.0,-7.0,,completed,0.004,,True,True,True,42.47010396431759,5.184913466787101,1.905429473836167,20.392397687560102,-1.8955743368874886e-30,,,
box_candidate_cont200,"Box: candidate, continuous",14,49860b69f09a77a03c2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29368624435668456,1.9329263927127918,-1.792546156988571,-1.9149046454696013,True,,45.0,-7.0,,completed,0.004,,True,True,True,581.5427273794846,8.63868700803737,5.219382620690802,79.33860335151462,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",15,f1e9fb4d2b664811272a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2159794655190126,0.06573045668852284,1.015981126561437,2.095255884303346,True,,45.0,-7.0,,completed,0.004,,True,True,True,564.9601988061322,8.206970956596916,4.547643308493601,96.14021560455159,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",16,b61fcec6b3d94ec1b324,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5868927959544299,1.0204352659852587,3.0197102712162307,3.418127745878122,True,,45.0,-7.0,,completed,0.004,,True,True,True,1309.4890462371282,8.64444770015941,6.913504883097811,133.58935401324393,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",17,ff42992d90fe3d422eab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3967923429444664,1.5428958834645132,-2.8450849947836656,-1.136527430855459,True,,45.0,-7.0,,completed,0.004,,True,True,True,3606.4788957817614,11.758037421487119,15.92994338548825,294.82254999527754,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",18,0b31c6d66022ab664779,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.695275843631884,0.2753151988280096,-1.5206985749133946,-0.9199291931677971,True,,45.0,-7.0,,completed,0.004,,True,True,True,544.7663952096033,8.09825267811515,4.44850080809004,74.19709172918637,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",19,897dc00b91db4513b9c2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9912510395378904,-1.8323418764962307,1.6945820860665481,-0.6348182996910037,True,,45.0,-7.0,,completed,0.004,,True,True,True,509.4999362784037,7.306348377724544,4.249684420937132,93.23766776047191,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",20,c22939736f2de0063e8e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3714513496210847,-1.4905802824527212,-2.988751382682641,-1.9780767414927247,True,,45.0,-7.0,,completed,0.004,,True,True,True,1221.4328928722807,8.265882312463965,5.711254201855006,116.36863720015491,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",21,a188637d69b882acc4bb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3475406654998434,-1.858442478143827,-2.321021023530882,-2.4742255356087632,True,,45.0,-7.0,,completed,0.004,,True,True,True,1356.247417785416,8.888154145338355,7.025632654324781,117.17769124015174,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",22,9265de020de7596a1f02,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8939343885566811,-1.2603155217291357,-0.5955428478715432,-3.441737090871708,True,,45.0,-7.0,,completed,0.004,,True,True,True,2546.3280664143685,12.02503480402891,13.412786181840161,234.52303707195216,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",23,54aba12987baa1beec18,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.48226461442876145,-1.0980733640812197,-2.888120889249175,-3.4841075614956294,True,,45.0,-7.0,,completed,0.004,,True,True,True,2118.059033738788,10.003426157433418,7.066002046477045,223.6682827097587,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",24,0698a1cedbe02f5ede02,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7195447359955796,0.20341154522545324,-0.5454848230565883,3.204919406193773,True,,45.0,-7.0,,completed,0.004,,True,True,True,23.093051502510455,4.521494719177896,0.8446685308059299,16.223691240158704,-1.070659399953869e-30,,,
box_candidate_cont200,"Box: candidate, continuous",25,9cfeb9946db6d3b7543f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1695182341466972,0.4908404934820929,1.5491635712617136,1.1748535226016328,True,,45.0,-7.0,,completed,0.004,,True,True,True,1307.6367314174315,8.697553778341817,3.5617916188477516,158.9710361203251,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",26,ffb95fe3c50f91538647,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5800688496091351,0.02613173325273621,2.0097559858911325,2.6971555006951764,True,,45.0,-7.0,,completed,0.004,,True,True,True,2450.8440133439417,11.988956711061409,13.082376804901932,221.76456721977175,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",27,db24d53ad5b39f6a7ec4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9853257753448934,-0.7621522346109364,-1.5598492857570667,2.3717805167962025,True,,45.0,-7.0,,completed,0.004,,True,True,True,539.4831073738651,7.376575037145704,4.235543964935632,69.68596975419446,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",28,425470debc091efa50c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3056488185329609,1.2807465926718349,-2.7207821290877394,-3.516863100699039,True,,45.0,-7.0,,completed,0.004,,True,True,True,2285.5484145186692,10.68400034134745,11.200204086224561,227.47456924225517,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",29,6f87e975ffeb95787ffd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7245954274410216,0.17228686123724435,2.27626598559322,-3.8859998065039125,True,,45.0,-7.0,,completed,0.004,,True,True,True,2669.6576720278217,11.22384957242131,16.42646606525967,192.73283335057212,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",30,33d38090c77dad4e0b4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36237861319549736,-1.0632229305609804,-2.45901454400568,1.673636239342116,True,,45.0,-7.0,,completed,0.004,,True,True,True,1304.836364100373,7.9519766520458255,2.291244947696081,194.83964896102324,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",31,7997873fc26dad95fe1c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0643816174087457,1.76502958117476,0.5449866626052837,-2.343166769143874,True,,45.0,-7.0,,completed,0.004,,True,True,True,18.24248498781278,4.361251929901822,1.1578148733539815,20.22835274456273,-5.95845529734958e-31,,,
box_candidate_cont200,"Box: candidate, continuous",32,ed5172c655eeaebc8cb3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9518035408536225,-0.04923139261611986,1.1888567752107644,1.6467391893367953,True,,45.0,-7.0,,completed,0.004,,True,True,True,1353.0253781528322,10.331356539011153,4.282846539392367,167.36597148499203,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",33,e5bfeff5f80ebce5e05b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08340497306697658,-1.0706186848360497,-2.048414349668489,-3.7693200031993763,True,,45.0,-7.0,,completed,0.004,,True,True,True,2419.979976647317,10.879154931976526,11.813353386538957,234.27358560646678,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",34,545186bb6c37b95198e0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23924009718883155,-0.410198374390387,2.488957209839544,0.5066012616840068,True,,45.0,-7.0,,completed,0.004,,True,True,True,2395.131745232177,10.785363418642284,8.257535198035544,241.44792140634408,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",35,1204a0adceec527e77b4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3748665596267904,0.05043848349841129,-1.4345755487739835,0.4963260480910634,True,,45.0,-7.0,,completed,0.004,,True,True,True,513.1457315263201,7.314361183731147,3.884428632782189,70.4179703639572,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",36,3fb06730da99302d8f72,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8829439707689564,-0.3867456048290392,-0.7434298749854316,2.2811107759788953,True,,45.0,-7.0,,completed,0.004,,True,True,True,25.93057915327733,4.276704606989175,1.4441673665564627,23.071913072204033,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",37,c1834d659f4d0130e0df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36273863831461184,0.9485174739125957,1.390492074802883,2.2351541091324085,True,,45.0,-7.0,,completed,0.004,,True,True,True,2226.228212541379,10.771423718651272,6.382499568132315,240.0868373778781,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",38,92003139bdf97400a9ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9819949627735187,-1.8390950439625584,1.35363400873843,-1.9413656904920629,True,,45.0,-7.0,,completed,0.004,,True,True,True,541.8023097757394,7.468098441106908,4.225504566502419,98.44783814051755,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",39,118137e11d887a16fa88,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9945602564450393,1.0469745680650817,-3.114499578776992,0.29482572583428457,True,,45.0,-7.0,,completed,0.004,,True,True,True,1251.1569457385006,9.895264235640806,4.9739794331940645,122.14152504624484,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",40,665643fa43907c500dd8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3899673393957026,-1.3816930634474618,-2.427373390337135,-2.634759685208552,True,,45.0,-7.0,,completed,0.004,,True,True,True,1347.6630483847703,8.87147827069938,7.07729365824116,121.78132440162047,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",41,10bfdde1012c727b57e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9055654521968914,0.4217805586254766,0.573568271411951,3.6348637698394874,True,,45.0,-7.0,,completed,0.004,,True,True,True,2116.363358089269,12.208601923134648,7.3108049300108755,247.11964359875827,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",42,ede0b261dec54c23349f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.059198071037159794,-0.8722092087491031,1.6929656502974826,-1.1382796919979743,True,,45.0,-7.0,,completed,0.004,,True,True,True,518.8735012787516,7.319260002991766,3.9748377960318284,70.0344500948194,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",43,0ea045cef6a291f5fa14,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6391434313002056,-1.9087009040645837,-1.8256670779723134,1.750241502875335,True,,45.0,-7.0,,completed,0.004,,True,True,True,689.630710727819,9.220286795808029,5.638275478779342,79.5187623376253,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",44,d36eb67337471492f5d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5885981938627729,0.06679743630292156,2.6802669185310357,-2.3796451927692406,True,,45.0,-7.0,,completed,0.004,,True,True,True,2056.0783259016857,10.092071811002148,7.228583493973787,207.3719485947611,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",45,0c6a1e5831557e268b95,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9309247636758504,0.7265468586215196,1.0255536470949247,-2.3770206324870973,True,,45.0,-7.0,,completed,0.004,,True,True,True,62.48044060034078,5.219667708611741,1.7101818803384452,35.65600894189307,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",46,1efc38c848cec5122ea1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2282110752883848,-1.0002019588130895,-2.235328953395279,-3.4991187138273894,True,,45.0,-7.0,,completed,0.004,,True,True,True,2477.9595147283617,11.825543722670934,13.291806448249552,215.96391452677523,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",47,015e878076f4409045fd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327622287396631,1.2276941812008446,0.17166822652137537,1.2025856943386302,True,,45.0,-7.0,,completed,0.004,,True,True,True,59.59772882978802,5.479379391458287,2.2535386018141126,22.028451861426493,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",48,01a92187772e022da12b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7913062963827744,0.29986217977502694,0.8283833034412327,2.0111541416424368,True,,45.0,-7.0,,completed,0.004,,True,True,True,1305.8538890500524,8.633351284735845,3.1025891859743946,191.7282029418344,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",49,76dc1346a59ad05cb931,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1144161722348147,-0.2853219086363521,-1.4215173764338112,-0.31050039570567733,True,,45.0,-7.0,,completed,0.004,,True,True,True,602.3929171266366,8.659341485262972,5.045150123573078,78.14432754007264,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",50,c04c386fe327a4131f01,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9836686215773993,-1.7487312470920653,-0.7472348797417814,2.797590947586393,True,,45.0,-7.0,,completed,0.004,,True,True,True,45.8782834612184,4.823967052082115,2.2017401262470724,35.027940514828096,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",51,0919edcce142fbaaf8d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5843307725972817,1.9384096961522168,-0.2363918309199251,0.09203626093721518,True,,45.0,-7.0,,completed,0.004,,True,True,True,16.260377123840872,4.458433804641343,1.5264333893139646,6.233056125946043,-6.953950838237772e-31,,,
box_candidate_cont200,"Box: candidate, continuous",52,1b8285c3946fd6480ff7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5058498719159847,0.5386081629330395,2.3545231143034835,1.7759281335615276,True,,45.0,-7.0,,completed,0.004,,True,True,True,2488.702517279335,11.893065883934787,13.35304583269817,216.43631106860283,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",53,940bfe19aca500906625,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5899561232015091,-0.9760988732957374,-2.808360061256022,-0.037081902922429855,True,,45.0,-7.0,,completed,0.004,,True,True,True,1273.9039366977636,8.626678635871675,5.862077873810393,108.95245258390827,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",54,2b2c7951c99cd1534350,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8414579258316923,-1.3060136233781234,-2.230659013240137,-0.07173166740528902,True,,45.0,-7.0,,completed,0.004,,True,True,True,2407.833966896061,11.231754990537457,10.928567423949186,231.52667009588382,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",55,f8ee7ff829053081377d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2843258125340593,1.3492497720205323,-2.124875716701159,-2.713366018878796,True,,45.0,-7.0,,completed,0.004,,True,True,True,1840.2194876774283,11.102131047662523,4.523785365494845,218.39418075330624,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",56,b42e1139f05a3187c456,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9067929767136551,-1.0126913740679577,-0.5912520161000812,1.6863222276237044,True,,45.0,-7.0,,completed,0.004,,True,True,True,15.244573137510947,4.124821138296612,0.9067929767136551,15.081295180136284,-1.144423734847969e-30,,,
box_candidate_cont200,"Box: candidate, continuous",57,572f217014b6ace90adc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.945562962063575,-0.08104749557391022,2.3808612410542347,-2.890744036392192,True,,45.0,-7.0,,completed,0.004,,True,True,True,2104.4110322521087,10.285037493350584,7.3288406203415795,193.27159540372867,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",58,3a15769905f6dbe1252e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5142608732021114,-0.5021391387830545,-2.9825756882503924,-2.7940167759161625,True,,45.0,-7.0,,completed,0.004,,True,True,True,2135.1488108298904,11.548906288365108,7.0810876574485,220.9345470184962,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",59,a834ac677150a1ac98db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7190260204680705,-0.567817254093232,2.79919242238652,-2.245143696115158,True,,45.0,-7.0,,completed,0.004,,True,True,True,3360.2029994713575,13.016636125138133,14.231538244570316,204.79503919151682,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",60,4a03f30a04638983400c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9952366613130881,0.20798301308643818,-0.5201553370861145,-1.9894932123631266,True,,45.0,-7.0,,completed,0.004,,True,True,True,2329.779455570007,11.106279959023256,10.359098231934702,250.13267749752436,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",61,1c358bda2b2b104d6593,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8112072494863543,-0.37190130036794855,-1.1355997379349727,0.5776695446856479,True,,45.0,-7.0,,completed,0.004,,True,True,True,528.3319507547644,7.552070805875796,3.8359246649905945,72.78891991836679,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",62,08c0411bc75aba4caeab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05093204584513766,-1.7131468370903749,-1.2258824831269617,-2.9909546337759485,True,,45.0,-7.0,,completed,0.004,,True,True,True,3684.2380401190567,12.270369002208259,16.15517696185929,279.23114183895706,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",63,d8497b3e7f46a6f833a4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2054468828105993,0.8321587555427423,-0.8124721856782049,2.2032066649516757,True,,45.0,-7.0,,completed,0.004,,True,True,True,17.0677317213478,2.520000000000002,0.2054468828105993,9.296098566248979,-6.697768126594021e-31,,,
box_candidate_cont200,"Box: candidate, continuous",64,c8c92abb2431338a36df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.007588901042701712,-1.0044663555367426,-2.780991969274005,0.08084183637038755,True,,45.0,-7.0,,completed,0.004,,True,True,True,1344.3036540076218,8.77863948318508,6.39385804932504,105.73355794587147,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",65,8963da9ca36ba74f85bf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.535999310495338,-1.213567564835953,1.4398390275356991,-0.3759297237556023,True,,45.0,-7.0,,completed,0.004,,True,True,True,516.6516564982758,7.345353235988177,4.292844467905982,70.00703977227867,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",66,df3f2b7cc481ea8a2ca7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9256844233416954,-0.7284710427892591,2.3470293423894164,-0.04894341294574378,True,,45.0,-7.0,,completed,0.004,,True,True,True,2301.4198874208973,10.88118903557741,10.564563010919837,229.04472321911118,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",67,f8a0cf7478560953e386,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6006156138097463,0.3809266411071408,0.6560475212038028,-0.1529304118023802,True,,45.0,-7.0,,completed,0.004,,True,True,True,113.66251700470858,5.799719999931184,3.189175218555016,25.184097375518235,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",68,e92159cface4cc82739f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6096980248226338,-1.2174969188770217,2.7132221867943622,0.7578910511857275,True,,45.0,-7.0,,completed,0.004,,True,True,True,1371.5755055236564,8.98919445539643,7.389998588532573,141.02960457354703,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",69,2e8e51431a8317df607c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9280496256228428,-0.43668947202216124,3.089022020319467,-3.0160205112336103,True,,45.0,-7.0,,completed,0.004,,True,True,True,2477.878708693384,11.40681372290679,14.752495830992506,207.575457644865,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",70,32f27fae47002babb216,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2050563698353407,1.9003613646734103,-1.3269924311319297,-0.2669657331692221,True,,45.0,-7.0,,completed,0.004,,True,True,True,513.150927243742,7.3431469954159345,4.204638023249885,70.80221873521636,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",71,9c545998782a43cb574e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6498682922155581,-0.017365972233894578,-0.7236446436381674,-2.094392227066195,True,,45.0,-7.0,,completed,0.004,,True,True,True,1278.6454933518905,8.476917295249665,2.7826559543217955,180.2560387389338,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",72,54976490581a36190c29,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.926430215426669,-0.6508760694958542,-1.2805782837748871,-2.717010504403345,True,,45.0,-7.0,,completed,0.004,,True,True,True,1415.1430203884045,8.457576522315396,5.181561520135904,152.31954780206664,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",73,4c6b8a46c443f848642e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.728463363999855,-1.3802438550176284,-0.8748371195510392,0.8943205057961237,True,,45.0,-7.0,,completed,0.004,,True,True,True,332.11063358100165,8.24546509772619,6.447700176113077,41.178557513919685,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",74,e1068b5c1797e09a9ade,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05581696626683219,-1.1009812161521975,1.830717261664244,-3.9823216148315437,True,,45.0,-7.0,,completed,0.004,,True,True,True,1888.2360817573694,10.077957095272149,5.621481926139445,243.51727659300735,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",75,3ac142daa52bb0a54dd9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7276915284661536,0.1172802060905811,-2.248898351707161,-2.562409735603781,True,,45.0,-7.0,,completed,0.004,,True,True,True,2336.9155441304465,10.869396057941561,10.945618357190991,227.08134953559153,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",76,44824361aa14e411f1ed,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4075579903430697,1.5949854515825495,0.05204424772320859,2.8817121788156204,True,,45.0,-7.0,,completed,0.004,,True,True,True,2190.5239704150254,10.845904303377143,8.557531097859027,231.87618784271058,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",77,55838276a779c0e248fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1885565195857184,1.514993615778562,1.28223797173301,-2.0662520599271126,True,,45.0,-7.0,,completed,0.004,,True,True,True,532.1515715505894,7.375042218153185,3.736796016576867,71.7236110189252,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",78,cd4eb6a529c3c0d9b1d5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4199082557253577,-1.4207923454166407,1.3721341035963848,-0.6017969182107619,True,,45.0,-7.0,,completed,0.004,,True,True,True,520.2051461039484,7.376162755634781,4.161656070763436,70.88284122968307,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",79,c6c7ff65edd8f31fd478,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7691186740143579,1.5176179715085616,-2.8973220219732427,-2.047999011293256,True,,45.0,-7.0,,completed,0.004,,True,True,True,2305.7434321584715,10.576466243536716,8.163220071761403,228.786183255382,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",80,ee63154ed8f5e2e12f3d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7689792173875525,1.7631160695932833,1.7003783012584908,-0.1303902983920482,True,,45.0,-7.0,,completed,0.004,,True,True,True,4703.204758701055,18.808553645001393,10.639688084392262,466.0339266820201,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",81,83b6074c5766d83eaed0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.34953471031740757,-1.4937593989447842,-0.7885970891051821,-3.5828151485684625,True,,45.0,-7.0,,completed,0.004,,True,True,True,2343.3869471846647,10.944322580438497,7.54479002949394,237.62143237923885,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",82,d1396d5c35ab6a840924,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.020042614470207054,-0.3272220117904143,1.075252520019709,-2.843000146066575,True,,45.0,-7.0,,completed,0.004,,True,True,True,37.285050649225475,4.390222108706424,0.9263464762585646,24.756888414516457,-2.045185986024874e-30,,,
box_candidate_cont200,"Box: candidate, continuous",83,fb0b5d4c67f0218dd530,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40731915662697804,-0.357219350095626,-1.1583517896672522,3.078408204026288,True,,45.0,-7.0,,completed,0.004,,True,True,True,82.36920095293635,5.298811069747067,2.262661293468444,43.92067327186307,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",84,748e8b71e970f878eca2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.31982977219272835,-0.32634310876872563,2.6624489781198717,-3.957712504128022,True,,45.0,-7.0,,completed,0.004,,True,True,True,2331.858636280944,10.714975104886296,11.766920984514712,231.94300164095273,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",85,fc2f348055851cb3164f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6719362882148139,0.4282465457722653,-2.3792919865413573,3.0905326117546386,True,,45.0,-7.0,,completed,0.004,,True,True,True,2677.4606360820903,11.331207733198754,16.28933589825916,191.8409166573943,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",86,7c2b60da2f453f54ffac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4594301514560555,-0.8642121517594386,0.8763805314256077,-2.3741894653498568,True,,45.0,-7.0,,completed,0.004,,True,True,True,20.64088165812347,3.239038662957649,0.4594301514560555,12.18157593145014,-7.3522423200040315e-31,,,
box_candidate_cont200,"Box: candidate, continuous",87,715b2eb2303a436589ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45183768598623386,0.8758991481941809,-0.71037254977391,-3.7433198421036824,True,,45.0,-7.0,,completed,0.004,,True,True,True,653.5429531627979,8.833089272554673,5.468596266637586,105.06937967789975,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",88,be2e25d9ca90d913c8c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19814536526259308,1.9107210633346328,1.0547365005310656,-1.4199381844343124,True,,45.0,-7.0,,completed,0.004,,True,True,True,555.3618912095083,7.998871035598734,4.124244933758501,78.87973250461737,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",89,313aec078509686ec172,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16499747984644997,-0.19087318150463606,-0.23690645499746754,-2.189159121947304,True,,45.0,-7.0,,completed,0.004,,True,True,True,335.1937855343175,8.455484459750245,6.373504911413758,38.3360073505153,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",90,ca7b5796724b85c4910c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5209470852344036,1.661529502105639,-0.46549095313682143,1.6521211651814829,True,,45.0,-7.0,,completed,0.004,,True,True,True,16.59366686333918,4.587260575902329,1.062756764215709,16.60433889987686,-1.1925655690495654e-30,,,
box_candidate_cont200,"Box: candidate, continuous",91,8ffd620b0caf9116dd46,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5913289200490119,-0.7691387053553038,2.876882929464485,-1.036031148923831,True,,45.0,-7.0,,completed,0.004,,True,True,True,1960.8931117278125,9.797794076819558,5.974482612026364,184.92452703095006,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",92,981db39d2fd2fed60cab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7058825452680273,-1.7811722485044301,0.9593878732784988,-3.7606060051052284,True,,45.0,-7.0,,completed,0.004,,True,True,True,90.65280394594195,5.443590816883135,3.0737944597714857,44.52897674429406,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",93,478fc3365e3681970b3c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7466842078359819,1.8590817406916735,2.363820818240577,3.752736170383465,True,,45.0,-7.0,,completed,0.004,,True,True,True,2431.78275534355,11.018241791919321,8.796630981807661,230.3420987867584,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",94,77c3c510aa89964c66db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16851923233698152,-1.1483974274159334,-2.150235472095039,3.2176175051659808,True,,45.0,-7.0,,completed,0.004,,True,True,True,571.6722873360155,7.373873498047763,3.7836760817438435,93.82329281883149,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",95,eea73be71850cf295f61,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9073283362153426,-0.6073796333589954,-1.516197136798756,1.8588125645723732,True,,45.0,-7.0,,completed,0.004,,True,True,True,529.5021797651762,7.339508241108827,4.102017817516488,69.5898863462374,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",96,a0cd43105a40fbd726af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6677700903170876,0.5778562799277722,-2.7759920839512935,1.8490001889003516,True,,45.0,-7.0,,completed,0.004,,True,True,True,2006.031665724144,10.028318302709268,6.6155952605867245,194.1222283628413,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",97,1e8d5b8fdcf72dbc40c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4411517609324527,1.0064115616980485,2.4558755866387028,1.1585522332299423,True,,45.0,-7.0,,completed,0.004,,True,True,True,1493.367271499683,9.391470077944438,7.54578030371703,144.38407894656243,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",98,06bd6a96d0458ac208e4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.34111761543376806,0.21982771664458856,-0.5638554604721198,0.42940338097964137,True,,45.0,-7.0,,completed,0.004,,True,True,True,38.92807106435679,4.76484219539396,1.6897477537159877,18.018602887270056,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",99,d419c050e78bffdec3c7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04368544254776929,0.23537700437228093,-2.109115040538396,0.8960544355717524,True,,45.0,-7.0,,completed,0.004,,True,True,True,2133.73275217814,11.44540539698506,14.460619329102803,119.41543607435956,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",100,a316a7ce777938338b03,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9335993695509619,-0.06377584950549142,-2.1984677709085787,2.721985023227748,True,,45.0,-7.0,,completed,0.004,,True,True,True,575.1793740043802,7.695493389874103,3.9999933713866875,93.90951591556431,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",101,d089901ad4bf895ba61f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6779173399069838,1.4321475352396003,-2.370355783764623,-3.5277107910616596,True,,45.0,-7.0,,completed,0.004,,True,True,True,2472.0618735824964,11.695673030320004,14.057413840742473,208.82039721300723,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",102,4f8f44c78ff58f11677f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.848977265294121,-1.085080556666537,3.136094934169413,-0.08468022211053583,True,,45.0,-7.0,,completed,0.004,,True,True,True,1162.2207977838752,8.07560918220708,4.602944285129134,111.68245912672721,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",103,a2755061ac5f3e8de42c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6426114023684215,0.88738935575011,-2.6774143837219504,-0.19898365536955698,True,,45.0,-7.0,,completed,0.004,,True,True,True,1333.3838398797116,8.841288677045723,7.116826203552147,126.41128876803256,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",104,41dcd253f01913eef033,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29529725917644356,1.1153343306046106,-1.5740072158070961,-1.0079766987384966,True,,45.0,-7.0,,completed,0.004,,True,True,True,529.9989900031306,7.976926043562459,4.265630981558388,74.06154982643507,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",105,acce19a66d85b32ea9bc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.11216251955581891,1.5254678033297138,1.7657340526326033,-2.4790773958564216,True,,45.0,-7.0,,completed,0.004,,True,True,True,552.555607159504,7.5475925381722275,3.788413518713807,71.37649015314013,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",106,c8382251e701c433bf15,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4758113166318405,0.5305832500130587,-0.2461781237749463,-3.138940711660389,True,,45.0,-7.0,,completed,0.004,,True,True,True,2332.818546014044,11.070683414487101,9.826583638273052,249.10170618731286,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",107,29294cc10984fcd7b248,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7075778449094328,-1.757990091430064,-2.4123257502674536,2.539435936336514,True,,45.0,-7.0,,completed,0.004,,True,True,True,613.0749894060343,7.899534426339462,3.9871505209260527,94.52836998585651,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",108,1157cbf2ad9b42dbaad8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5674020058283573,1.2254709643217612,-3.077697978782182,2.3863540583818947,True,,45.0,-7.0,,completed,0.004,,True,True,True,1764.7630979386206,11.07058801397791,6.235830319006262,178.88141409664203,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",109,3907ea38bf435477dd6b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07753839947441565,0.4598344221867148,1.85859299522874,3.0979222399416946,True,,45.0,-7.0,,completed,0.004,,True,True,True,2548.472703134164,11.486387477647853,11.958687023908064,264.56705799945064,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",110,e1ddc57290bc50f4b6c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4693264222607494,-1.6576828150245912,-3.111753865092267,-2.6007965280716476,True,,45.0,-7.0,,completed,0.004,,True,True,True,1217.8018488379682,8.464265420444304,6.135589436878842,117.70740289009191,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",111,2f90aef31b4c2dd2e32d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6304145401212666,1.2620012330892267,0.9491972694048885,0.48441803221258795,True,,45.0,-7.0,,completed,0.004,,True,True,True,2087.497287313297,11.320505172745413,14.202599978103411,144.04652113629513,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",112,6545b26f72a2c1a37af2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8344460411585108,1.0491430492563216,-0.9027157709852727,-0.06469238030308677,True,,45.0,-7.0,,completed,0.004,,True,True,True,741.1377044326962,9.523931849119707,6.3123932575823485,110.3325518969594,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",113,67741fa7cf1e97359fd1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5191406293064718,1.362124353312951,-1.9392501973373917,-1.997499150625405,True,,45.0,-7.0,,completed,0.004,,True,True,True,1249.9754261322869,8.579642544983932,2.7304725920490833,167.74231505765508,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",114,e8b75397b6b50dd8e814,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8932194860461631,0.20854011827799068,0.8742209692568981,1.840549198448449,True,,45.0,-7.0,,completed,0.004,,True,True,True,1286.45080395968,8.442582888042324,3.1973378021742986,177.1184930344921,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",115,ce43b368b2212706d3c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.46737393889120704,-1.8860003650529884,-0.39048852255808475,3.3904555922736908,True,,45.0,-7.0,,completed,0.004,,True,True,True,15.81060439513735,1.6171939722726447,0.6164232075212294,12.722704691382177,-1.879874719306253e-30,,,
box_candidate_cont200,"Box: candidate, continuous",116,b99043efbd2fffcaa4a5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8559771599121766,-1.9298379965122927,2.377234931883475,-3.8401799356613493,True,,45.0,-7.0,,completed,0.004,,True,True,True,2378.3019451433393,10.794059671313866,11.868106801984833,227.88521139314014,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",117,7f81d0fef3f5e7ad9c5b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.47214756112558054,-1.4705091661928238,-1.0699419442359464,3.4391749792133455,True,,45.0,-7.0,,completed,0.004,,True,True,True,68.45296731521812,5.087026999368326,2.1479964914396588,43.2026540053574,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",118,565bbd3ec858430f47c7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7616904587142153,1.6122526812947156,-1.0112547373001224,2.1243212838132237,True,,45.0,-7.0,,completed,0.004,,True,True,True,34.34242012668063,2.120422462417008,0.8892049038754974,12.771352674320656,-2.2424779907663753e-30,,,
box_candidate_cont200,"Box: candidate, continuous",119,821e376b9fd9e2c5f989,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5071291955762289,1.2399148495583576,-1.6647287854726383,-2.6740903217058687,True,,45.0,-7.0,,completed,0.004,,True,True,True,1291.0686345815418,9.774937240205938,3.7927448959832777,168.52916357917871,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",120,b6588f1b54b692c25cf0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2625242778146384,-0.26443150186707154,2.816304022835171,-1.777820805140717,True,,45.0,-7.0,,completed,0.004,,True,True,True,2010.6509866341655,9.861020035017384,6.721920939293706,184.71301656000796,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",121,2385b3073534ade8ea45,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4471853335583629,1.613458257334861,-2.690807595970965,1.8650637289807142,True,,45.0,-7.0,,completed,0.004,,True,True,True,1921.362147120728,9.710936259273472,6.104399859753425,195.42880290170154,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",122,32155774842dbee0aead,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.651127706907791,-1.013937353673187,3.0010114770302536,3.462681235101205,True,,45.0,-7.0,,completed,0.004,,True,True,True,2409.7084317826425,11.681503234678278,13.17593849697639,214.9141002967539,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",123,0b25096dbb006c57e3a4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.781046409374551,1.8809941388580058,2.9220302312253787,3.3146035566658814,True,,45.0,-7.0,,completed,0.004,,True,True,True,1277.637017745755,8.649304754970009,6.455251364750719,122.99404339921068,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",124,242688f8a13cca9c99fe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.01135011271227282,1.3711090788335967,1.410458369201156,-0.7733656045366226,True,,45.0,-7.0,,completed,0.004,,True,True,True,981.5420777483387,10.327255384012307,8.791918543000829,88.91550143379638,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",125,744c59a2f892c539d742,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6914686279573956,-0.6290097498893403,-2.8303605604024864,-0.46149126863493617,True,,45.0,-7.0,,completed,0.004,,True,True,True,1226.9683160873976,8.448204795777306,6.025001202366743,103.61406039495543,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",126,1b563768badfea8234fe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7396428778004989,0.3682306493542633,0.0010607251869179102,2.550860780911644,True,,45.0,-7.0,,completed,0.004,,True,True,True,93.41043883183761,5.752912232578678,2.9288263532588728,24.64419717231629,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",127,3bdbe0bc8518053ab2eb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04799966141646017,1.5270765082933422,-1.6872223039506147,2.5895853111197518,True,,45.0,-7.0,,completed,0.004,,True,True,True,555.7115444722745,7.537709734438796,4.451065934991052,94.77347660770836,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",128,d45764f02b84e4af6b01,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4130422517324359,0.591343851967808,1.6554098013221505,-0.9466626005786525,True,,45.0,-7.0,,completed,0.004,,True,True,True,614.9934384126699,8.72705027602875,4.953238332586398,77.86331637313552,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",129,8705a0b0f108f7a1c7cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.43803417131142663,-1.7572728372790842,2.521111443518043,0.37617383288300754,True,,45.0,-7.0,,completed,0.004,,True,True,True,3691.2785478164,11.983907120938655,15.850962103744255,314.07650839625677,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",130,0a8388fd1840da90350d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.464758530015825,-0.2757278760665258,-2.1761057213283923,0.1542585796314162,True,,45.0,-7.0,,completed,0.004,,True,True,True,2713.8125058399078,11.821812059934937,10.874209881990282,248.75269887339277,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",131,584e7112190f6e905221,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5191192966075329,0.9854095093347834,-1.4823460580380148,1.0578977911298928,True,,45.0,-7.0,,completed,0.004,,True,True,True,520.0449812229743,7.334850851501199,4.013300146731014,70.65969054488517,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",132,d2711ddf6d9b92678461,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6711929118829478,-0.2992743771725377,-0.3593053892309741,-2.882898754548096,True,,45.0,-7.0,,completed,0.004,,True,True,True,2395.3550019836516,11.110718141317482,10.62505815650348,237.9657194095427,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",133,b62d916a44ab18b0fb9a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9289349918363687,1.271745211551401,1.3654256089789456,-2.500075544246381,True,,45.0,-7.0,,completed,0.004,,True,True,True,530.6950846543473,7.268240101704022,4.024279064731555,69.70689106663443,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",134,7b73ccebdbe1708d6264,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5510119448395372,1.8083062204249245,-1.8720831585046296,0.2418714667395161,True,,45.0,-7.0,,completed,0.004,,True,True,True,525.5148440680249,7.82343597321367,4.1054406521955915,72.84274408202269,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",135,5af428dee01d0084e4aa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8926831597446083,-1.7165821846203717,0.5062823546233246,-3.9991293665593695,True,,45.0,-7.0,,completed,0.004,,True,True,True,203.3501963997251,7.586862891496389,5.13385126728974,33.91562153395094,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",136,e6b4f68dc873fb60447b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7506245991566458,-0.2422825246151712,-1.240440390227638,1.0291497365845332,True,,45.0,-7.0,,completed,0.004,,True,True,True,520.1617608016934,7.248724763495877,3.73675916348797,71.62462292604928,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",137,f64151b3eb5b1f56c805,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6029437113341805,0.7947845008077854,2.813930961434716,0.394108367785841,True,,45.0,-7.0,,completed,0.004,,True,True,True,1240.9338486727202,8.478562589658845,5.978724111686514,106.45762609276109,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",138,23b4c814eb866161b7a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7382995390638636,-1.7083780222489353,0.9771096567807618,-0.999759702381275,True,,45.0,-7.0,,completed,0.004,,True,True,True,182.46790923976366,6.24405335143533,3.8180859073886375,28.503192425722464,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",139,96260d0f421d3c667f1b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8682679461188996,1.0424361386074708,1.3887684862024203,-3.741661901396223,True,,45.0,-7.0,,completed,0.004,,True,True,True,113.5897006354394,5.690515891592469,2.3952421366639833,69.8452496764679,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",140,5ec3e8e1336726ae7f51,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4371718890826075,-1.6381205826336998,3.0092165885318574,-0.3816775777545063,True,,45.0,-7.0,,completed,0.004,,True,True,True,1095.101691013887,8.124827943886862,4.170923025275295,103.56488312060463,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",141,2ce4eeb3b11f4356eb0c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12769954661149185,-1.5261014602477467,1.962239063917787,-2.7706116192693706,True,,45.0,-7.0,,completed,0.004,,True,True,True,547.7001589217781,7.418466005006336,4.046421083026726,93.95665543017475,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",142,f81533d0265e70ef554d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7362759343046223,1.5299237661385843,-1.38246670567943,-2.074587537013052,True,,45.0,-7.0,,completed,0.004,,True,True,True,511.72998891597257,7.66371928371239,4.019213271836608,73.46250128325053,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",143,0752a6f6dc4ce7046280,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4200656523807864,-0.5741036074898314,0.3345090499325605,3.077382741882487,True,,45.0,-7.0,,completed,0.004,,True,True,True,3604.646896161802,12.996276749429843,13.203890376379075,335.2747002487538,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",144,ee9f63b266b1acf7b2ba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6009503724616561,0.8562835366501624,-1.5088362184500264,1.5973885783374087,True,,45.0,-7.0,,completed,0.004,,True,True,True,541.1635053284608,7.466158001197936,4.571609700171724,94.45658340680441,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",145,2826a25d17a9b847f0c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021873808732282063,0.6809226211485564,1.7488365604833849,3.140568342367236,True,,45.0,-7.0,,completed,0.004,,True,True,True,3656.3099448043035,13.115141820109026,13.466543705223089,322.44505756176983,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",146,e665d1ea437a8a628072,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14567494600647435,0.8017341543118506,-1.4887941140135696,0.19134471113395257,True,,45.0,-7.0,,completed,0.004,,True,True,True,507.1230177845106,7.269067800430458,3.915368435854318,70.26170270003122,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",147,028ac1650e4d8e920465,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3793855123632113,0.9537872326492636,-0.15125599852943683,-3.0510160675119984,True,,45.0,-7.0,,completed,0.004,,True,True,True,2353.3937813949806,12.689080642231993,7.689294103839986,258.3638809477195,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",148,17bf60b61d2aa5f08cc5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6409414567040013,0.5962663949510345,2.92644846538633,-1.3001285678173744,True,,45.0,-7.0,,completed,0.004,,True,True,True,3120.418476649511,10.386629615292788,10.569007526604503,209.77887843257545,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",149,3f4e264dfd6d29b750d5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6615164304826207,-0.6700941217016814,-1.282889288144846,-1.0360643440645063,True,,45.0,-7.0,,completed,0.004,,True,True,True,770.786130444699,9.611277728342726,6.992954870812917,86.25726790830487,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",150,00313ba8534a224f86bd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9382986008073355,1.8933713326942314,1.5650170260767204,-2.96346179080572,True,,45.0,-7.0,,completed,0.004,,True,True,True,534.7680127611775,7.171532943120894,3.7860815412821665,69.44501271573596,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",151,dfec2529325d6ceca4ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3095618972513683,1.951407565162509,-1.1880631096478225,2.887029130160273,True,,45.0,-7.0,,completed,0.004,,True,True,True,43.2357931589424,3.2789324564335227,0.5241245971369235,14.015481267708113,-9.057815776414232e-31,,,
box_candidate_cont200,"Box: candidate, continuous",152,37415c181711b9286540,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.42517343298200805,-1.4467023392184641,-2.340508323260297,2.9652764079608795,True,,45.0,-7.0,,completed,0.004,,True,True,True,595.730092310185,7.624546424512298,3.8403458042142256,94.14061254155082,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",153,cec016c22c7d042f6ac5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9269999730324257,-0.4347618438841159,-2.355771017096311,2.9684385717391946,True,,45.0,-7.0,,completed,0.004,,True,True,True,608.5856077454714,8.053175504765717,4.151126895854597,94.86728398105383,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",154,395647f6e005e9987bec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6121721863323986,-1.236353079733386,-2.7287416471338317,-3.856533845018898,True,,45.0,-7.0,,completed,0.004,,True,True,True,2392.4911786306297,10.93715600936279,8.889193795328424,228.40588136933064,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",155,dc9467da422bed4e76cc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5847470724970392,-0.15861375021793123,1.7939915438887253,-3.493249073884919,True,,45.0,-7.0,,completed,0.004,,True,True,True,565.5283389116134,7.484003376739681,4.337479258744534,94.29123542405088,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",156,a6436045498e11a21a53,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.797969294857102,-1.6160617192632136,1.0178388510358776,-2.3569967219397485,True,,45.0,-7.0,,completed,0.004,,True,True,True,33.787292656674055,3.1761860069075416,0.9697930699875753,13.077879874966747,-1.7962144977276867e-30,,,
box_candidate_cont200,"Box: candidate, continuous",157,ebbcb61be21515aea7e7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3266891172589226,-1.4575857098273723,-1.97118570586371,1.8588655205657618,True,,45.0,-7.0,,completed,0.004,,True,True,True,660.7885513094195,8.967219465388915,5.1342851575949044,78.24995125475584,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",158,af7d495d41cb4110f998,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6257525804227906,-0.4146575571352402,-0.3237330116190251,-2.723625429334552,True,,45.0,-7.0,,completed,0.004,,True,True,True,2597.193825744648,11.582301306212777,8.912734594733022,252.06513900032482,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",159,c26fd7f2d93a105a7ec3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45474897024419314,-1.6023757297522474,-0.30994339491187084,-2.3645856646082075,True,,45.0,-7.0,,completed,0.004,,True,True,True,2259.124033246947,12.53038666885882,7.734407805490102,202.4328668112429,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",160,443af31a341de056515c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4333511177047471,-0.2336739682769502,-0.21059349111683856,1.3215087433271053,True,,45.0,-7.0,,completed,0.004,,True,True,True,2.4070680311949726,1.1600000000000006,0.4373966787419986,8.496405464936016,-1.4352513813071886e-30,,,
box_candidate_cont200,"Box: candidate, continuous",161,856c769da42c836eecb5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5583095251690473,1.3414320687387056,-3.0425052572273965,-2.4358659237159968,True,,45.0,-7.0,,completed,0.004,,True,True,True,2320.224456710354,10.662382661992458,11.87503239338739,228.68631368123738,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",162,9c82326434c3e0761876,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7526202564472793,1.7484873895618898,1.0537023053840944,-3.016084329624281,True,,45.0,-7.0,,completed,0.004,,True,True,True,75.94210612041206,5.3779833174940705,2.0824203122922422,44.42847580027058,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",163,2092f55a15964dfd7558,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016644755557472912,-0.9971594833030961,2.292844228118738,-1.0492732623347658,True,,45.0,-7.0,,completed,0.004,,True,True,True,2162.594444592112,10.811735608460095,8.7325301627121,254.02815355795767,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",164,ac59d4117c48ac278e00,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9726174792439939,-1.3395254173084918,-2.6763326132313052,2.120695298807944,True,,45.0,-7.0,,completed,0.004,,True,True,True,1416.145191357436,10.271291650280682,8.118459202534446,162.8837518421214,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",165,0984287c2bc6092ab473,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5133161877559196,1.4512222409959472,0.8198298921227711,-3.0392398543305568,True,,45.0,-7.0,,completed,0.004,,True,True,True,34.47091706290814,4.549580695762845,1.545490224783918,29.27188340171309,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",166,423834b2a8832bf5e765,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12762359190978412,-0.3593949347878369,0.25279259851133284,2.1905509226662883,True,,45.0,-7.0,,completed,0.004,,True,True,True,358.99146398664743,8.53304832683689,6.59986177638738,38.40606538965139,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",167,c1f749aacf77af055752,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.580516699542259,0.6538860376939244,-0.9303936910172057,-0.42941068973243013,True,,45.0,-7.0,,completed,0.004,,True,True,True,565.4759092467025,8.169570073146414,4.279175215693068,99.61726842824679,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",168,01b52f55e0d7c6d58aa7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7369082060933312,-1.752808030637532,0.5086879600177041,-0.31546934399807824,True,,45.0,-7.0,,completed,0.004,,True,True,True,14.845160165725694,3.1916508800679724,0.7369082060933312,13.022063226332541,-6.5620207896016905e-31,,,
box_candidate_cont200,"Box: candidate, continuous",169,7f6e3f13e446203147c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9110494933267987,0.6639746848162407,0.6353169831851675,1.9853692647277974,True,,45.0,-7.0,,completed,0.004,,True,True,True,2536.838635444146,12.143513552791736,13.016534347323228,248.01254051988442,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",170,4ef4b5898dc7ac34f2be,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5780448448400339,-0.88120313275678,2.2624279625451296,1.2403818373934454,True,,45.0,-7.0,,completed,0.004,,True,True,True,2365.794941922981,10.996886745069329,11.157628911555959,224.91119183010593,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",171,df86a28f900454d70eab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6970902272034725,0.9726816922563271,-1.8123426578197208,-3.1601945192453034,True,,45.0,-7.0,,completed,0.004,,True,True,True,1257.659343701068,8.533691613983544,3.172761319714652,167.68279165361741,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",172,60294031f153c341f909,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8959727431886937,1.5033265774855744,0.32905600473349406,2.5227499173497927,True,,45.0,-7.0,,completed,0.004,,True,True,True,2342.305325492503,10.816414921176413,7.655727755158863,264.6620073054692,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",173,1d4e65759ff9caf400f2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13019507210570502,-1.7239910117536974,-0.9993825917782133,0.4436321940961445,True,,45.0,-7.0,,completed,0.004,,True,True,True,676.2859112662261,9.118458271464949,5.7642374769036415,81.87656516793385,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",174,839afaa9bd2eb71a8c02,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.23266465760970712,1.7939806381797392,-0.5040418442420544,-1.130995592061236,True,,45.0,-7.0,,completed,0.004,,True,True,True,282.096569377998,8.250576562719482,5.577323859520345,36.0362060958514,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",175,50743a8cea7d7f6040cc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5025607439874553,1.071285171433229,0.6186058262589702,3.7052620852275133,True,,45.0,-7.0,,completed,0.004,,True,True,True,2308.244753491727,10.794475604470001,6.722274475511017,255.02977086564613,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",176,d2add0421e72c589da93,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4201294137806342,-1.907304073192834,-2.568653943546245,1.627103859040285,True,,45.0,-7.0,,completed,0.004,,True,True,True,650.2382323351607,8.354807317330467,4.20358232608986,75.38870924659409,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",177,b46404e2ea5a871c0e95,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231011802326812,-1.6129140906632782,-2.4362458674385525,0.9447182874440747,True,,45.0,-7.0,,completed,0.004,,True,True,True,2172.6428483474538,11.028609756752186,8.227017252583796,244.8787991950395,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",178,3e179a48bc61acea0efc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22825436488587125,1.5804701908085899,-1.3451360345187944,0.2907312128696793,True,,45.0,-7.0,,completed,0.004,,True,True,True,518.6899947163616,7.359975657785165,4.222686122753979,70.81378150980031,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",179,b4580f28f4dc8ff7d6df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3281915328250611,-0.305979125316179,-2.4996479997768635,-2.01928087398701,True,,45.0,-7.0,,completed,0.004,,True,True,True,2609.667048765156,11.277580207452457,10.04687661908961,239.61035676018633,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",180,6eb2d1c5050075bcf4d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.44634772995467986,-0.35949683453174863,0.04389411601524085,-3.8500225782936903,True,,45.0,-7.0,,completed,0.004,,True,True,True,2084.4799442677327,11.065156682291455,7.735604322996158,216.5936099861233,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",181,217f3666b860de5b53b1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16441358796887418,1.5592414912936983,-2.4630289128823737,-0.4268985936404981,True,,45.0,-7.0,,completed,0.004,,True,True,True,3535.53880671127,12.733728929580284,13.44600973935733,330.8412662313061,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",182,37635132ba325b63e06f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.35788681305568293,0.66942755374032,0.32209748788516945,2.069899179985107,True,,45.0,-7.0,,completed,0.004,,True,True,True,3884.7908158687537,13.475703642244582,16.57777376595083,281.0133158818441,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",183,672f44b36e2d4b069ee9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40511505092617517,1.049436914620442,-0.6198893200468993,-2.394561797187108,True,,45.0,-7.0,,completed,0.004,,True,True,True,1284.543444717865,8.498253764118092,2.2366063533407123,184.0231970463276,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",184,7b131dbe213dda02e9e2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5612497662918958,1.626025626647122,1.0769460232410122,1.3646743795667762,True,,45.0,-7.0,,completed,0.004,,True,True,True,1401.2315092778836,8.742001543662663,5.013500584019709,160.04148855693902,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",185,a68effa783bdb739721f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19892556011707985,-0.12320621111444652,-2.6364502078795913,1.9462620722580697,True,,45.0,-7.0,,completed,0.004,,True,True,True,2343.3207471483834,11.007387867933984,10.395540761295846,218.84702588247055,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",186,3d5cb7fe620b1bb1815b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7943194352836784,0.868638295822771,-2.2545977802576833,-0.9151783521392964,True,,45.0,-7.0,,completed,0.004,,True,True,True,3812.391995645498,14.326150976164229,14.817652342924102,320.15358484744473,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",187,6af622ee6875a60ac0e6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9553542537189335,0.757085492253252,-1.0139732542334614,3.566651747058521,True,,45.0,-7.0,,completed,0.004,,True,True,True,47.00786068608172,4.6573945141214,1.7905284528700613,38.54232842340225,-1.5136960937502786e-30,,,
box_candidate_cont200,"Box: candidate, continuous",188,c893c881bd4d261be0bd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12388015768886174,0.806702588421917,-0.36921109208574343,-1.2749982635341306,True,,45.0,-7.0,,completed,0.004,,True,True,True,95.56827012674358,5.7092432603292815,2.899544733355659,23.58333024229393,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",189,4c53b2d73026040d72d4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7677655220233783,-1.6763377795270635,-1.7882331902366,2.1708860255696427,True,,45.0,-7.0,,completed,0.004,,True,True,True,687.8259746016835,9.177056265591537,5.515681924285906,80.84995570285487,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",190,9bf9a4bf0cc80bce9bcc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04785669165130657,-0.8802390723462379,-1.9586272292922688,3.1965281680669486,True,,45.0,-7.0,,completed,0.004,,True,True,True,557.9570024549074,7.3461404685758005,3.881846269516555,93.92812786650109,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",191,a9aa9acc31af4ecedee8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8134885326511168,-0.3492275091272745,-0.11755282620075613,2.8337640212120343,True,,45.0,-7.0,,completed,0.004,,True,True,True,46.61387753649312,5.208615125080816,1.6776583277972512,19.63941947593239,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",192,ad95e40c7e9a39a7ad74,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22797663232066756,-1.3705722380129663,-0.4053907503771761,0.7250559178391915,True,,45.0,-7.0,,completed,0.004,,True,True,True,29.394730727115377,4.802985531176709,1.544082246175771,18.284199910184604,-1.3166210564201076e-30,,,
box_candidate_cont200,"Box: candidate, continuous",193,2f2f002226b8af2068fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.640917207335735,-1.5810074146713884,1.8045305369797884,-0.9780677423730326,True,,45.0,-7.0,,completed,0.004,,True,True,True,511.5773242848545,7.32321228742377,4.0283072207877515,93.52532295477386,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",194,3fe02de9e6371c3a756c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5699415317498446,0.5541910178395182,2.072006411588613,0.8260630750203299,True,,45.0,-7.0,,completed,0.004,,True,True,True,2427.3109348782828,11.179414825999167,11.36892900176756,230.3099946948868,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",195,4758e2ae84c8e9c952fb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7079711454229125,-1.7968525964855795,3.0142458046761957,2.2165740345454834,True,,45.0,-7.0,,completed,0.004,,True,True,True,2571.234005936444,11.377210061506151,15.342244503518385,191.91488470740967,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",196,9e83509bbd16b1077155,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4347464717866467,-1.4118905058433868,-1.3295258534435883,-2.266127748948673,True,,45.0,-7.0,,completed,0.004,,True,True,True,3827.8226122298133,12.297657455338765,16.35410197806828,284.45342751510594,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",197,0b679b415d3973e27d45,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8481724343405843,0.6255076851037025,1.6139771780921865,1.879172763740665,True,,45.0,-7.0,,completed,0.004,,True,True,True,2009.3783186954474,12.083874659776926,6.656986561948638,217.13672586030398,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",198,cd4aaf17bfb88879692c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6131535281542602,1.1570379084297682,1.633312713398781,-1.7893646638141218,True,,45.0,-7.0,,completed,0.004,,True,True,True,582.7813795398895,8.308287346413655,4.350951260291146,75.14728469929642,0.0,,,
box_candidate_cont200,"Box: candidate, continuous",199,e8d595997c971fb17493,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15734061573412328,0.4633178170536061,3.141335761590306,3.053534206290329,True,,45.0,-7.0,,completed,0.004,,False,False,False,3428.122296991165,,20.69116310331153,149.2258414953182,0.0,,,
box_candidate_sampled200,"Box: candidate, 4 ms hold",0,4adc5f5d7b7b4d3e704c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5738605678108115,0.5182366775069678,2.5666330825198793,-0.2562696037836174,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2139.0657051730595,11.936,7.641474355776895,209.25079672185655,0.0,4.068083235997643e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",1,0be537ecfa07409331b6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9601681351751452,0.13001767453884305,1.745689076985812,3.7486525091223672,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1931.9136358024186,11.7,5.886406634871334,218.5607101487202,0.0,4.015377039709366e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",2,88054b5effd82116e953,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5257415406555412,-0.5699662016840503,-1.443909510496625,1.5150474227740611,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,522.0431974391676,7.292,3.916709891709771,69.99937159237076,0.0,1.0189228719107807e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",3,751dec681daaa5b19f5d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7992818461438946,0.7284686291310587,3.1043098766633763,1.306253662119186,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1183.0536643543933,8.432,6.0870780135565585,108.45916067328095,0.0,1.0111436716536835e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",4,f975d0688c1511d92359,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9331681127819684,1.8639910820558692,0.6000728476368904,1.148193751086497,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1584.5768980902797,9.528,7.969228711602144,150.21144717958458,0.0,1.0575666135382191e-23,2,2.464211152838902e-10
box_candidate_sampled200,"Box: candidate, 4 ms hold",5,d50167c43d12928c7b5e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3166949258973779,-0.447910912153902,-0.19833591243712956,1.2607029918064203,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2.4886199211295175,2.744,0.36107190530992267,9.882299808564154,-9.046782144004331e-32,6.494468276129566e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",6,217718e14c79dacfb031,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15513244552734418,0.18376196555228042,-1.9899845231946316,-3.4779376088806604,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2453.792062432056,11.836,13.415029799780095,215.2788767990338,0.0,9.371591513619886e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",7,169b501b45c3e8aa229a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21423596799078393,0.9366123268894784,2.7564185722316994,-0.39107106674910597,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1366.9626049295628,8.82,6.558531146144202,110.22704708536791,0.0,1.0347397385963345e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",8,8f48df218a64087168ee,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17624462436180233,-0.9465935607547187,2.2184651637241206,-1.8153661573060962,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1407.51109879369,10.572,4.686309708193184,187.8717790348755,0.0,1.0502437040237334e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",9,1df9b8cf62c26e9afd63,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7771471432091537,0.3651881866954132,1.609661671585906,-1.9946355171573655,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,532.9262485200624,7.292,3.7522248895812673,71.06930280117884,0.0,1.030387363927167e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",10,a2098b47dab5e373292f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07808415676061098,0.7931565336528754,-0.352692512610409,-2.702713658466969,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2345.3188587276886,11.148,10.2922372481484,236.41277391189575,0.0,2.069115499887202e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",11,0cc7f4ffa5171e87b197,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19309728931447978,-0.5069101294110081,1.0447727558414455,-0.36255938353946693,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,511.0131997183672,7.128,3.72703577593004,86.25862474080671,0.0,1.051366072944929e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",12,3d9cb24189390e21d480,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9476245387133364,0.7607656766214159,-0.4446999466040684,-0.7419120865057973,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,52.197236178398946,5.256,1.5906999054271034,19.022436478276845,0.0,6.523009957316976e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",13,77a64d8c243288ba4872,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5232505573383088,-0.8743517165059105,-0.045068521267672246,-1.5024258414535092,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,42.54823787952574,5.176,1.9052324238117446,20.392123794550383,-1.749018904576647e-30,6.782529211778952e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",14,dd0435c5c1adbe6c068d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29368624435668456,1.9329263927127918,-1.792546156988571,-1.9149046454696013,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,587.9011045310742,8.68,5.296569812139479,79.74781361997255,0.0,1.0226362917749978e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",15,dc696d18c02313b8d33c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2159794655190126,0.06573045668852284,1.015981126561437,2.095255884303346,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,574.0910742801958,8.296,4.668059534910526,96.78497957378171,0.0,1.0323531372144979e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",16,1d2d75846e1eacaf0492,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5868927959544299,1.0204352659852587,3.0197102712162307,3.418127745878122,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1303.6256359670306,8.624,6.914494216110574,132.23867399875766,0.0,1.0276071962380359e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",17,e84db49b4877e0105834,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3967923429444664,1.5428958834645132,-2.8450849947836656,-1.136527430855459,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3865.754277875943,12.0,17.12542287555097,362.66079877811285,0.0,9.8949765191789e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",18,c2158b4db94901804c6a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.695275843631884,0.2753151988280096,-1.5206985749133946,-0.9199291931677971,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,547.8999419158295,8.128,4.488084021605171,74.39862220042278,0.0,1.0035042877145967e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",19,3b6c829bb9a6506af061,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9912510395378904,-1.8323418764962307,1.6945820860665481,-0.6348182996910037,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,510.05866757607134,7.308,4.250385085930756,93.26370389993247,0.0,1.0242644455423152e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",20,2c3465ad6a1910a1edba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3714513496210847,-1.4905802824527212,-2.988751382682641,-1.9780767414927247,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1220.2276527329416,8.24,5.71208457726873,116.26235874875822,0.0,1.0263615439088158e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",21,9f4a54208393fed6fb2a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3475406654998434,-1.858442478143827,-2.321021023530882,-2.4742255356087632,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1354.3963841560999,8.864,7.028177312858633,117.06276915652357,0.0,9.949561333217396e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",22,418737f334e4f2d14891,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8939343885566811,-1.2603155217291357,-0.5955428478715432,-3.441737090871708,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2539.1988370524373,12.048,13.257076304021556,232.93336893659097,0.0,9.120375176311561e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",23,f957185e48a1d7400dcd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.48226461442876145,-1.0980733640812197,-2.888120889249175,-3.4841075614956294,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2118.129383487626,9.984,7.063678083976446,226.3155146057917,0.0,1.0200078348557097e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",24,7ea4fa47f5b6dde2ce7f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7195447359955796,0.20341154522545324,-0.5454848230565883,3.204919406193773,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,23.08174372586422,4.508,0.8438987906163835,16.219636207470288,-3.1875163419639924e-29,6.072138671674052e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",25,61a3c4e089cde117e9f0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1695182341466972,0.4908404934820929,1.5491635712617136,1.1748535226016328,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1301.0767488300112,8.684,3.5577424239724236,158.24968734249381,0.0,1.0624887439622174e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",26,2065467b7b2ca40d4f80,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5800688496091351,0.02613173325273621,2.0097559858911325,2.6971555006951764,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2447.4997525038666,11.952,13.110720426708419,222.51034034561448,0.0,9.428045868877688e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",27,64c5ad9e86397215580e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9853257753448934,-0.7621522346109364,-1.5598492857570667,2.3717805167962025,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,539.6126559064464,7.372,4.235249205776156,69.69949183609766,0.0,1.0071887578427709e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",28,14d234a1233535816126,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3056488185329609,1.2807465926718349,-2.7207821290877394,-3.516863100699039,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2288.8352698467465,10.68,11.316239683785042,231.77617809593414,0.0,4.528495064717433e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",29,1330d7aa2dec2b7de794,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7245954274410216,0.17228686123724435,2.27626598559322,-3.8859998065039125,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2870.6873505686035,12.872,16.593917288892683,208.20491426092374,0.0,4.00166462567975e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",30,5c4c70726cdcadc60488,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36237861319549736,-1.0632229305609804,-2.45901454400568,1.673636239342116,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1310.7650679545939,8.24,2.38946565718032,203.42932812623386,0.0,9.912086414471584e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",31,3be2276deae1d9035e29,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0643816174087457,1.76502958117476,0.5449866626052837,-2.343166769143874,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,18.27670637089108,4.364,1.1583207946288865,20.63226099177565,-3.178968533603437e-29,5.941998050608149e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",32,a285ebd38bbfe6f7651e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9518035408536225,-0.04923139261611986,1.1888567752107644,1.6467391893367953,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1337.8614120709663,10.18,4.163248386946907,168.041866207796,0.0,1.0369448875953797e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",33,ce3c3218264e9fcaa79f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08340497306697658,-1.0706186848360497,-2.048414349668489,-3.7693200031993763,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2452.2425322231534,11.0,12.007148289906388,248.4717372369093,0.0,3.793906635571473e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",34,74b2245d343453cd408c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23924009718883155,-0.410198374390387,2.488957209839544,0.5066012616840068,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2362.748067371056,10.692,8.110234026538478,245.89254976859667,0.0,1.0164266002032909e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",35,bb9b28a8854c5a18930d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3748665596267904,0.05043848349841129,-1.4345755487739835,0.4963260480910634,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,514.1085377537352,7.332,3.893476750895078,70.47455514478112,0.0,1.0150093668448552e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",36,eda33c792525c598b6a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8829439707689564,-0.3867456048290392,-0.7434298749854316,2.2811107759788953,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,26.0117691483189,4.268,1.444809080465937,23.360330369717378,0.0,6.236022825562193e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",37,0a25c1fcf6e51fb7b2ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36273863831461184,0.9485174739125957,1.390492074802883,2.2351541091324085,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2227.938910283462,10.748,6.427503915400271,240.59379829113772,0.0,1.03403865930789e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",38,a573d55d2b165fd4b2d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9819949627735187,-1.8390950439625584,1.35363400873843,-1.9413656904920629,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,542.1199773785798,7.464,4.223379247343722,101.41378229302815,0.0,1.0084051463443121e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",39,f29418f4e6f60ae21fe9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9945602564450393,1.0469745680650817,-3.114499578776992,0.29482572583428457,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1284.080346714627,10.02,4.974951399810402,126.54653193604105,0.0,3.774641555618649e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",40,0575fca29609506fa04c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3899673393957026,-1.3816930634474618,-2.427373390337135,-2.634759685208552,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1345.5068067297925,8.86,7.0795098231326365,121.53593858977393,0.0,9.991146548553191e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",41,4d6f198143849ed0cfe3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9055654521968914,0.4217805586254766,0.573568271411951,3.6348637698394874,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2223.3089056095837,12.152,4.979706751110266,273.6333191319633,0.0,1.0514056842647212e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",42,06e532e8b3a91eb64a56,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.059198071037159794,-0.8722092087491031,1.6929656502974826,-1.1382796919979743,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,519.2715275322267,7.32,3.9783549308034853,70.0652473885827,0.0,1.0621457819960997e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",43,f832a8eead290dfa22a8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6391434313002056,-1.9087009040645837,-1.8256670779723134,1.750241502875335,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,698.1117120950374,9.264,5.743043740867733,79.82218611870132,0.0,1.0206631064162383e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",44,6163727c06112386767d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5885981938627729,0.06679743630292156,2.6802669185310357,-2.3796451927692406,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2052.3910944412773,10.072,7.22951928622076,208.8841167324816,0.0,6.894951626190344e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",45,71e2b632ca92f3239f7f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9309247636758504,0.7265468586215196,1.0255536470949247,-2.3770206324870973,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,62.56246723690513,5.212,1.7133280079876916,35.670806310627945,0.0,6.37395603801838e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",46,81da6fe86f191e45fd95,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2282110752883848,-1.0002019588130895,-2.235328953395279,-3.4991187138273894,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2479.9884267937755,11.74,13.533200569702096,216.9675551147328,0.0,9.657827370910435e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",47,96b2530ba5769606f9e9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327622287396631,1.2276941812008446,0.17166822652137537,1.2025856943386302,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,59.6267924503297,5.468,2.2533580393340644,22.028446756786195,0.0,6.276871115481522e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",48,dfb6c21f883db52533e1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7913062963827744,0.29986217977502694,0.8283833034412327,2.0111541416424368,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1289.4177109452608,8.54,2.6419250203259748,190.5391372322065,0.0,1.0240841736120093e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",49,2a50ab29f41edab5ca46,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1144161722348147,-0.2853219086363521,-1.4215173764338112,-0.31050039570567733,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,607.9369077800487,8.7,5.11376381387712,78.47781560315738,0.0,1.018612533393529e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",50,7b3e3041ed17fa271dd7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9836686215773993,-1.7487312470920653,-0.7472348797417814,2.797590947586393,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,46.03561511436477,4.812,2.2022545854820916,35.85576706229046,0.0,6.641017315429876e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",51,a5930c9c6999f5daced9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5843307725972817,1.9384096961522168,-0.2363918309199251,0.09203626093721518,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,16.255659677232597,4.448,1.5266378497553987,6.232761820365162,-1.8236840246851653e-30,6.653949995814453e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",52,cde8c7d8c63e54e80a53,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5058498719159847,0.5386081629330395,2.3545231143034835,1.7759281335615276,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2493.094267607677,11.804,13.58748106222688,235.53973471569105,0.0,8.834242279563576e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",53,976ee23fd140a16e64cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5899561232015091,-0.9760988732957374,-2.808360061256022,-0.037081902922429855,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1272.7520628978368,8.6,5.862600879734691,108.99842646102348,0.0,9.896905261305634e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",54,f392d34136c22028e566,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8414579258316923,-1.3060136233781234,-2.230659013240137,-0.07173166740528902,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2407.0069276011736,11.204,11.01174799351212,233.99879072780246,0.0,2.5443613581263307e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",55,92a1d049055631aa78f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2843258125340593,1.3492497720205323,-2.124875716701159,-2.713366018878796,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2772.6449332772845,13.24,6.960036917706878,285.26120921949325,0.0,3.9513498334924924e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",56,74f22490ab2384ca248e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9067929767136551,-1.0126913740679577,-0.5912520161000812,1.6863222276237044,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,15.221081620049018,4.12,0.9026567033072698,15.078184794362144,-3.94276682728454e-30,6.317988785468264e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",57,505b5bb484339c3b0e63,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.945562962063575,-0.08104749557391022,2.3808612410542347,-2.890744036392192,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2101.0451237528205,10.268,7.329019597815484,194.5524228417249,0.0,4.8503300636909245e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",58,8fb5a20bf676be5b8da1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5142608732021114,-0.5021391387830545,-2.9825756882503924,-2.7940167759161625,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2111.188903175795,11.78,7.078598200949948,224.34615546772173,0.0,1.0074795734089298e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",59,7a94b47e6194c50d64e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7190260204680705,-0.567817254093232,2.79919242238652,-2.245143696115158,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3331.331424779326,13.192,14.272143168285835,176.76934137562105,0.0,3.9162130217513293e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",60,3b9cc4ee781f6f51ca8d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9952366613130881,0.20798301308643818,-0.5201553370861145,-1.9894932123631266,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2310.6989199962422,11.084,10.165134569102358,259.9317988540271,0.0,3.13703889729024e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",61,8eccc0b6fe7da71b97b6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8112072494863543,-0.37190130036794855,-1.1355997379349727,0.5776695446856479,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,529.6112852581754,7.576,3.8525586334189983,72.88301799706785,0.0,1.0206341591609909e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",62,cb190d1bd8d0e4e8bf58,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05093204584513766,-1.7131468370903749,-1.2258824831269617,-2.9909546337759485,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3756.0357742955166,12.188,16.14206892619399,335.16197106846323,0.0,1.0358145253491026e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",63,117364cd508ba064a504,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2054468828105993,0.8321587555427423,-0.8124721856782049,2.2032066649516757,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,17.00922908843796,2.492,0.2021788144606558,9.288624393465424,-2.115567566345095e-29,6.17329646866768e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",64,16a7dd52cd61effffe2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.007588901042701712,-1.0044663555367426,-2.780991969274005,0.08084183637038755,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1343.7862800238079,8.772,6.396297462571182,105.45819006417943,0.0,9.931652889613568e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",65,b7a360e2763fc6f82023,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.535999310495338,-1.213567564835953,1.4398390275356991,-0.3759297237556023,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,517.0863367992479,7.344,4.295054225897135,70.03364243460267,0.0,1.0122035374864112e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",66,4cdd4ed6e481098e8009,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9256844233416954,-0.7284710427892591,2.3470293423894164,-0.04894341294574378,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2306.0172836003053,10.856,10.718057769597554,228.78539765994884,0.0,5.151612975527082e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",67,4869a732cf1de235ec51,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6006156138097463,0.3809266411071408,0.6560475212038028,-0.1529304118023802,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,113.69601438904365,5.8,3.1889780725856656,25.186020814378832,0.0,6.356830955187825e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",68,f5168b5dc125ac565945,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6096980248226338,-1.2174969188770217,2.7132221867943622,0.7578910511857275,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1365.5809999333278,8.964,7.387561976975816,140.7296446500886,0.0,1.0490512285559647e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",69,30591044522789ba3566,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9280496256228428,-0.43668947202216124,3.089022020319467,-3.0160205112336103,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2509.8042754157186,11.364,15.086979474156625,216.2037771196496,0.0,4.0051224524973207e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",70,71d6dc5cca0c0c47edc0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2050563698353407,1.9003613646734103,-1.3269924311319297,-0.2669657331692221,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,513.5409138034745,7.336,4.2069212973200045,70.82791170544498,0.0,1.0134833927166175e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",71,d1f9b0ef394eb4c644fa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6498682922155581,-0.017365972233894578,-0.7236446436381674,-2.094392227066195,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1277.5709548182601,8.444,2.9322574760023326,179.0496926629887,0.0,1.0025152138518492e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",72,2afece4dc16630de3a66,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.926430215426669,-0.6508760694958542,-1.2805782837748871,-2.717010504403345,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1412.7638601839765,8.508,5.184385703988102,154.44483507807342,0.0,1.0237248142198165e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",73,7e53d748017afbc7a1c7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.728463363999855,-1.3802438550176284,-0.8748371195510392,0.8943205057961237,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,333.9081958338419,8.252,6.465204504634404,41.18360935699884,0.0,6.495604585060106e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",74,2b7d14f1f5d5095ff796,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05581696626683219,-1.1009812161521975,1.830717261664244,-3.9823216148315437,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1883.147145579354,10.024,5.555153326182341,243.8922156221856,0.0,5.170366301517436e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",75,83ba43c47bdefde797db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7276915284661536,0.1172802060905811,-2.248898351707161,-2.562409735603781,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2339.0443735441545,10.864,11.073469928434003,231.46809699666622,0.0,6.849368644084362e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",76,464bd75d56089faa9240,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4075579903430697,1.5949854515825495,0.05204424772320859,2.8817121788156204,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2203.2339200586052,10.816,8.697942906830528,222.85436483428757,0.0,9.340059239168185e-27,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",77,54c888604251e40969b2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1885565195857184,1.514993615778562,1.28223797173301,-2.0662520599271126,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,533.0166281799255,7.404,3.7483754392188957,71.78297325340756,0.0,1.0498349180443583e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",78,e6623d1a48cd87378cc1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4199082557253577,-1.4207923454166407,1.3721341035963848,-0.6017969182107619,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,520.5115328986517,7.364,4.163774935816783,70.9109114637028,0.0,1.0244403552034328e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",79,4ce24528944adf92db5b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7691186740143579,1.5176179715085616,-2.8973220219732427,-2.047999011293256,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2276.414616245774,10.476,8.041135839596429,234.29987634730122,0.0,9.996795675368042e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",80,c25e30acde3cad45782e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7689792173875525,1.7631160695932833,1.7003783012584908,-0.1303902983920482,False,0.004,45.0,-7.0,,ok,0.004,,True,True,False,5568.947725343329,18.9,11.956693764220185,591.130076058693,0.0,140.5806388076758,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",81,f2759ec6dbb08a06821d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.34953471031740757,-1.4937593989447842,-0.7885970891051821,-3.5828151485684625,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2360.051533423663,11.0,7.720097944446273,238.81488277687953,0.0,9.992378684924974e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",82,784be3d9135a5f491371,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.020042614470207054,-0.3272220117904143,1.075252520019709,-2.843000146066575,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,37.274949234807465,4.384,0.9261327989380094,25.43977328304902,-2.388172520850188e-31,5.963548528227024e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",83,c25f09ed7cf90898ddbd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40731915662697804,-0.357219350095626,-1.1583517896672522,3.078408204026288,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,82.78874406354726,5.288,2.2711939999151824,43.9603695838972,0.0,6.630998841514425e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",84,dadf9aededc99a793202,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.31982977219272835,-0.32634310876872563,2.6624489781198717,-3.957712504128022,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2345.19960912644,10.756,11.93290591704726,242.59890012376715,0.0,1.0290310538334855e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",85,03e5635dcc23d4a373a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6719362882148139,0.4282465457722653,-2.3792919865413573,3.0905326117546386,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2697.2426472764837,11.236,16.516469918618963,190.25602933862274,0.0,3.862197975797267e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",86,ed4070d0278eb3c30873,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4594301514560555,-0.8642121517594386,0.8763805314256077,-2.3741894653498568,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,20.532282855205978,3.232,0.4560504679341787,12.34626469045835,-1.526465741125322e-31,6.29362274974185e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",87,3dc96ef60f617be6f6f9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45183768598623386,0.8758991481941809,-0.71037254977391,-3.7433198421036824,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,713.2094550762129,9.168,6.160682062853867,108.16656999354251,0.0,1.010422000297701e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",88,f9a7705d86b1e88c975e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19814536526259308,1.9107210633346328,1.0547365005310656,-1.4199381844343124,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,557.4842130374196,8.024,4.154980987416062,79.43842753486278,0.0,1.0428297159889019e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",89,a0adcbbec0d0cd1d432e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16499747984644997,-0.19087318150463606,-0.23690645499746754,-2.189159121947304,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,335.2194024753438,8.444,6.372793295148776,38.33541690620387,0.0,6.157488508559495e-26,1,1.0448239842753004e-10
box_candidate_sampled200,"Box: candidate, 4 ms hold",90,f8e6874323689458788e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5209470852344036,1.661529502105639,-0.46549095313682143,1.6521211651814829,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,16.552315151647097,4.588,1.062205439312505,16.602213654469463,-2.8117511202947317e-29,6.013186533005905e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",91,fb4ceaa51abde5cbda24,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5913289200490119,-0.7691387053553038,2.876882929464485,-1.036031148923831,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1964.0782032323,9.788,5.975936039427888,186.4836087189859,0.0,1.1386628305935828e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",92,a52c1e48a2d19e6132ce,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7058825452680273,-1.7811722485044301,0.9593878732784988,-3.7606060051052284,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,90.83689125659804,5.444,3.0724102878783253,44.54421146748011,0.0,6.459970924976432e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",93,796a57804f0dd724d2f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7466842078359819,1.8590817406916735,2.363820818240577,3.752736170383465,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2398.523761589311,10.92,8.509652389216193,246.32538952720517,0.0,1.0012587412168873e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",94,04febcc120c88204a7a2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16851923233698152,-1.1483974274159334,-2.150235472095039,3.2176175051659808,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,571.9222396097745,7.368,3.776767520012473,93.8531773090264,0.0,1.0258235239549299e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",95,56eb24a00184cc98a9b8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9073283362153426,-0.6073796333589954,-1.516197136798756,1.8588125645723732,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,529.6577503786269,7.332,4.103183927961057,69.60806849283452,0.0,1.0198530635880876e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",96,48a19ccc973acf28ee19,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6677700903170876,0.5778562799277722,-2.7759920839512935,1.8490001889003516,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2002.261969332656,9.972,6.6166837385012345,194.82640304213194,0.0,3.499525094542366e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",97,3f96590a201b759581a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4411517609324527,1.0064115616980485,2.4558755866387028,1.1585522332299423,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1486.8928172564154,9.348,7.537274691149408,143.18999634862578,0.0,1.0481644971272424e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",98,68fb2f7845b3377f32e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.34111761543376806,0.21982771664458856,-0.5638554604721198,0.42940338097964137,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,38.91504551133943,4.764,1.6893463748163562,18.018299786132317,0.0,6.485110751752239e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",99,49225458aa7695b12527,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04368544254776929,0.23537700437228093,-2.109115040538396,0.8960544355717524,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3091.2107327218973,12.028,16.89420971647634,159.09437795743636,0.0,1.5948968679422236e-22,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",100,d7fa41343d77934f9013,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9335993695509619,-0.06377584950549142,-2.1984677709085787,2.721985023227748,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,576.7316854635469,7.728,4.016027655719475,93.9847817606938,0.0,1.0184951241474299e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",101,9893e3fd95661d790a6f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6779173399069838,1.4321475352396003,-2.370355783764623,-3.5277107910616596,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2470.6781645778956,11.672,14.091252272478858,208.92744378484736,0.0,9.197963365236677e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",102,d1c428b70c0c5a087a8e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.848977265294121,-1.085080556666537,3.136094934169413,-0.08468022211053583,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1162.625215937487,8.04,4.603813565377146,112.36305639707439,0.0,7.083405306805011e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",103,e374abe28f104b314003,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6426114023684215,0.88738935575011,-2.6774143837219504,-0.19898365536955698,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1332.0092371150456,8.82,7.118455617133823,126.1182456609329,0.0,9.916692077542121e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",104,3ff1bcea21b6bc76004e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29529725917644356,1.1153343306046106,-1.5740072158070961,-1.0079766987384966,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,532.7067082565427,7.996,4.301279168260552,74.24957998936213,0.0,1.0093220693884613e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",105,2214d2c368ac2532196e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.11216251955581891,1.5254678033297138,1.7657340526326033,-2.4790773958564216,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,553.3114800299179,7.564,3.80081104884301,71.43003971813883,0.0,1.0216068244347423e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",106,83199d9060e31102defc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4758113166318405,0.5305832500130587,-0.2461781237749463,-3.138940711660389,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2347.982498741295,11.096,10.170864401699497,255.2657790346406,0.0,2.9903496309344163e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",107,61d775428156ca67b7fb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7075778449094328,-1.757990091430064,-2.4123257502674536,2.539435936336514,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,614.887916886943,7.932,4.009550778441361,94.60581626407583,0.0,1.0171927236485153e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",108,8a0711ff63b2ac5c01bf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5674020058283573,1.2254709643217612,-3.077697978782182,2.3863540583818947,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1744.3645516878385,10.888,6.23679626809192,180.8073932479407,0.0,1.0419506232220413e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",109,2308dfd81b2f53086f36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07753839947441565,0.4598344221867148,1.85859299522874,3.0979222399416946,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3141.1623040802783,13.296,12.011441993038662,334.65203328625046,0.0,1.0586238308949083e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",110,0968e043cfc6f8c15911,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4693264222607494,-1.6576828150245912,-3.111753865092267,-2.6007965280716476,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1212.758080316668,8.464,6.136552209253956,116.78542986099222,0.0,1.020938856667519e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",111,24d24ac0b73d5dd80237,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6304145401212666,1.2620012330892267,0.9491972694048885,0.48441803221258795,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,5488.858154178844,13.044,23.49335702370191,243.37796309553164,0.0,1.40567501565859e-22,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",112,949bf6758b2ba271cc17,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8344460411585108,1.0491430492563216,-0.9027157709852727,-0.06469238030308677,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,769.4993742991027,9.636,6.619289528777051,110.43175634731026,0.0,1.0181531760440764e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",113,de5c1a8344d9b8beda10,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5191406293064718,1.362124353312951,-1.9392501973373917,-1.997499150625405,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1248.343535671873,8.552,2.680916875163714,167.6030542031238,0.0,1.0181438517410048e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",114,a7ecadb395f21b11c124,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8932194860461631,0.20854011827799068,0.8742209692568981,1.840549198448449,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1285.4344197948626,8.424,3.2817734381081465,176.14053756056015,0.0,1.0341405970448848e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",115,e25a539b75ce46b7b4cb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.46737393889120704,-1.8860003650529884,-0.39048852255808475,3.3904555922736908,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,15.752853494693193,1.608,0.6165060587999911,12.705742663033902,-4.5115038350511316e-30,7.383987563905058e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",116,367d3991a00a6c6f5caa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8559771599121766,-1.9298379965122927,2.377234931883475,-3.8401799356613493,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2392.230269808648,10.792,12.069617910061371,231.8387282464424,0.0,1.0197853800394747e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",117,d3fe90bd044db14a2651,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.47214756112558054,-1.4705091661928238,-1.0699419442359464,3.4391749792133455,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,68.76222348438766,5.08,2.153444716903588,43.227009563578505,0.0,7.134910688923084e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",118,4c4e561f6433fdd6f23a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7616904587142153,1.6122526812947156,-1.0112547373001224,2.1243212838132237,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,34.304651131984066,2.104,0.8890975162259036,12.765576181625752,-6.064985319842898e-31,6.831516368546019e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",119,89e76e83a562ae4e5893,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5071291955762289,1.2399148495583576,-1.6647287854726383,-2.6740903217058687,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1276.8934333497807,8.572,3.5097240876464375,168.4300851014714,0.0,1.0188456577826547e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",120,44833cde21e507fad64b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2625242778146384,-0.26443150186707154,2.816304022835171,-1.777820805140717,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2013.1624531634275,9.808,6.722941403985193,182.57222323326062,0.0,1.1514550627111232e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",121,69b0f1f1c235d6d017ff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4471853335583629,1.613458257334861,-2.690807595970965,1.8650637289807142,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1923.893589080331,10.736,6.104976494525058,195.3697998622464,0.0,1.2086868372704155e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",122,96db4da135ee30633815,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.651127706907791,-1.013937353673187,3.0010114770302536,3.462681235101205,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2407.0172157905236,11.592,13.431150096826364,215.21488327592408,0.0,9.138152907980189e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",123,24944d8d9bc24b459dc4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.781046409374551,1.8809941388580058,2.9220302312253787,3.3146035566658814,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1271.8753268243142,8.636,6.456703003227733,122.00278670940968,0.0,1.0592368635971835e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",124,898b25c5d52590015671,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.01135011271227282,1.3711090788335967,1.410458369201156,-0.7733656045366226,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,976.4432869316549,10.032,9.098578771459188,88.18841358787004,0.0,1.0407707237596096e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",125,679e86fd32bd8bf474c7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6914686279573956,-0.6290097498893403,-2.8303605604024864,-0.46149126863493617,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1225.9946984232138,8.436,6.026553442281385,103.80469677490709,0.0,9.952698088324002e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",126,da0bf2b03bbeb6afa805,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7396428778004989,0.3682306493542633,0.0010607251869179102,2.550860780911644,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,93.49917389906632,5.744,2.92865012388616,24.6467011887643,0.0,6.04044197227471e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",127,77b0e42cd7697fe7ddd8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04799966141646017,1.5270765082933422,-1.6872223039506147,2.5895853111197518,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,555.5185929146394,7.524,4.443881836455529,94.78129061111207,0.0,1.0087819422463254e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",128,139ba3e1a7281b0ce9af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4130422517324359,0.591343851967808,1.6554098013221505,-0.9466626005786525,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,619.8964449441312,8.752,5.016179127122428,78.16136032273337,0.0,1.0177968387633516e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",129,4cd42e6bf6c87a4ae277,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.43803417131142663,-1.7572728372790842,2.521111443518043,0.37617383288300754,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,4163.245640174892,12.348,18.072958200355494,369.7965600824382,0.0,7.800788268983728e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",130,0e95f47918dad2cbe6f7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.464758530015825,-0.2757278760665258,-2.1761057213283923,0.1542585796314162,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2783.6284455704686,11.836,11.422971759190942,254.1869675955238,0.0,1.0158689932382342e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",131,92bbe48a045115214df4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5191192966075329,0.9854095093347834,-1.4823460580380148,1.0578977911298928,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,520.4399024274171,7.332,4.0159340576015845,70.69103440377604,0.0,1.0152623281241994e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",132,2c2b6e1bfe1321cf47ca,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6711929118829478,-0.2992743771725377,-0.3593053892309741,-2.882898754548096,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2409.6147427638844,11.104,10.902128391748532,237.18745786542868,0.0,3.279792617692004e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",133,9e667e0b86bc280941a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9289349918363687,1.271745211551401,1.3654256089789456,-2.500075544246381,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,530.9066702801175,7.26,4.023064989904481,69.71497611682203,0.0,1.0289357103013965e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",134,8fca35a4949b5cd4bda5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5510119448395372,1.8083062204249245,-1.8720831585046296,0.2418714667395161,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,527.4036573323735,7.848,4.1312237891779455,72.97459693800955,0.0,1.0151183338510866e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",135,01df9cb75038801a0e52,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8926831597446083,-1.7165821846203717,0.5062823546233246,-3.9991293665593695,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,203.52922494218404,7.576,5.133624010227811,34.01431444570206,0.0,6.200589147857106e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",136,d970b055563f7ee9b144,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7506245991566458,-0.2422825246151712,-1.240440390227638,1.0291497365845332,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,520.9998264942518,7.28,3.746466747396098,71.68691747914791,0.0,1.0181015489240721e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",137,e923e9190e5d925858f2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6029437113341805,0.7947845008077854,2.813930961434716,0.394108367785841,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1240.1559229178383,8.464,5.9806180446316475,106.39858143651776,0.0,1.0331304267231804e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",138,ac215a0034d576d18a94,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7382995390638636,-1.7083780222489353,0.9771096567807618,-0.999759702381275,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,182.45274080267936,6.232,3.8173407400598034,28.512677726103654,0.0,6.387862025524121e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",139,234d998b5bc75b2092da,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8682679461188996,1.0424361386074708,1.3887684862024203,-3.741661901396223,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,114.84654985412074,5.7,2.4211902860475036,69.96226685831651,0.0,6.544331702080473e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",140,8f4dbed911f33b5ff6d8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4371718890826075,-1.6381205826336998,3.0092165885318574,-0.3816775777545063,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1095.6456167492493,8.104,4.171668058063014,104.00061805122017,0.0,6.531507247213597e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",141,a77d59a35bd3ea300e66,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12769954661149185,-1.5261014602477467,1.962239063917787,-2.7706116192693706,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,547.9928157221083,7.42,4.042892302563881,93.97417661038986,0.0,1.0375793896548275e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",142,e5a69afe09a6d669c74d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7362759343046223,1.5299237661385843,-1.38246670567943,-2.074587537013052,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,513.6468002552248,7.692,4.044371515344183,73.59678124583382,0.0,1.0183933477100457e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",143,1834abf0d5e37b268b33,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4200656523807864,-0.5741036074898314,0.3345090499325605,3.077382741882487,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3769.985338450651,13.392,13.824971307083718,331.0053028300624,0.0,4.257483722775607e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",144,fe491c3e1c228f344b0b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6009503724616561,0.8562835366501624,-1.5088362184500264,1.5973885783374087,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,541.1532997787195,7.468,4.566565017937924,94.46791475794886,0.0,1.0125227819195376e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",145,78232dec2fe9433c744d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021873808732282063,0.6809226211485564,1.7488365604833849,3.140568342367236,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3592.87907185569,12.956,13.286598229163296,325.3389288069603,0.0,9.933432490360132e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",146,23a96d5e008561144813,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14567494600647435,0.8017341543118506,-1.4887941140135696,0.19134471113395257,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,507.70936517484057,7.28,3.9222635601322784,70.30736803664212,0.0,1.0186635377438428e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",147,3431b1bd0610a52f5cd4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3793855123632113,0.9537872326492636,-0.15125599852943683,-3.0510160675119984,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,4892.5092011482475,16.212,16.541942063045582,343.2095646327089,0.0,1.630946400731311e-22,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",148,931bafcd3330203d3b23,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6409414567040013,0.5962663949510345,2.92644846538633,-1.3001285678173744,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3787.6785173618755,13.14,15.921241673821095,210.51073755563417,0.0,3.9460064373761463e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",149,6f7a5d696ac0da4fdab1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6615164304826207,-0.6700941217016814,-1.282889288144846,-1.0360643440645063,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,791.8962807767175,9.688,7.207542980457271,86.61425915019109,0.0,1.008689007123457e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",150,d9fc3f66d54cbe7ecad0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9382986008073355,1.8933713326942314,1.5650170260767204,-2.96346179080572,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,534.9376247828174,7.176,3.7863150488644095,69.45376157294203,0.0,1.047727578320543e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",151,74da53aca224f3458128,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3095618972513683,1.951407565162509,-1.1880631096478225,2.887029130160273,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,43.215246471857775,3.272,0.5242672588739864,14.1315589174687,-4.981778505107315e-30,6.061505417921153e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",152,4b52ec1fa18979aa1140,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.42517343298200805,-1.4467023392184641,-2.340508323260297,2.9652764079608795,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,597.3886719092532,7.656,3.855067140456622,94.22978340218765,0.0,1.0194981568493772e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",153,f17037a838b6f2addcf7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9269999730324257,-0.4347618438841159,-2.355771017096311,2.9684385717391946,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,611.12694961425,8.104,4.185632112276613,94.98170282597292,0.0,1.0124365918142088e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",154,6daa1920655d7907cf55,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6121721863323986,-1.236353079733386,-2.7287416471338317,-3.856533845018898,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2358.98473222318,10.84,8.618768724312938,228.79025356843698,0.0,9.978690955849878e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",155,911272cca35f231b83ed,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5847470724970392,-0.15861375021793123,1.7939915438887253,-3.493249073884919,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,565.0459415110374,7.48,4.321795865246914,94.27644900624293,0.0,1.035217555997252e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",156,f0d8fcd4af4dfeafd521,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.797969294857102,-1.6160617192632136,1.0178388510358776,-2.3569967219397485,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,33.75551520299873,3.164,0.969459622065512,13.324996767412719,-3.16620965958781e-29,6.003978838732824e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",157,02166ee63c7b27786a10,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3266891172589226,-1.4575857098273723,-1.97118570586371,1.8588655205657618,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,666.3701356547404,9.004,5.206340002063775,78.51269711121186,0.0,1.0174949816195983e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",158,94efd6cff3dfe405dca6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6257525804227906,-0.4146575571352402,-0.3237330116190251,-2.723625429334552,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2518.790565587657,11.392,8.256940978814816,262.91542881019774,0.0,1.006580131886257e-23,1,2.2081394351891603e-10
box_candidate_sampled200,"Box: candidate, 4 ms hold",159,12a77257fccb08751e44,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45474897024419314,-1.6023757297522474,-0.30994339491187084,-2.3645856646082075,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2245.618149445661,12.504,7.729761203608044,202.74192388721252,0.0,4.080386630326019e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",160,518b2fa2dc46705207e7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4333511177047471,-0.2336739682769502,-0.21059349111683856,1.3215087433271053,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2.379665569486555,1.172,0.437287358713175,8.485912041355757,-3.891526913737491e-30,7.081130579423874e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",161,167b2afcc006377f3643,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5583095251690473,1.3414320687387056,-3.0425052572273965,-2.4358659237159968,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2362.2078097693748,10.812,12.061029348994735,245.73291114059344,0.0,4.0443861508141184e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",162,512128c0e6aa0e273ad3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7526202564472793,1.7484873895618898,1.0537023053840944,-3.016084329624281,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,76.36211777823645,5.384,2.0907616132346556,44.467257793481686,0.0,5.955611210708065e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",163,e089b34d2b71057529b9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016644755557472912,-0.9971594833030961,2.292844228118738,-1.0492732623347658,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2162.0761203264747,10.768,8.759409539232141,256.2397351021662,0.0,3.2235317737243976e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",164,1309ff1dcc64f4272747,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9726174792439939,-1.3395254173084918,-2.6763326132313052,2.120695298807944,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2211.5359748245182,11.08,8.139924806528622,253.48369382005373,0.0,-1.2615054218585413e-27,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",165,f64ffb5b30d24fca3527,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5133161877559196,1.4512222409959472,0.8198298921227711,-3.0392398543305568,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,34.59506387009003,4.536,1.5465029373756145,29.70277240636134,0.0,7.066908363249743e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",166,23685284c02c7aaf8ad7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12762359190978412,-0.3593949347878369,0.25279259851133284,2.1905509226662883,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,359.020437392968,8.532,6.59839132085624,38.40523607894027,0.0,5.742619306460121e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",167,054fca896442726b40f6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.580516699542259,0.6538860376939244,-0.9303936910172057,-0.42941068973243013,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,570.9895772057585,8.236,4.351902346654626,100.00538697423704,0.0,1.0076207659429476e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",168,e96403a6cbf35b2b1190,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7369082060933312,-1.752808030637532,0.5086879600177041,-0.31546934399807824,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,14.815092171186183,3.172,0.7299823233600302,13.009117913212226,-1.3724198213049113e-29,6.50857407426589e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",169,1ed7e0ef128c0be52880,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9110494933267987,0.6639746848162407,0.6353169831851675,1.9853692647277974,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3872.944388087776,14.38,15.15139444499405,370.31390012194163,0.0,3.904586354235098e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",170,fdac151e2efd48155a93,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5780448448400339,-0.88120313275678,2.2624279625451296,1.2403818373934454,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2367.959583764509,10.972,11.259496962473248,226.50524945886556,0.0,4.047905610594042e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",171,93fcda4b7c26d5bb80f8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6970902272034725,0.9726816922563271,-1.8123426578197208,-3.1601945192453034,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1254.7642209003093,8.52,3.0925323739725648,167.6746553500457,0.0,1.0143556411858304e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",172,0f47274260434f9fdc2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8959727431886937,1.5033265774855744,0.32905600473349406,2.5227499173497927,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2343.07601533389,10.72,7.643130116918091,263.03663599537566,0.0,1.0261652796156899e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",173,de53c198a45b63fc5636,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13019507210570502,-1.7239910117536974,-0.9993825917782133,0.4436321940961445,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,685.4288219633569,9.172,5.873385306672793,82.22449271931788,0.0,1.0158993357467002e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",174,00698d57c3c3f7b02e5a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.23266465760970712,1.7939806381797392,-0.5040418442420544,-1.130995592061236,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,282.1259632396025,8.244,5.576565234941129,36.06209240210366,0.0,5.620670423678312e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",175,1ded4735c5156c5c95ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5025607439874553,1.071285171433229,0.6186058262589702,3.7052620852275133,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2299.2110907925858,10.724,6.605903306941772,256.03185820761223,0.0,1.0012459999959038e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",176,1fcac416d807010579ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4201294137806342,-1.907304073192834,-2.568653943546245,1.627103859040285,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,651.8292218539799,8.384,4.234169014358771,75.80554190269527,0.0,1.0108952826505541e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",177,361dc1e64d3bffed0649,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231011802326812,-1.6129140906632782,-2.4362458674385525,0.9447182874440747,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2163.553585724712,10.948,8.205792924673805,246.28364886202334,0.0,3.5647103314741316e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",178,499e0f4d69d18a06553a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22825436488587125,1.5804701908085899,-1.3451360345187944,0.2907312128696793,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,518.9985174695508,7.364,4.224669027805716,70.84021588433043,0.0,1.0149153530414433e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",179,93da6fa9cb8c8c6ae2ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3281915328250611,-0.305979125316179,-2.4996479997768635,-2.01928087398701,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2523.308295563172,11.14,9.307892647278095,240.20559609275867,0.0,1.0002978152698135e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",180,97cd53f004e96a989d71,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.44634772995467986,-0.35949683453174863,0.04389411601524085,-3.8500225782936903,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2636.3928601010653,15.336,8.297580447553983,273.65852016768446,0.0,-9.367518161051072e-25,2,2.0606904724274067e-10
box_candidate_sampled200,"Box: candidate, 4 ms hold",181,0c70e3575725f3d66300,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16441358796887418,1.5592414912936983,-2.4630289128823737,-0.4268985936404981,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3342.566404038782,12.428,13.327380793578882,327.1957371999644,0.0,1.0325140171334061e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",182,04c99a7dd28f8c78ba2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.35788681305568293,0.66942755374032,0.32209748788516945,2.069899179985107,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,5449.674627464041,15.772,16.615020601891562,315.1404674047333,0.0,9.676207910236328e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",183,45e0c575227be176f7fa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40511505092617517,1.049436914620442,-0.6198893200468993,-2.394561797187108,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1282.5246641666922,8.46,2.3084062114296153,183.18559789655987,0.0,1.0134858584763227e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",184,aab9ffa8e6df238b4d99,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5612497662918958,1.626025626647122,1.0769460232410122,1.3646743795667762,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1402.1646449198338,8.724,5.017605534736247,163.08678975549947,0.0,1.0657201953199902e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",185,f21282ae3a00cb1cc3df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19892556011707985,-0.12320621111444652,-2.6364502078795913,1.9462620722580697,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2373.6987514547277,11.104,10.766839079652328,215.83655877929505,0.0,2.2421172378984857e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",186,69007350c7c5d05c8f26,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7943194352836784,0.868638295822771,-2.2545977802576833,-0.9151783521392964,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3820.1917978248484,13.476,14.208092169082802,351.25830957317015,0.0,6.573623940876241e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",187,aef8ac88e109467695d9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9553542537189335,0.757085492253252,-1.0139732542334614,3.566651747058521,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,47.1906240882996,4.644,1.7892242565911873,40.16569921136603,-3.6367276421541946e-30,6.834483288360043e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",188,6c53c4745a0cd4f96b50,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12388015768886174,0.806702588421917,-0.36921109208574343,-1.2749982635341306,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,95.57517890576374,5.7,2.899373611251971,23.583856676670646,0.0,5.646427610191003e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",189,fd91e57a362758635ad7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7677655220233783,-1.6763377795270635,-1.7882331902366,2.1708860255696427,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,694.9696244117926,9.224,5.605516129286001,81.15617230442467,0.0,1.0183844350818973e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",190,1a65543086bca6f9867c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04785669165130657,-0.8802390723462379,-1.9586272292922688,3.1965281680669486,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,557.5136788494058,7.328,3.86496884444647,93.91816903346546,0.0,1.0211361246386356e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",191,5877cea1272385dc1a34,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8134885326511168,-0.3492275091272745,-0.11755282620075613,2.8337640212120343,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,46.645214632736,5.204,1.6774779831975528,19.639036043918296,0.0,7.07149269088809e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",192,93811998d63e32a3b265,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22797663232066756,-1.3705722380129663,-0.4053907503771761,0.7250559178391915,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,29.388353383575094,4.796,1.543850423478667,18.285014888818406,-1.5878699477481604e-30,6.930433730246887e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",193,b63722b33093e9457d9f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.640917207335735,-1.5810074146713884,1.8045305369797884,-0.9780677423730326,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,512.3720803272565,7.332,4.03294445197346,93.56716317728859,0.0,1.0649597730282088e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",194,84ce19b1234068603b74,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5699415317498446,0.5541910178395182,2.072006411588613,0.8260630750203299,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2429.097113776854,11.156,11.447834520943347,231.33719166050452,0.0,3.102644780268044e-26,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",195,7176ad9aa9d0ec5767db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7079711454229125,-1.7968525964855795,3.0142458046761957,2.2165740345454834,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3590.0952730254803,11.728,16.185127903129217,389.0298981671804,0.0,9.966996398621836e-24,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",196,41c0b63112299545a714,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4347464717866467,-1.4118905058433868,-1.3295258534435883,-2.266127748948673,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3819.2582763010596,12.288,16.30360773759766,371.763254233818,0.0,1.0322210894424545e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",197,66ce87ac491b05a77346,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8481724343405843,0.6255076851037025,1.6139771780921865,1.879172763740665,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1913.6869115751454,11.528,5.238190294883824,217.24209863430903,0.0,4.068014516151373e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",198,de3b769a384880ab813e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6131535281542602,1.1570379084297682,1.633312713398781,-1.7893646638141218,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,585.360101086639,8.332,4.38733121942741,75.3133798209563,0.0,1.0384744121043442e-23,0,0.0
box_candidate_sampled200,"Box: candidate, 4 ms hold",199,12431c6a5797db35c4a5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15734061573412328,0.4633178170536061,3.141335761590306,3.053534206290329,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,2954.0571510146083,12.996,11.202732566473106,226.44103580199388,0.0,1.6283205750687557e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",0,10bacdf1feef8e6f02a1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5738605678108115,0.5182366775069678,2.5666330825198793,-0.2562696037836174,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2415.0302524116773,10.924,7.961672455077874,277.7748505033876,0.0,3.9954275554379485e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",1,a9060d9f0266293b5f0a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9601681351751452,0.13001767453884305,1.745689076985812,3.7486525091223672,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1329.452746005381,8.646,4.301508049592315,159.4939460494281,0.0,4.012889167587544e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",2,d4fa37f04248be860e5f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5257415406555412,-0.5699662016840503,-1.443909510496625,1.5150474227740611,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,518.2455186657985,7.226,3.8480335172209448,69.57889639772664,0.0,4.034284095623143e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",3,f00b8fd37fc41080584e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7992818461438946,0.7284686291310587,3.1043098766633763,1.306253662119186,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1178.0824854764548,8.416,6.107596798768683,108.6297040036879,0.0,4.029323620870362e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",4,8006d2ed07011036ad9f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9331681127819684,1.8639910820558692,0.6000728476368904,1.148193751086497,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1574.5462144733017,9.534,7.979500195899753,154.34348145315246,0.0,4.052477095657392e-23,1,1.0876739786613854e-10
box_reference_sampled200,"Box: reference, 2 ms hold",5,2acb54f9b7f72f78a7a9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3166949258973779,-0.447910912153902,-0.19833591243712956,1.2607029918064203,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2.48594367022551,2.748,0.361545472680619,9.986155959141728,-2.03845808774823e-31,1.2980223037795985e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",6,89891c2bc77fb6e752fa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15513244552734418,0.18376196555228042,-1.9899845231946316,-3.4779376088806604,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2447.8442698037347,12.068,12.786910403672417,220.9901065292253,0.0,4.052342633837582e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",7,e18f5c6443e10338a24c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21423596799078393,0.9366123268894784,2.7564185722316994,-0.39107106674910597,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1369.3909404767958,8.786,6.594805171136432,109.56928758106321,0.0,4.017635380091741e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",8,607e5095902f7279a779,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17624462436180233,-0.9465935607547187,2.2184651637241206,-1.8153661573060962,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,7011.069175875488,17.18,18.75262611292473,573.976712547674,0.0,1.0572726864090865e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",9,f2ba2f49e3959e98f8e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7771471432091537,0.3651881866954132,1.609661671585906,-1.9946355171573655,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,528.4570100659598,6.214,3.6690233902184612,70.57708806950002,0.0,4.052349578122261e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",10,133b50f7598559e6787c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07808415676061098,0.7931565336528754,-0.352692512610409,-2.702713658466969,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2273.2456359923126,10.98,9.386356121408022,274.7315920038486,0.0,9.166976676804665e-26,1,3.9110437805023324e-10
box_reference_sampled200,"Box: reference, 2 ms hold",11,9cdb2d4f0acbf40693ba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19309728931447978,-0.5069101294110081,1.0447727558414455,-0.36255938353946693,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,506.95172821571134,6.09,3.650547424473984,85.82442668893937,0.0,4.1397708736515467e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",12,75f5bb46c1b45dc2e96b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9476245387133364,0.7607656766214159,-0.4446999466040684,-0.7419120865057973,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,52.32639869063401,5.27,1.598901793549231,18.967714893299906,0.0,1.3806870214998668e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",13,ef537509b0b865f5ebc5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5232505573383088,-0.8743517165059105,-0.045068521267672246,-1.5024258414535092,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,42.69440383363648,5.194,1.9141606351674796,20.320110192476545,-6.720764051634816e-31,1.3026731330028955e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",14,f4c4c4e92ed6de2f224b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29368624435668456,1.9329263927127918,-1.792546156988571,-1.9149046454696013,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,551.3561245374516,8.418,4.81705427344494,77.11421031510972,0.0,4.0005701880041425e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",15,aedc95026c3c72534102,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2159794655190126,0.06573045668852284,1.015981126561437,2.095255884303346,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,549.8670665715549,8.054,4.319548675081037,95.30873930964147,0.0,4.095886629903381e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",16,4690ef8480260e328a98,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5868927959544299,1.0204352659852587,3.0197102712162307,3.418127745878122,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1286.125163634672,8.668,6.933205638998901,129.04602280950164,0.0,3.9516044276922063e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",17,558c4e97e9bb5553f75d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3967923429444664,1.5428958834645132,-2.8450849947836656,-1.136527430855459,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2474.0427080053955,11.506,14.360910926561651,204.76155078534265,0.0,3.9616532326277476e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",18,be4a8cd2f3a6a5e6a728,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.695275843631884,0.2753151988280096,-1.5206985749133946,-0.9199291931677971,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,530.2452251840415,7.924,4.226097832947844,73.00636984082749,0.0,4.018502498961023e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",19,686eb8a1063c492af033,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9912510395378904,-1.8323418764962307,1.6945820860665481,-0.6348182996910037,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,506.82992410810937,7.27,4.203215705655202,92.897464093583,0.0,4.026942726257951e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",20,ca84d5d5707cd5ab08a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3714513496210847,-1.4905802824527212,-2.988751382682641,-1.9780767414927247,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1209.0701704704113,8.336,5.73607179462779,113.00868637344556,0.0,3.9538344839110645e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",21,0ac258a12df3cb2034d9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3475406654998434,-1.858442478143827,-2.321021023530882,-2.4742255356087632,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1358.0706346611273,8.89,7.0616504028606615,121.6107465484746,0.0,3.914783733628885e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",22,7ffbfd90bb14a6901931,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8939343885566811,-1.2603155217291357,-0.5955428478715432,-3.441737090871708,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2565.5279495668706,12.316,12.747185986349045,240.7701559042312,0.0,3.911692772860466e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",23,c2f5ee11a8558aaff860,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.48226461442876145,-1.0980733640812197,-2.888120889249175,-3.4841075614956294,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2117.466002911128,10.134,7.182249178610063,234.9037444877808,0.0,3.905480145975709e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",24,1e1496ef5f630ba5822a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7195447359955796,0.20341154522545324,-0.5454848230565883,3.204919406193773,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,23.123605313452906,4.52,0.8479456546088662,16.19325482868999,-3.3266057452377146e-29,1.322680216499874e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",25,c1e474542a89de6c1b02,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1695182341466972,0.4908404934820929,1.5491635712617136,1.1748535226016328,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1277.569591199488,8.636,3.228016114567425,158.6726709494536,0.0,3.9601293701711324e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",26,e7ddb3effddf7dc34f90,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5800688496091351,0.02613173325273621,2.0097559858911325,2.6971555006951764,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2457.6875360663057,12.164,12.699253210665747,226.351826241988,0.0,3.946702174955854e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",27,d4298d8a58528494dcd6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9853257753448934,-0.7621522346109364,-1.5598492857570667,2.3717805167962025,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,536.97773785717,7.344,4.187648976568972,69.37338598114918,0.0,4.029300477020365e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",28,a5f269ab7551e9fd3700,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3056488185329609,1.2807465926718349,-2.7207821290877394,-3.516863100699039,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2227.5233036261666,10.576,10.42650392867139,224.94965203553411,0.0,9.960957828585261e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",29,15742d3e5bdc1ec15b03,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7245954274410216,0.17228686123724435,2.27626598559322,-3.8859998065039125,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2377.3671108904427,11.338,14.236192770079285,190.38401612251576,0.0,1.6085344839470728e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",30,e193af9ca863598bbd7a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36237861319549736,-1.0632229305609804,-2.45901454400568,1.673636239342116,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1369.3566580125703,8.83,3.313523225662818,185.11318702117782,0.0,4.024963071186402e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",31,0344c9ea8f8640f379c6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0643816174087457,1.76502958117476,0.5449866626052837,-2.343166769143874,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,18.28121360750965,4.37,1.1597364901034768,20.622472311605897,-3.052306321510568e-29,1.2057028946202917e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",32,8de85b3ff012cd3c12ff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9518035408536225,-0.04923139261611986,1.1888567752107644,1.6467391893367953,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3270.2905863038395,14.186,12.704383540823265,287.06866011630666,0.0,3.858631840272467e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",33,920f90352a0e8e1f59e6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08340497306697658,-1.0706186848360497,-2.048414349668489,-3.7693200031993763,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2349.758308647281,10.768,11.107127719081983,225.64553542162872,0.0,8.255702399027064e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",34,b9c7cce1bfc2a1877db5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23924009718883155,-0.410198374390387,2.488957209839544,0.5066012616840068,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2551.340670092662,11.222,9.27051361658282,241.67739328417093,0.0,4.025589414616461e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",35,26daf30e27cf35c083d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3748665596267904,0.05043848349841129,-1.4345755487739835,0.4963260480910634,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,508.84037176254895,7.224,3.803685892495733,69.95267910597741,0.0,4.021875358024073e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",36,466d0f256dd32ee7a2e1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8829439707689564,-0.3867456048290392,-0.7434298749854316,2.2811107759788953,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,25.967807283779777,4.272,1.4431336602103912,23.8646504034853,0.0,1.2715383965154408e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",37,eba1aa932777c57b57a1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36273863831461184,0.9485174739125957,1.390492074802883,2.2351541091324085,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2225.6651028338715,10.704,6.514096698366332,266.3683217741317,0.0,4.0010571049599115e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",38,c690f28a74ad12f5ccbb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9819949627735187,-1.8390950439625584,1.35363400873843,-1.9413656904920629,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,540.1574562278298,7.452,4.184363973849774,100.8272429186976,0.0,4.011529306547164e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",39,a9da6a530defcf42781a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9945602564450393,1.0469745680650817,-3.114499578776992,0.29482572583428457,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1184.1614105920844,7.956,4.997202550406174,116.76695371247386,0.0,1.271382601222324e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",40,f652539809139610f400,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3899673393957026,-1.3816930634474618,-2.427373390337135,-2.634759685208552,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1351.3553081032674,8.902,7.121622148504629,126.0470252817654,0.0,3.9153012634719516e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",41,5d5cf46c8cdb3d914792,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9055654521968914,0.4217805586254766,0.573568271411951,3.6348637698394874,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2038.5924591446392,12.04,6.308966098286053,258.3113220987962,0.0,1.5970795625247437e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",42,4203de54af9890f26587,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.059198071037159794,-0.8722092087491031,1.6929656502974826,-1.1382796919979743,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,515.6047475514432,7.262,3.9121729739531617,69.65257277414439,0.0,4.036362090001335e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",43,286fde1b370c094f4fc6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6391434313002056,-1.9087009040645837,-1.8256670779723134,1.750241502875335,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,646.0996810446244,8.914,5.080255797214464,77.22244077514031,0.0,3.999910994872375e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",44,05ef87c9d671c9168ebf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5885981938627729,0.06679743630292156,2.6802669185310357,-2.3796451927692406,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2077.8844486755975,10.18,7.275859131886704,214.47072906301196,0.0,1.1041653273873333e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",45,10138185d3ed0ed55519,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9309247636758504,0.7265468586215196,1.0255536470949247,-2.3770206324870973,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,62.39271923166687,5.22,1.711461131053365,36.10375238053975,0.0,1.2523690664553505e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",46,403406c541319d06d713,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2282110752883848,-1.0002019588130895,-2.235328953395279,-3.4991187138273894,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3557.3859498702873,12.78,13.295035597648612,328.35386225364,0.0,3.887635186423512e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",47,6ad2f994b9e553ecd4c9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327622287396631,1.2276941812008446,0.17166822652137537,1.2025856943386302,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,59.9024801460424,5.488,2.264927218153848,21.94161687292655,0.0,1.2434680423894877e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",48,7b9eaa59519018390762,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7913062963827744,0.29986217977502694,0.8283833034412327,2.0111541416424368,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2982.1423042472184,13.382,8.924593198192344,368.8979578511501,0.0,-2.515076279187887e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",49,01d00e3c85eebf7dccee,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1144161722348147,-0.2853219086363521,-1.4215173764338112,-0.31050039570567733,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,575.6885603797348,8.444,4.678149328385322,76.18527255483609,0.0,3.9946032223727675e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",50,9172b2e1799454f07a36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9836686215773993,-1.7487312470920653,-0.7472348797417814,2.797590947586393,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,46.05556901207603,4.822,2.2026338662189247,36.09212006252548,0.0,1.3523771271180442e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",51,eeeccfcf89279092eab9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5843307725972817,1.9384096961522168,-0.2363918309199251,0.09203626093721518,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,16.321842570456216,4.458,1.5299510118812063,7.037330188869131,-1.5357553154213756e-30,1.4091838305192507e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",52,e28d0153d83059bdb232,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5058498719159847,0.5386081629330395,2.3545231143034835,1.7759281335615276,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3202.7416894881885,14.126,13.055622217318199,291.4299290129406,0.0,-8.421706299786215e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",53,519e107e7ac7898fed68,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5899561232015091,-0.9760988732957374,-2.808360061256022,-0.037081902922429855,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1270.602306782576,8.526,5.893130688597532,110.93861700487805,0.0,3.930032993748e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",54,80f3f6f404d0b3f2bdfe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8414579258316923,-1.3060136233781234,-2.230659013240137,-0.07173166740528902,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2360.2218268549277,11.14,10.295092295083847,229.76508005503172,0.0,8.767011406075262e-27,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",55,8fdfaed75fe347603244,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2843258125340593,1.3492497720205323,-2.124875716701159,-2.713366018878796,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1289.6342905484792,8.674,4.378551946916468,153.80252581814918,0.0,3.96307062692397e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",56,3afe563487452d0d16f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9067929767136551,-1.0126913740679577,-0.5912520161000812,1.6863222276237044,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,15.263489753088548,4.124,0.9047462234714513,15.059553488704019,-3.45446603403784e-30,1.2558158467196194e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",57,2f0e49639f5ca3471a36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.945562962063575,-0.08104749557391022,2.3808612410542347,-2.890744036392192,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2129.732605208427,10.364,7.612888827311302,194.16595617306152,0.0,8.277372148780036e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",58,7f8993d4229f7544e4b4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5142608732021114,-0.5021391387830545,-2.9825756882503924,-2.7940167759161625,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2110.759249753797,10.114,7.208575570158678,236.56972326683598,0.0,3.928821422718111e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",59,16527fe560dbd8fab04f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7190260204680705,-0.567817254093232,2.79919242238652,-2.245143696115158,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1916.3515319089706,11.594,7.165658760177152,177.42488566146318,0.0,4.018591195994467e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",60,34d1aa44600ad967a6e0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9952366613130881,0.20798301308643818,-0.5201553370861145,-1.9894932123631266,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2263.0905270443177,11.046,9.261278925722682,254.40666364736683,0.0,1.3142542758658443e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",61,413b4d8533c9f350f9e4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8112072494863543,-0.37190130036794855,-1.1355997379349727,0.5776695446856479,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,522.0101127916626,7.376,3.7219205680033025,72.12680124632955,0.0,4.04079187167925e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",62,9ce6b2f1877b33840888,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05093204584513766,-1.7131468370903749,-1.2258824831269617,-2.9909546337759485,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2529.1661740352783,11.924,13.659572460368066,213.1359734603341,0.0,3.991097596220197e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",63,4bfe36b46358f612692b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2054468828105993,0.8321587555427423,-0.8124721856782049,2.2032066649516757,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,17.008078139295257,2.476,0.20379862194325132,9.784339447092837,-2.2279801496407514e-29,1.2921939150487061e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",64,3900b17af4585ba1a987,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.007588901042701712,-1.0044663555367426,-2.780991969274005,0.08084183637038755,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1345.063676652906,8.736,6.432130386028067,105.1283736314092,0.0,3.944966153822787e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",65,24a82da3db3315167088,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.535999310495338,-1.213567564835953,1.4398390275356991,-0.3759297237556023,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,514.0104103903858,7.314,4.242168566418255,69.68128921300512,0.0,4.067135150675137e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",66,38d24773600fad0cb679,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9256844233416954,-0.7284710427892591,2.3470293423894164,-0.04894341294574378,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2253.8053847005094,10.796,9.815798713786302,243.9865037681167,0.0,1.153974985612443e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",67,2303061f65bf1f291f6f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6006156138097463,0.3809266411071408,0.6560475212038028,-0.1529304118023802,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,114.11732155647863,5.82,3.2011517837751664,25.06591654290537,0.0,1.3368898112241992e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",68,9f744e7ec3ed5de1db3f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6096980248226338,-1.2174969188770217,2.7132221867943622,0.7578910511857275,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1430.020902545848,9.072,7.502583945080363,161.9211346054533,0.0,3.9381135611621137e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",69,3e03019ba81ceaab65e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9280496256228428,-0.43668947202216124,3.089022020319467,-3.0160205112336103,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2369.02594069112,11.494,13.584304754579083,212.84734295357958,0.0,1.6058651066904097e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",70,cd469d7c9da4e8e4c666,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2050563698353407,1.9003613646734103,-1.3269924311319297,-0.2669657331692221,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,510.53595041108537,7.306,4.151686283221858,70.46487317070121,0.0,4.0214990189190364e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",71,4d89de73c3c19b02d065,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6498682922155581,-0.017365972233894578,-0.7236446436381674,-2.094392227066195,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1271.4476815065411,8.424,2.413896157300502,182.4332083297788,0.0,3.9282657750409216e-23,1,1.64228444211878e-10
box_reference_sampled200,"Box: reference, 2 ms hold",72,d37686abdef898a58fa7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.926430215426669,-0.6508760694958542,-1.2805782837748871,-2.717010504403345,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1370.4947752004612,8.746,5.114454743973054,153.3254628771699,0.0,3.946791718650856e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",73,4b8131d370904f390f7d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.728463363999855,-1.3802438550176284,-0.8748371195510392,0.8943205057961237,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,332.9424552153822,8.274,6.458897377158158,40.39397213012416,0.0,1.2854296979476576e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",74,4cd6e394c4445537e60b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05581696626683219,-1.1009812161521975,1.830717261664244,-3.9823216148315437,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1869.2585052401014,9.948,5.456067765071865,248.06663884209985,0.0,9.38078839130942e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",75,1d54248330db1d60182a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7276915284661536,0.1172802060905811,-2.248898351707161,-2.562409735603781,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2286.3109968197236,10.802,10.216076692998227,228.1663381916751,0.0,7.828690732139811e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",76,7971a01f0fe357f16eeb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4075579903430697,1.5949854515825495,0.05204424772320859,2.8817121788156204,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,5012.089885172017,16.648,13.883032988927551,578.3738129200506,0.0,1.2626443639068345e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",77,f931955dcefa8a2a6ebc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1885565195857184,1.514993615778562,1.28223797173301,-2.0662520599271126,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,526.7903902860938,6.318,3.636522487538317,71.15760188332959,0.0,4.156153079203486e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",78,880aa58bea2aa49aa570,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4199082557253577,-1.4207923454166407,1.3721341035963848,-0.6017969182107619,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,517.5680237380167,7.336,4.108428399004545,70.53800713007337,0.0,4.1298251637164265e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",79,78f1ce26afbecc30cfd7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7691186740143579,1.5176179715085616,-2.8973220219732427,-2.047999011293256,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2539.857585968476,11.054,10.258499133475244,261.24912521985385,0.0,3.929780738419277e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",80,df6843e773ce43234338,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7689792173875525,1.7631160695932833,1.7003783012584908,-0.1303902983920482,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1409.1631946166772,8.98,4.370848570447112,175.75341861003147,0.0,4.096005379935743e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",81,47a074b2aa0464a99759,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.34953471031740757,-1.4937593989447842,-0.7885970891051821,-3.5828151485684625,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2493.047723318032,11.322,9.020176664179981,248.47881273113677,0.0,3.9115092684419523e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",82,29117cb9f6266d6f12f8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.020042614470207054,-0.3272220117904143,1.075252520019709,-2.843000146066575,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,37.20634607515471,4.38,0.9226450490648545,25.27715546357309,-3.364482237702187e-31,1.1903897881884971e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",83,1a96d915427e2db38c1c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40731915662697804,-0.357219350095626,-1.1583517896672522,3.078408204026288,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,82.39049565829097,5.296,2.2630376842530735,43.83996285353128,0.0,1.2318125056780815e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",84,b7e6bcd80fa0de235c13,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.31982977219272835,-0.32634310876872563,2.6624489781198717,-3.957712504128022,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2251.4762854839228,10.596,11.047059101856709,226.32825313671486,0.0,4.0316630157405496e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",85,6887f55fe307f2a19473,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6719362882148139,0.4282465457722653,-2.3792919865413573,3.0905326117546386,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2387.6259120689397,11.336,14.208537469363542,187.0177804693238,0.0,1.6143845055387586e-22,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",86,bc5e2d16ec473ea5a8d0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4594301514560555,-0.8642121517594386,0.8763805314256077,-2.3741894653498568,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,20.529929062121987,3.224,0.45772250409574833,13.107370404259102,-1.5154919987927755e-31,1.2637063724142127e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",87,875078eb8fb75f17ebe4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45183768598623386,0.8758991481941809,-0.71037254977391,-3.7433198421036824,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,636.9426249841258,8.734,5.252816238619501,103.80178005162799,0.0,4.0067127777543627e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",88,6f30734c7f01088a64af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19814536526259308,1.9107210633346328,1.0547365005310656,-1.4199381844343124,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,544.2525024713724,7.828,3.941219723862708,77.81508803683961,0.0,4.006945383876174e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",89,563ec395c2e915cf3ca6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16499747984644997,-0.19087318150463606,-0.23690645499746754,-2.189159121947304,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,337.2298051470684,8.484,6.401349075250615,38.3393470406791,0.0,1.2758266590567833e-25,1,1.255407566097544e-10
box_reference_sampled200,"Box: reference, 2 ms hold",90,1e9c9d67dade747ee2eb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5209470852344036,1.661529502105639,-0.46549095313682143,1.6521211651814829,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,16.61268828220156,4.6,1.066547200630402,16.578606627575365,-3.1186527492390193e-29,1.200446587200059e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",91,e811292246aaca6925de,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5913289200490119,-0.7691387053553038,2.876882929464485,-1.036031148923831,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3530.4898281131154,12.148,6.716081983109091,332.5380847467057,0.0,2.7252307093386497e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",92,34e75fcab2798aa13164,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7058825452680273,-1.7811722485044301,0.9593878732784988,-3.7606060051052284,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,91.0060012408439,5.458,3.0794010481452627,44.48902820177201,0.0,1.1755783146670105e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",93,c24d9c8ddaa9e2fb5a72,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7466842078359819,1.8590817406916735,2.363820818240577,3.752736170383465,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,4091.251565514046,12.162,17.935475061468704,306.8552775332582,0.0,3.889181575339796e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",94,c530a428f110017263d2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16851923233698152,-1.1483974274159334,-2.150235472095039,3.2176175051659808,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,568.2349426945681,7.27,3.7127281223759145,93.43620744451601,0.0,4.022151360707034e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",95,91255712581148d9ad08,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9073283362153426,-0.6073796333589954,-1.516197136798756,1.8588125645723732,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,526.5797355343079,7.294,4.048438308500652,69.24993773191923,0.0,4.0229281929947904e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",96,305f8f2e687b5bf56863,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6677700903170876,0.5778562799277722,-2.7759920839512935,1.8490001889003516,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1998.1524970536798,9.928,6.627991440239977,192.84033198601307,0.0,1.053246316630466e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",97,3cd7742525614913831b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4411517609324527,1.0064115616980485,2.4558755866387028,1.1585522332299423,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2294.5408807906447,9.806,7.726838835454088,278.3050637576538,0.0,4.079920604158284e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",98,2ee0cc1fd39a14bc104c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.34111761543376806,0.21982771664458856,-0.5638554604721198,0.42940338097964137,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,38.999940363124814,4.774,1.6925643557511143,17.97599758785581,0.0,1.2741449726532404e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",99,cfc7cb0d9ba1c90f1379,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04368544254776929,0.23537700437228093,-2.109115040538396,0.8960544355717524,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,883.8493380306278,10.182,7.94292381678337,85.79803557254561,0.0,4.030559724649699e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",100,5debc518ee5eedf40062,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9335993695509619,-0.06377584950549142,-2.1984677709085787,2.721985023227748,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,568.9722250509127,7.576,3.896082352066764,93.37962577790391,0.0,4.0301017762964816e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",101,06ed4459c18a8351588e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6779173399069838,1.4321475352396003,-2.370355783764623,-3.5277107910616596,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2407.676749714754,11.894,12.998890642892071,215.3995787352046,0.0,3.941328334193923e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",102,b865cde8c3aeab2a4b5a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.848977265294121,-1.085080556666537,3.136094934169413,-0.08468022211053583,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1152.2738165879687,8.124,4.625379597279322,109.73197308414983,0.0,1.1422731117310488e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",103,4d6432e673624d40a4f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6426114023684215,0.88738935575011,-2.6774143837219504,-0.19898365536955698,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1353.9613942204558,8.934,7.17448491116086,156.0387832932445,0.0,3.9313937955094254e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",104,ff10b159c42bb3fb346c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29529725917644356,1.1153343306046106,-1.5740072158070961,-1.0079766987384966,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,518.3134235739012,7.814,4.0793021391583375,73.04605650908204,0.0,4.024797909427659e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",105,aa5167e66258c17e9d98,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.11216251955581891,1.5254678033297138,1.7657340526326033,-2.4790773958564216,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,546.6598351016478,7.312,3.681519630884085,70.80444723755078,0.0,4.1408571026527147e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",106,602512d5460691bf8328,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4758113166318405,0.5305832500130587,-0.2461781237749463,-3.138940711660389,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2285.420350083323,10.916,9.4531943403092,243.2307342154953,0.0,4.547572008497856e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",107,a763ac00f40b3285fbaf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7075778449094328,-1.757990091430064,-2.4123257502674536,2.539435936336514,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,605.2326841380458,7.742,3.8572354950508654,93.88391397978342,0.0,4.0323815586852694e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",108,dab9bc18169d1a34e0df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5674020058283573,1.2254709643217612,-3.077697978782182,2.3863540583818947,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1238.9448586336498,8.288,6.258129658506657,125.4265171072324,0.0,1.1379455008060266e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",109,bbc48fe4c368038e33c9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07753839947441565,0.4598344221867148,1.85859299522874,3.0979222399416946,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2380.114600451416,10.966,11.275381277606252,236.830420562144,0.0,5.67277825556098e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",110,c28af76d953982fc34bd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4693264222607494,-1.6576828150245912,-3.111753865092267,-2.6007965280716476,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1197.972461238455,8.492,6.156821698745749,113.66115928374161,0.0,3.922951454880314e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",111,be425a87cb3cdce08470,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6304145401212666,1.2620012330892267,0.9491972694048885,0.48441803221258795,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,920.6262829487785,10.18,8.311290982315008,110.99524613047367,0.0,4.036792948453292e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",112,990e05dbbb03bb1a71ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8344460411585108,1.0491430492563216,-0.9027157709852727,-0.06469238030308677,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,680.111560273346,9.19,5.57062833663786,107.3276569474405,0.0,4.023501723935489e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",113,0ccf33963ef3a5b1368c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5191406293064718,1.362124353312951,-1.9392501973373917,-1.997499150625405,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1292.7127247016758,9.862,3.783912204712518,167.3444094583325,0.0,4.039223049705633e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",114,6fdf15c12dc25d317c4d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8932194860461631,0.20854011827799068,0.8742209692568981,1.840549198448449,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1275.6419375632076,8.41,3.017357425087875,177.67045936155736,0.0,3.9091683074104215e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",115,bdea819586483e266c55,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.46737393889120704,-1.8860003650529884,-0.39048852255808475,3.3904555922736908,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,15.746245259449237,1.61,0.616555778989906,12.70850187080104,-3.2710831020989134e-30,1.316765283438456e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",116,6ba39342cae05cdf2c51,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8559771599121766,-1.9298379965122927,2.377234931883475,-3.8401799356613493,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2251.883408295877,10.614,11.316242843171345,226.09492459697353,0.0,3.959772253225734e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",117,29d5f52ab876de00151c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.47214756112558054,-1.4705091661928238,-1.0699419442359464,3.4391749792133455,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,68.61700011078003,5.088,2.1506563203390043,43.14410443952317,0.0,1.3215115015132175e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",118,cada188bed7fd62ae04c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7616904587142153,1.6122526812947156,-1.0112547373001224,2.1243212838132237,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,34.31732296717251,2.108,0.8889853103493842,12.7570313932419,-1.4113728021932895e-31,1.2917560044051783e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",119,d23bf5348dc8508a68d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5071291955762289,1.2399148495583576,-1.6647287854726383,-2.6740903217058687,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,4306.46335270016,15.28,13.004692257157627,446.49611685620624,0.0,1.9669642972078604e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",120,5a4f25eba4714faa7cb7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2625242778146384,-0.26443150186707154,2.816304022835171,-1.777820805140717,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2022.2676783281488,9.82,6.735984144833136,184.59964051512546,0.0,2.5053547190870377e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",121,55a62e946f15d6675a38,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4471853335583629,1.613458257334861,-2.690807595970965,1.8650637289807142,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3519.593717414244,14.292,6.589713880851652,337.6900398611577,0.0,-6.100301205650698e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",122,e14d28e1aa0bbb9fcb92,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.651127706907791,-1.013937353673187,3.0010114770302536,3.462681235101205,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2523.30469748767,11.274,12.327301527718344,275.6509343205505,0.0,7.887442013639594e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",123,75c0159e0b6328e8b2ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.781046409374551,1.8809941388580058,2.9220302312253787,3.3146035566658814,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1261.7948125994694,8.66,6.4752453613527985,121.15237774591215,0.0,4.0482090994169716e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",124,1c39c41d23cd5a51e8e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.01135011271227282,1.3711090788335967,1.410458369201156,-0.7733656045366226,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,782.4471470410681,9.748,6.927616017011792,85.2964047919695,0.0,4.0508899986122184e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",125,74ea69a0667692fea76c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6914686279573956,-0.6290097498893403,-2.8303605604024864,-0.46149126863493617,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1224.358439044468,8.38,6.049603096710441,108.63515811458112,0.0,3.9233335935603774e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",126,5d87dd0611cc3f4c2697,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7396428778004989,0.3682306493542633,0.0010607251869179102,2.550860780911644,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,93.83370331534407,5.764,2.9413955214094405,24.530671833241897,0.0,1.3894113559565206e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",127,639b52f69077eff4b76f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04799966141646017,1.5270765082933422,-1.6872223039506147,2.5895853111197518,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,553.4525840777469,7.51,4.4059900324655645,94.45857101237081,0.0,4.009933004148447e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",128,14621b040f678261230c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4130422517324359,0.591343851967808,1.6554098013221505,-0.9466626005786525,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,590.5756297483545,8.516,4.6131192831353305,76.08011547613198,0.0,4.05801718693328e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",129,c44f01879668d55d0e4c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.43803417131142663,-1.7572728372790842,2.521111443518043,0.37617383288300754,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2514.4759812560787,11.696,14.19715489038311,217.47374925855894,0.0,3.9617133521026693e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",130,2f7f244435c21e5458f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.464758530015825,-0.2757278760665258,-2.1761057213283923,0.1542585796314162,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2689.8118793610697,11.766,10.752086026914089,271.6743617952786,0.0,3.9197438792541054e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",131,a8f7956b11cc89be490e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5191192966075329,0.9854095093347834,-1.4823460580380148,1.0578977911298928,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,517.2197310734924,7.292,3.9557025085521715,70.3001125222656,0.0,4.022261835121236e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",132,44bd1faef63f98c15294,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6711929118829478,-0.2992743771725377,-0.3593053892309741,-2.882898754548096,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2331.367256042234,11.0,9.867736095578207,245.16534403395966,0.0,4.7558923393152215e-26,2,4.5310709958362727e-10
box_reference_sampled200,"Box: reference, 2 ms hold",133,73e09ab7914c006a507f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9289349918363687,1.271745211551401,1.3654256089789456,-2.500075544246381,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,528.2111600182842,7.228,3.973211854456817,69.37904807840371,0.0,4.0937744493495724e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",134,b02d0535c055a964e0ed,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5510119448395372,1.8083062204249245,-1.8720831585046296,0.2418714667395161,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,515.9428299761067,7.672,3.947355186365488,71.98283349422029,0.0,4.033295417826168e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",135,d59fd84511162bcd0383,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8926831597446083,-1.7165821846203717,0.5062823546233246,-3.9991293665593695,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,204.28730063100943,7.614,5.147064123888662,33.7608782393382,0.0,1.3397674768415078e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",136,adfc1bf7512edebf48df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7506245991566458,-0.2422825246151712,-1.240440390227638,1.0291497365845332,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,515.8030066869125,6.224,3.6513853555058704,71.12074119426319,0.0,4.0257601697581644e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",137,fd21432ef3fe495b7c5b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6029437113341805,0.7947845008077854,2.813930961434716,0.394108367785841,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1238.5528243880533,8.398,6.0057105776506665,105.96667818196322,0.0,4.0444612438787424e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",138,46b4b81d1b9fd2742d1b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7382995390638636,-1.7083780222489353,0.9771096567807618,-0.999759702381275,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,183.06378934848647,6.25,3.831879186308903,28.34670770979202,0.0,1.2619250583630947e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",139,cc4187ef5e48b42b676c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8682679461188996,1.0424361386074708,1.3887684862024203,-3.741661901396223,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,113.79876565821475,5.704,2.400857946516798,69.74892285452862,0.0,1.1491746871152866e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",140,87021fa584aaef6560d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4371718890826075,-1.6381205826336998,3.0092165885318574,-0.3816775777545063,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1088.4807969853423,8.104,4.1882445348651425,102.86719699701783,0.0,1.2111014238155224e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",141,bb5bd56349289754476b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12769954661149185,-1.5261014602477467,1.962239063917787,-2.7706116192693706,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,544.9791221902891,7.38,3.99205908641213,93.61476082195713,0.0,4.052612328218537e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",142,5e7626e3f650cac88e9e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7362759343046223,1.5299237661385843,-1.38246670567943,-2.074587537013052,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,503.40952246809945,7.524,3.8773334467080036,72.66638758874545,0.0,4.031033206362293e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",143,34473e499b20998bb04c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4200656523807864,-0.5741036074898314,0.3345090499325605,3.077382741882487,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2398.48543688566,11.166,10.693778148958275,239.12416626736172,0.0,4.399220302547567e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",144,b4b6447fa3c159307f76,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6009503724616561,0.8562835366501624,-1.5088362184500264,1.5973885783374087,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,539.0477958160221,7.454,4.529949036852255,94.15262017275657,0.0,4.0075555072231083e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",145,615bd2c41deb6f14fad3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021873808732282063,0.6809226211485564,1.7488365604833849,3.140568342367236,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2414.7772718021197,11.028,11.52099969240586,241.51257193305202,0.0,7.75401952683221e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",146,b33cbacaf3f2b8ac1e97,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14567494600647435,0.8017341543118506,-1.4887941140135696,0.19134471113395257,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,503.2628852761345,7.196,3.843940733730258,69.84195525470098,0.0,4.0281148433077866e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",147,86e061e1c4c527c27ee3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3793855123632113,0.9537872326492636,-0.15125599852943683,-3.0510160675119984,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2356.428513606695,10.956,7.7408745677189,274.73228545968595,0.0,3.947136516332145e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",148,7f84263cba9f6b3f03a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6409414567040013,0.5962663949510345,2.92644846538633,-1.3001285678173744,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1961.8537206244473,11.686,7.2357454626026065,162.04841232186683,0.0,4.02221033884441e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",149,83348d198210fc69898c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6615164304826207,-0.6700941217016814,-1.282889288144846,-1.0360643440645063,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,672.930123189999,9.148,5.921196687863279,82.04103039351996,0.0,4.02106706934779e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",150,cf585f3912d47c0aaa01,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9382986008073355,1.8933713326942314,1.5650170260767204,-2.96346179080572,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,531.7950853426084,7.102,3.7260537055019105,69.08691235355307,0.0,4.0334291370550667e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",151,89e8df33af8b0d4c4517,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3095618972513683,1.951407565162509,-1.1880631096478225,2.887029130160273,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,43.223293719398576,3.272,0.5242158204825692,14.125855913550735,-5.2218235792888576e-30,1.3186813900799778e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",152,ffad95cf67696ff272f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.42517343298200805,-1.4467023392184641,-2.340508323260297,2.9652764079608795,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,590.6240638555772,7.496,3.747394368271063,93.64918182965705,0.0,4.041846945372353e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",153,569b1dd59b5ef23553ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9269999730324257,-0.4347618438841159,-2.355771017096311,2.9684385717391946,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,598.2195114194385,7.882,3.9827731654155514,94.09605531000902,0.0,4.031733878587157e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",154,96f83cb97aa03b4e87eb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6121721863323986,-1.236353079733386,-2.7287416471338317,-3.856533845018898,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3896.434940384185,12.04,17.292120795309238,322.47168468829074,0.0,3.950565142540028e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",155,db4def5110baa5fa8178,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5847470724970392,-0.15861375021793123,1.7939915438887253,-3.493249073884919,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,563.0765334673757,7.466,4.288494127813596,93.97482023785327,0.0,4.096711547707502e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",156,ea913adbd64c9240787b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.797969294857102,-1.6160617192632136,1.0178388510358776,-2.3569967219397485,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,33.762296393337444,3.17,0.9689600122383812,13.28194986291439,-2.914173281383093e-29,1.3075011025523818e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",157,0f08dc660dfd4c09bf61,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3266891172589226,-1.4575857098273723,-1.97118570586371,1.8588655205657618,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,631.8842409380783,8.734,4.7383001031873055,76.39413009482472,0.0,4.0058013061507604e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",158,f6ff953f31073a44f2e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6257525804227906,-0.4146575571352402,-0.3237330116190251,-2.723625429334552,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2895.0871490459626,12.18,15.982985256684902,212.38907916581013,0.0,4.0039056469739595e-23,2,3.6175254458648e-10
box_reference_sampled200,"Box: reference, 2 ms hold",159,fb7094432a5a600fe1e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45474897024419314,-1.6023757297522474,-0.30994339491187084,-2.3645856646082075,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2131.088056462487,11.946,7.749974229152529,210.5082406137412,0.0,1.6096507701995568e-22,6,4.361519357481969e-10
box_reference_sampled200,"Box: reference, 2 ms hold",160,37f3c3187781a21546fe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4333511177047471,-0.2336739682769502,-0.21059349111683856,1.3215087433271053,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2.3777129745100893,1.166,0.4373094334214825,8.5820096293979,-4.5432240105385275e-30,1.3366497803223214e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",161,dcda1a9654956cd3e761,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5583095251690473,1.3414320687387056,-3.0425052572273965,-2.4358659237159968,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2251.1877112180687,10.518,11.258941263704024,218.54504372606365,0.0,1.1178311218810059e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",162,1da3aa56d790d6ccff51,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7526202564472793,1.7484873895618898,1.0537023053840944,-3.016084329624281,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,76.15411901219937,5.396,2.0897070274900407,44.35959423116731,0.0,1.424828794044841e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",163,7d4cf53aec42b8845731,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016644755557472912,-0.9971594833030961,2.292844228118738,-1.0492732623347658,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1354.409303331551,10.044,8.3991486664035,168.1784233013297,0.0,2.4043621024312768e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",164,d1d9deee40ee1ced396b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9726174792439939,-1.3395254173084918,-2.6763326132313052,2.120695298807944,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1277.3749271605911,10.172,7.7579306641432195,151.97985589209202,0.0,4.8559929288599246e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",165,e8770e673176ad899a9e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5133161877559196,1.4512222409959472,0.8198298921227711,-3.0392398543305568,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,34.56400083188395,4.544,1.5457258183684022,29.76867953801581,0.0,1.3745648904273876e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",166,7c65370c8e425fc843c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12762359190978412,-0.3593949347878369,0.25279259851133284,2.1905509226662883,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,361.9215501977123,8.578,6.639520444737247,38.41241777426966,0.0,1.3168100100412912e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",167,f41b3e604a6b34c42f6e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.580516699542259,0.6538860376939244,-0.9303936910172057,-0.42941068973243013,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,553.7988996782987,8.036,4.089835907797788,98.57552740051783,0.0,4.014452765055847e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",168,d0c8b4af5e4fe1b53149,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7369082060933312,-1.752808030637532,0.5086879600177041,-0.31546934399807824,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,14.81787270416892,3.17,0.7334239259364691,13.003591440646405,-1.2700575216287702e-29,1.3474552943796274e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",169,b21e6f7cea68f8ac8f8b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9110494933267987,0.6639746848162407,0.6353169831851675,1.9853692647277974,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2485.8959711951566,11.482,11.573113686349723,319.19609237204304,0.0,6.111150588430033e-26,1,1.958343704214216e-10
box_reference_sampled200,"Box: reference, 2 ms hold",170,86785ea0b03537a65103,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5780448448400339,-0.88120313275678,2.2624279625451296,1.2403818373934454,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2305.9594775264763,10.884,10.355749169629885,223.57070762673936,0.0,7.231910014526767e-27,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",171,1121f4b01aeb87740db8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6970902272034725,0.9726816922563271,-1.8123426578197208,-3.1601945192453034,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2054.2732122512493,9.64,3.6218674107122943,237.3522489957931,0.0,3.922879885494202e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",172,d96165b21263fae1a68b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8959727431886937,1.5033265774855744,0.32905600473349406,2.5227499173497927,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2357.004911579522,10.856,7.725622273922655,269.3355062974669,0.0,3.9722599364205327e-23,3,2.470948202992762e-10
box_reference_sampled200,"Box: reference, 2 ms hold",173,42c408f604f7437e7898,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13019507210570502,-1.7239910117536974,-0.9993825917782133,0.4436321940961445,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,630.359028877202,8.832,5.182116637412633,79.37356541643638,0.0,4.012306672346331e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",174,f6a2deb56f5a23526b5b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.23266465760970712,1.7939806381797392,-0.5040418442420544,-1.130995592061236,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,283.1885286670132,8.28,5.592456645816368,35.77460043324499,0.0,1.249116292581157e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",175,20b61c5422eaeff2bd57,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5025607439874553,1.071285171433229,0.6186058262589702,3.7052620852275133,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2421.044436316754,11.154,8.091254281532255,243.30691157755106,0.0,4.001892458004935e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",176,ba8aa4758110a6f2a95d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4201294137806342,-1.907304073192834,-2.568653943546245,1.627103859040285,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,635.5315794798546,8.118,3.968299631170768,74.08783491379133,0.0,4.022689979033925e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",177,6977b53ce2154478cc3c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231011802326812,-1.6129140906632782,-2.4362458674385525,0.9447182874440747,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1270.805285906443,9.956,7.903632834724177,144.77617805585098,0.0,2.6171463323534515e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",178,33bb83518a170b97e230,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22825436488587125,1.5804701908085899,-1.3451360345187944,0.2907312128696793,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,516.1119354346915,7.338,4.170515756717357,70.47647617765476,0.0,4.0275161435085334e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",179,92c3e5fd1c928501eecb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3281915328250611,-0.305979125316179,-2.4996479997768635,-2.01928087398701,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3728.706159468784,11.894,16.179339118540348,338.3017044170184,0.0,4.027049546598782e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",180,f4a338d43b2f2d1753ea,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.44634772995467986,-0.35949683453174863,0.04389411601524085,-3.8500225782936903,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1621.119162170429,9.552,7.751095720477118,151.15158488219768,0.0,4.0025920232503904e-23,2,3.3690343483744334e-10
box_reference_sampled200,"Box: reference, 2 ms hold",181,6be6136adfdd7b1b6dae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16441358796887418,1.5592414912936983,-2.4630289128823737,-0.4268985936404981,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2435.5519785662277,11.11,11.970550208842567,249.20810201588802,0.0,2.37216748326779e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",182,f8fefa409baff9264d92,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.35788681305568293,0.66942755374032,0.32209748788516945,2.069899179985107,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3334.8712842021055,12.914,16.553500808450465,224.33104643896957,0.0,3.9677910725039674e-23,6,1.8095710173360313e-10
box_reference_sampled200,"Box: reference, 2 ms hold",183,972ef8982a3f14e5fa3f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40511505092617517,1.049436914620442,-0.6198893200468993,-2.394561797187108,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1281.132769622011,8.46,2.2731379782740597,185.03458560052508,0.0,3.954136230725456e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",184,38cb6f22befc75fd4cdd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5612497662918958,1.626025626647122,1.0769460232410122,1.3646743795667762,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1362.9019888059524,8.81,4.921777708822698,160.56444055137504,0.0,3.9985726106389894e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",185,fadf14a2641afb18be8e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19892556011707985,-0.12320621111444652,-2.6364502078795913,1.9462620722580697,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2253.9596876401793,10.814,9.157059626972456,259.8520558544505,0.0,1.3505475533660434e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",186,0ba782a6ff1dc2fbf871,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7943194352836784,0.868638295822771,-2.2545977802576833,-0.9151783521392964,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2422.423662240572,11.204,11.544585826908937,258.523727840162,0.0,4.0883602842561995e-26,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",187,d60c446bfd667e7cd3b1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9553542537189335,0.757085492253252,-1.0139732542334614,3.566651747058521,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,47.183584147745236,4.656,1.7913169035619643,40.29429856959717,-4.164169570444736e-30,1.3051090976687298e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",188,611cc59789f3b49d8da0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12388015768886174,0.806702588421917,-0.36921109208574343,-1.2749982635341306,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,95.91754188062978,5.716,2.909428413425304,23.481641033748872,0.0,1.2298369260041474e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",189,dca49aaf31767f2c2459,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7677655220233783,-1.6763377795270635,-1.7882331902366,2.1708860255696427,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,650.1642607960944,8.93,5.023765967124373,78.66009696530276,0.0,4.000473906896213e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",190,dd33fd066193e9559011,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04785669165130657,-0.8802390723462379,-1.9586272292922688,3.1965281680669486,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,555.0882428888996,7.284,3.819781569769371,93.57489603960556,0.0,4.019557306352678e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",191,b41b5d2a04518f61a130,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8134885326511168,-0.3492275091272745,-0.11755282620075613,2.8337640212120343,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,46.78138387124514,5.22,1.6863546212639604,19.575232443604857,0.0,1.2683063955167899e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",192,8249709cf0ddc1a18f3a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22797663232066756,-1.3705722380129663,-0.4053907503771761,0.7250559178391915,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,29.489015764844055,4.81,1.5493687346889895,18.238664172534037,-1.8360091092218993e-30,1.3936593363773056e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",193,dc7443af4cf4e9073b9c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.640917207335735,-1.5810074146713884,1.8045305369797884,-0.9780677423730326,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,508.02138195536367,7.262,3.9662021342165317,93.11287723339866,0.0,4.120436797529346e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",194,e8c7db30149b8f4bcae5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5699415317498446,0.5541910178395182,2.072006411588613,0.8260630750203299,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2364.8105200244113,11.074,10.623464855469448,225.7629172026756,0.0,1.3720764951598713e-25,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",195,864e82f6c5cb6071cab7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7079711454229125,-1.7968525964855795,3.0142458046761957,2.2165740345454834,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2425.47692581038,11.528,13.898154810211192,207.44700143304902,0.0,3.85965031310934e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",196,afbdc094743359572173,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4347464717866467,-1.4118905058433868,-1.3295258534435883,-2.266127748948673,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,2529.4392882257275,11.962,13.758817633478062,214.10310824495807,0.0,3.885999864372933e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",197,43d6cb82d5fe4cdb4d91,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8481724343405843,0.6255076851037025,1.6139771780921865,1.879172763740665,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1347.3675639458731,8.78,4.156258936314444,160.60863895338406,0.0,3.957041044626666e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",198,65186f9ef99cffee365c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6131535281542602,1.1570379084297682,1.633312713398781,-1.7893646638141218,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,569.2885714231462,8.148,4.140633893032844,74.02539800347573,0.0,4.125940037143312e-23,0,0.0
box_reference_sampled200,"Box: reference, 2 ms hold",199,e4fce5c35439aff59007,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15734061573412328,0.4633178170536061,3.141335761590306,3.053534206290329,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3588.981685809548,14.338,9.097500692136993,342.43377010116814,0.0,-1.238515386783993e-25,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",0,637bb668fd18811833f1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.29225587035474193,0.4622584004462461,2.861913289195672,-0.0796127933514188,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1277.293766241157,8.624,5.822643912729167,112.30727381065152,0.0,1.0080630102022483e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",1,70920cf23e76e5e3c857,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07002827288714589,-0.358114353050617,2.9781633431795775,-0.2036013847150468,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1204.282514781281,8.44,5.999961638528284,106.87879183959687,0.0,1.0441686216693902e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",2,44a7143e11a7c3af4fce,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1318997650460948,-0.2965919965155651,3.137563607780653,-0.35235557983338067,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1206.0329794395836,8.016,5.597954540001772,116.99734452093053,0.0,5.868648455202659e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",3,4189e6ff0342a934b059,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2062024620179514,0.33662293356764805,3.3638180887201248,0.4433296018111945,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1229.1681257548976,8.5,5.938577377982581,108.7689887313873,0.0,6.64192591996301e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",4,a82123aaab596cb007ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.221685268057745,-0.47602317957529117,3.2809154192824277,0.10803997399168774,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1215.1598709655768,8.26,5.02777353103692,112.04732932169,0.0,5.824107327790179e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",5,bae71a156341b30a5ac9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10500270741875714,-0.13490612635934884,2.9254140961887476,0.6288982468522037,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1208.5491549029261,8.424,6.368501349469809,108.71121196588501,0.0,1.0359125220710728e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",6,7a440420ab4172617e8f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.08447199558001439,-0.4527356675092987,3.384665045814426,-0.1542029489860367,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1233.7053867968236,8.472,5.698488504397002,110.72226929973937,0.0,6.57486093036702e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",7,82896672486064caaec3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08404676206010747,0.0046689081989264025,3.0146295425369667,0.3253004102252952,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1196.750574933034,8.392,5.94898994487059,107.9145121835152,0.0,1.0615200221892544e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",8,aeecfecd5dae33265599,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0003804909310458626,0.1734266015493906,3.368887982676563,0.48694102355253,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1229.5180584409588,8.496,5.815082089600265,109.00865734553703,0.0,5.0140036158421646e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",9,5d1bcf5064494be225fb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2936894246964559,-0.287604255714505,3.1822352503733793,-0.20555855422006514,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1200.3950721406568,8.2,5.591019265395762,113.32086686298386,0.0,5.845922914897594e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",10,f40d3cad7a6574c55a99,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.11069723424963429,0.014165150701877738,3.369850323450441,0.5801071027004541,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1238.0852757600883,8.488,5.648066268328003,110.18884308290944,0.0,6.719072471114493e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",11,879578bb1eb22297e18c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1825266799963033,-0.2975300262996613,2.8479770284322448,-0.008054913982853185,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1234.7460108922087,8.42,6.312433007268819,110.06053039350783,0.0,1.0017553040844435e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",12,c7139dd583fb122e26d9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2288472146882538,0.4587827707386082,2.873702832057761,0.43090546424139076,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1233.727022017757,8.512,5.959041893411384,104.06220548628308,0.0,9.889211396579876e-24,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",13,d57601389cb4e8a395f9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06731036602120205,0.4978373163506199,2.8683956723793833,0.49117997006229386,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1219.4180056229852,8.396,5.9832052999134975,99.52963115435537,0.0,9.879837507421003e-24,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",14,c333bdf6d5052d2be853,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15459139775993064,-0.17306486965359247,3.2801279488419564,-0.6869605334606597,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1185.0973119325474,8.38,6.0914209579321055,106.27066976164463,0.0,4.3496323782395424e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",15,970885604f6518317999,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.28184036264394224,-0.12309607893638741,3.350555998978473,-0.26539302416389954,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1197.5831995588348,8.38,5.977673074684893,107.12015243774451,0.0,4.534831929380141e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",16,ae41f447a4eb18113e4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.006764907546552235,-0.43266774765969784,3.182247185791033,-0.5097459547774997,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1194.8014389672924,8.168,5.618648540943553,113.34146197108277,0.0,5.974715248557494e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",17,0c034af2e07ca8291629,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.011761425641529988,0.3184826598976751,2.9131924897762453,-0.6122461777496544,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1272.8518239398286,8.504,5.370336971416909,113.69789300160295,0.0,1.0204665932361053e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",18,aa2ec8c4fd63a10e0d08,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.08400663365386635,0.41637859396691634,3.380711542209786,-0.5972805698230299,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1223.5240372864328,8.472,6.549145921218778,109.19826314261337,0.0,4.7167343335503276e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",19,50ed3298ad6fdec92002,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.29746014993113606,-0.04895489693192667,3.282852374185455,0.18040348870400869,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1203.1279744392893,8.38,5.627528034606248,109.42365733138254,0.0,6.331254412821546e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",20,3823b1cbff04dd07cbbe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.050003481827583934,0.3763899503036032,3.2083991125596087,0.5143660794277132,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1674.0513726007564,10.404,5.7165023040926615,176.74312036460856,0.0,4.095647595386043e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",21,bbec4e9f796d6e1aa429,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1797193378195029,0.4664704722969968,2.9031601760113404,0.13630495899378148,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1220.9234360257005,8.448,5.670887666680964,109.69357676840488,0.0,1.0076080923612346e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",22,52b29238c28bfab60f9a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10978619716248514,0.3924422459281297,2.9440479664260626,-0.11243662009612354,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1223.318439303338,8.364,5.408440743148953,111.80339534849905,0.0,1.0553463922825959e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",23,6e67a7b226d759d7eedc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07447763432655966,-0.4257850297192707,3.0726673348669262,0.2856327193316287,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1201.5270824153529,8.452,6.275977184137357,106.87227414311351,0.0,1.0492248970295807e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",24,faecd987f132bf6f39ba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08892602300821084,0.05947711694904134,3.341528560196769,0.6677639055526441,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1235.976415684712,8.448,5.525857196187508,111.07008242319436,0.0,6.618318679571422e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",25,75a55dcec572f72e8f31,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08502450023728886,0.36521740393371727,3.143344323281469,0.28723140438880157,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1199.9053123939736,7.988,5.470773611311835,116.55362775679001,0.0,1.0127471041289976e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",26,4e6b6bc46062df576880,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2044125438891941,0.43280694979594925,2.982966403716914,0.5882050127552338,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1201.9542319470538,8.36,5.751747150896599,110.05296523926425,0.0,1.0603572064865416e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",27,30a5f912cfbd11234b01,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2654690642318291,0.3793294656297158,3.2479560026098495,0.6023098987247426,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1819.317609408619,11.584,6.34046202648315,179.25040127450728,0.0,4.0356770938325994e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",28,53d9f0ea7f288843a621,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2759390844109418,-0.07694894612948111,3.3277034828395644,-0.45087584554412613,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1204.8188750054233,8.424,6.0233656359282595,108.15247087416307,0.0,6.270925561849081e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",29,f8ff3dfe19044c9c75b3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13646293950480293,-0.07075385229014408,3.07122255923249,-0.4774281703380845,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,3645.1887702530876,15.168,12.595154441371074,467.1647253259091,0.0,8.802837189054835e-24,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",30,f5c64b2b4c89a709170b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2549841608927968,-0.24838360438679674,3.3586040453560133,0.017581470718111558,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1235.2432657569047,8.44,5.646229798300042,111.6972922502205,0.0,6.529530004683178e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",31,5a7589baf08b931a804c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.23872669622018522,0.05589763711249185,3.1200294506143775,-0.2279671499568363,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1228.3001100834679,8.06,5.84129783115928,118.17127252317464,0.0,5.818359214780056e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",32,3495ef1041755d681c65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21533466948307278,0.29348065714623095,3.106940554564767,-0.20700960988103984,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1193.1749509467927,8.06,5.164988754539182,113.92224123474476,0.0,1.0194003363479249e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",33,4fc58341ab6260787154,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06535680359699458,0.26811373264998384,3.238180523778196,0.3809072190238567,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1776.6349788989019,11.412,5.830353005217895,175.24345875570543,0.0,4.0608481977609774e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",34,8d46501163ebd2a44677,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.18032670470242024,0.09640815455673024,3.1036150288200726,0.15974742947160647,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1204.3772203899334,8.272,5.729133685640565,112.31280011360019,0.0,1.0261192567030033e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",35,15861b2d99ebfa932b8d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1184267528282294,0.39714137252072623,3.3174098813112005,-0.4349757211041228,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1211.9500268723523,8.48,6.406266165471125,109.07408638568104,0.0,4.661157998861656e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",36,f0b524de6afe7e9cd137,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.192713633636141,-0.22215024000455075,3.031303410282366,-0.2774233228448487,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1752.1113470249634,11.284,5.634236404576515,173.29707210097848,0.0,1.0128640163992153e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",37,a3a59b8a596a0f154bc7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1719019704779741,0.37735576353787625,3.0322294959626017,-0.07464403072378212,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1199.4192803590222,8.18,5.245707577332434,112.64061425124022,0.0,1.0260382235035316e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",38,05aaf5aa1d7d537320b3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1617868675324018,0.21988322691679907,3.182758339587777,0.4490721889438236,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1230.4200816558848,7.972,5.831734376955675,117.79421652572087,0.0,1.010944649049168e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",39,590161ab539ad1e497c9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23036980527977863,-0.4417698164543934,3.363468730563557,0.017218345201849172,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1221.8841456295982,8.428,5.535268836419612,110.50670246477263,0.0,6.239073659407165e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",40,bce595986fd472a075a6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03311457643603416,-0.4032874764202563,3.16640592760376,0.6162055818228802,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1221.17344006763,8.528,6.4230137624924435,107.5887006655055,0.0,1.0162191126737446e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",41,ddc4ab9bfe7bf446f68c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.00012687185022436376,0.24185209913459726,2.9240418909687267,-0.42327687903299915,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1245.8141121113554,8.44,5.438438604343283,112.39256194761005,0.0,1.010302146563386e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",42,0109602318c6e2d4d986,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25438021350277534,-0.3342347095176589,3.0951029311719673,-0.6071023035283362,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1222.493737419819,7.704,5.762810941709741,117.86343308857263,0.0,6.002739910574698e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",43,e9a44bf6e183c2c880cb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2640098410197134,-0.3596887889083299,3.0683050745520837,0.09940570660300518,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1208.9634272503295,8.42,6.05631331673489,108.88938626963402,0.0,1.0339952277368087e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",44,314404b81ca1a4fde733,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23993614458119356,-0.47306745235333236,2.8452313446170985,-0.6826209182815877,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1258.074493988525,8.492,6.21377095900536,111.05438365038084,0.0,1.0355238391970465e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",45,46531b570ff44762934a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16699703099383525,0.30196362215576134,3.2637547689538327,0.3505963766697324,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1214.4148928335378,8.372,5.742730732997102,110.40017572762108,0.0,6.017966322226625e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",46,1887833a1a0d8277ccbb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0016623914185430744,0.46646942780243217,2.854117700396052,0.24547248263610266,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1236.3436933947241,8.488,5.941638643525787,109.61405839064365,0.0,1.027038580913666e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",47,8cb4e0bf60c24c31bef0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29856994455245306,0.4104757487768931,3.2755399627541277,-0.45927485491381986,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1202.662769178757,8.436,6.356572995755636,109.11063469988693,0.0,4.508106645458293e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",48,2a0e3570ab8330d872ba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17819416910150476,0.09707428926044082,3.2863495989812064,0.4548992002118979,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1222.7215874716198,8.312,5.47843172126718,112.25095532414046,0.0,5.566252459789187e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",49,c1ae3c78233acb84097d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12917581818224577,0.23050312406424756,3.04148496180241,-0.33973157120559816,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1204.5100261405987,8.204,5.06843929708378,111.98851765203135,0.0,1.0552797384886681e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",50,db6a4e8c5c42d5b0bde4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15226773898605647,0.21392005918846946,3.4207336239166812,0.14934126409869852,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1231.8921831281084,8.416,6.16170799112236,109.28643466665284,0.0,5.663169715986771e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",51,4d5c6950ebcea3c8579c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15654539051117355,0.457458769930547,2.846335511304118,-0.1333462771090761,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1274.7271028775847,8.66,5.8904260605907215,111.38104712901882,0.0,1.0161215491839397e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",52,9c4c2c1dd8e7e2581692,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2124646640307088,0.09451709990674662,3.2428913655999962,-0.23827774481735386,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1193.4339248398603,8.404,6.009014615837845,106.72299040964111,0.0,6.331639284021466e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",53,c22f594271622c27f694,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1673205592422747,0.3463689408515851,3.288532245939119,0.17915372740784818,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1209.6366704599347,8.42,5.943380333570262,108.20617289247592,0.0,6.860376200792274e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",54,4016f2d7990bfdcccb8f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24549778629026492,0.06582157943598743,3.235607270709517,0.051501849635984476,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1200.4181718321438,8.384,5.777014092574904,109.04724882825562,0.0,5.810681317480627e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",55,52c24f2c1d4946f787a9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.042557272945446645,-0.24536186735398413,3.2030383274216536,-0.15538808465635334,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1199.3784451192923,8.16,5.514867420581361,113.42301809038148,0.0,5.788988217954716e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",56,eccaba6cc0b2c7a71521,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.021023086464664553,-0.03718081739431456,3.2083777407835328,0.5990762979914379,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1246.6929543041135,8.236,6.142809769814882,117.51541955044289,0.0,1.0641014534236689e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",57,9d23102fffb598898c73,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2167531230609146,-0.46197401994469234,3.214615920769788,-0.08603227076954512,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1192.4663180598386,8.116,5.26593489365405,113.2940250744125,0.0,7.086837923297819e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",58,3323dd436ad872b86376,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21921023565753367,-0.4752403167474609,3.3057717352343294,0.6524534700186719,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1238.8597529738536,8.372,4.772625843342005,111.8223055191453,0.0,5.897666636632158e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",59,5ca9ab3c63ba76b2a4bc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.041347043342750966,0.4601029670158313,3.0152299100679705,-0.005650465761167789,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1202.6738029626983,8.192,5.194504764973841,112.53781394155774,0.0,1.0198603119808539e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",60,6c666100b2192ed46281,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16224970953900086,0.3951959127429465,3.1898959722680353,0.3948041917416998,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1244.968986127482,9.324,5.61185619346306,119.45505027900836,0.0,1.0303286449309662e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",61,3b109a5bcda3949db990,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.27357965296683423,0.3536576645793241,3.225943124927501,-0.6720233091134427,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1201.2574894872193,8.444,6.410218002305189,109.94301645175685,0.0,4.804257818165939e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",62,8f6ca4b2bbd987e884da,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2744920706941793,0.30163730621563223,3.015323416587676,-0.4473957165578925,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1220.2512628708555,8.32,4.880405574413578,110.90397390978625,0.0,1.0436509851479138e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",63,71573608616197101d22,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15575428594605628,0.20922293140587178,3.171724876093383,0.5813295884598333,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1220.3911158105839,8.108,5.881346645585308,117.85283347037078,0.0,1.0602025415410596e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",64,0a027cfc51fcc1bc355e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03640118251742208,-0.41786494246120387,3.332829240916891,0.13679388196251396,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1226.7130387336376,8.336,5.326011284583144,112.5307204343133,0.0,6.061231022674455e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",65,14d0d18acb8bdba1cb12,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12733537400122552,-0.19724207965997986,3.0425535231582903,0.04143112232640933,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1204.3940481056486,8.392,5.9053393583948965,109.07603660199943,0.0,1.0417397379499984e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",66,07fcbdeb056b4ef62f84,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15230354600918194,0.12338839152378289,3.0753744812946042,-0.6031674530148918,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1243.6070473401014,8.42,6.234033744007591,114.64592464480525,0.0,6.948240295630441e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",67,cf8c7c81b6f20a66a9d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.28980695034241727,-0.13923136356278598,3.301950011847611,-0.17795379329347194,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1195.1621223133855,8.396,5.8254868239206905,107.61938032976278,0.0,6.909844128780427e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",68,aa1b9f2c3ce22c4ef5c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1959031263002387,0.4055845863443409,2.873041283335587,-0.4459340240271825,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1295.0351838618644,8.668,5.696416239466633,113.33171456704905,0.0,1.0623031671004287e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",69,4348dd6760dede3c5e38,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13806546596840502,-0.21733952231939657,3.2554990856795336,-0.2911146982102417,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1194.3044653544346,8.356,5.745127403287053,109.17620648695008,0.0,6.310942178148676e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",70,45ef8b88a707b19e634a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09686965558679583,-0.19661311863222553,3.074038344486548,-0.36137836471708923,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1705.4821058846835,10.744,5.776991941960425,176.30957745625827,0.0,9.97300371942191e-24,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",71,c2b9ca1fe603d91095f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15388978665039366,-0.3721110280339409,3.3236951912700023,0.22345564159571563,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1221.7371759590933,8.32,5.298508807503145,112.29071778610287,0.0,5.825444045599543e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",72,588a72cd4120a9085700,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.08569693927859723,-0.3439309041457952,3.3627838095197964,0.4177128927538367,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1259.2753885622824,8.448,5.369239281706295,113.44242925923747,0.0,6.383853705281439e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",73,8f22078f9e05b00557ed,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08527565396739922,0.01834558508157158,3.03418909915627,0.12459920691100979,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1202.1708765452672,8.348,5.767276290288647,110.11192685586005,0.0,1.0593170954464768e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",74,580ed35945f54b50ac47,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04668681266688379,-0.3632718769808839,2.8754237600040087,-0.28824913114517436,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1227.4869616556691,8.404,6.165996093914247,109.02729606398285,0.0,1.0000629467683584e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",75,59e5aebe4395ea0ffc52,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07707989843163718,-0.05441535053407609,3.013375580206596,0.04879196918555595,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1199.4987976269588,8.396,5.839525373580395,108.33616469346843,0.0,1.047413777236682e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",76,d1db5b0e6af0620ac298,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.24194870489188797,0.24397773367381692,3.1747121545879153,0.38697428733721995,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1226.9149466088872,8.008,5.773530546467671,117.91163412215548,0.0,1.0246070409758255e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",77,e3de91761b928cb27986,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09447477065718979,0.37905167476117674,2.988817770561937,0.1431025614670356,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1209.2900994083666,8.28,5.452996512843301,112.07168272049833,0.0,1.0225723803844585e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",78,a8ff13f2848fe1c40107,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.28654053695611953,-0.37423316151323593,3.4216031157034,0.5946039067351516,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1273.0008426254071,8.636,5.6736839006616355,111.32829798211621,0.0,6.988021246570544e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",79,955cc3174efa678f9b1f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15628735945649858,-0.3304705230949594,3.36679802113251,-0.4161299568071156,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1214.0379320804673,8.448,5.89100166227195,108.93609713781947,0.0,6.496771194312678e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",80,f56a6bf4ba04945f1534,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2409766843003857,-0.3404836230969017,2.9040875145102265,0.6906115958724475,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1222.3987699649704,8.468,6.53850681617653,110.27903296089379,0.0,9.994908905533342e-24,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",81,d5faa3d3522f77fe072b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.023158798950762116,-0.05343104555852596,2.9055560592031497,0.6879168668123232,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1210.8048892794968,8.408,6.367370515691706,109.1857416851755,0.0,1.0306792277957638e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",82,c3f9bc68d830c34ebfd1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20582335672610153,0.2525073540857715,3.378092356277152,-0.22341500205488662,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1214.8747438061573,8.408,6.251376085941034,110.02538691910664,0.0,5.279574961573898e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",83,90e03225b56425bb2509,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.022461405740461238,-0.201466376186206,3.3720889956151785,-0.5037646023565274,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1202.6740959790648,8.356,6.075964082533964,107.7428443349495,0.0,5.318587778750078e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",84,456595df385921460b02,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09423581083933477,-0.3009938075675579,3.3482690442502543,0.5965640858166348,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1265.5296002922264,8.436,5.238081981920297,113.87841424054707,0.0,5.790399573973421e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",85,8577bfa43226c82f4fef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23995993170258517,-0.29616389525412656,3.0461637751316597,0.023964907654768663,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1208.1833736067508,8.404,5.964190973980245,109.19825995264905,0.0,1.0544037308597938e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",86,9ccc74555647846ecb84,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1493662165659843,0.2051879293419604,3.2820599221843465,0.34038506605667274,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1207.2533344798383,8.408,5.743340857313523,108.72163314005059,0.0,6.587393986423772e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",87,054054c7f442b4839a41,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17715971670964853,-0.26118552550019014,3.354776119748902,-0.29637679415592694,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1201.7127267265319,8.42,5.875362892432809,107.76384372156258,0.0,5.435763809294908e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",88,a14b3dbfe94dcf633605,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14439909470563742,0.0831050799218872,3.4165119658281524,0.6976385998096664,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1268.1980525080494,8.628,5.905037163295653,110.52067698057293,0.0,4.491188184384198e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",89,4f74d1368fad5fee8d0b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16538681357089685,0.3114357745111245,3.059800846135288,0.3678286744042216,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1198.449159418044,8.216,5.608900847487931,112.4655243757653,0.0,1.0453603944186154e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",90,f90d4e6f5a028e146a24,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.133486638233272,-0.20300151574066194,2.997772019810525,0.34799846375735255,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1196.6751648327083,8.416,6.155668593954926,106.53815054331109,0.0,1.0290783289066339e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",91,ceff5891044f9cda7460,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.26931293655691746,-0.1641413245976221,3.3705764788008747,-0.34181770537837475,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1217.166204952276,8.464,5.9817509976899546,108.81000538571676,0.0,5.636977398842886e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",92,de516d741ff0a07d622a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1238089465932033,-0.3264258702433933,3.2930908354911548,-0.5803504302912083,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1189.1097366671324,8.38,5.8936153568273255,107.48042127463106,0.0,6.675618323075654e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",93,fc1e4cb6b1b242c4fee9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10357662432794615,0.27392158304924064,2.8643812129042665,-0.5426186347754398,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1269.6833346861004,8.624,5.733293143479653,111.12413235232111,0.0,1.0089008731147202e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",94,29b4a0687e9a5cc47e69,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22298183662532023,-0.3456212984332635,3.407894180461124,0.6937228246772464,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1317.2139629788344,8.748,5.745413492349798,113.7914129493815,0.0,5.912640130404143e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",95,a6cefdfbb4f86879bc80,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.015256522679073292,0.27363942277587194,3.2575082240914086,-0.16139918306781675,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1197.8421920965664,8.42,6.090060379017571,106.6530907443344,0.0,6.4270043190459e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",96,847d141d8d779b23a909,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2742750348303546,0.1090146052921156,3.3664662986705003,0.45771935288150845,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1219.986958481838,8.48,5.793672597143607,108.24306818793214,0.0,5.418851283741146e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",97,ae2e8a5e03eeb890aa4c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12962785451781272,-0.05274197151605242,2.969570453935109,-0.6174813637924881,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1225.5522076215868,8.384,5.454671943977226,111.28006367008906,0.0,1.0560321736046913e-23,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",98,e9f72ad73bda644fa7c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1367889891828849,0.16140200518813252,3.1138862352497467,-0.6410914511198531,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1219.6370337494254,8.44,6.248757867074882,110.46228139682502,0.0,6.525038352524471e-26,0,0.0
near_candidate_sampled100,"Near: candidate, 4 ms hold",99,8d6f8bc7c4fb38a307d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20569201413073956,-0.23279207557069914,3.0622906352392776,0.28769713187785606,False,0.004,45.0,-7.0,,ok,0.004,,True,True,True,1196.0850333219953,8.428,6.145801906327627,106.13644185149995,0.0,1.0052825456613724e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",0,850ceeec3b4b0e53fd3f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.29225587035474193,0.4622584004462461,2.861913289195672,-0.0796127933514188,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1272.59456450303,8.644,5.8512623702252755,111.09331850472034,0.0,3.917725381639906e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",1,77dc600f616698d1243e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07002827288714589,-0.358114353050617,2.9781633431795775,-0.2036013847150468,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1199.8243556875868,8.408,6.022720408096797,106.19222989531309,0.0,4.0244684520634126e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",2,727f5bb843cd429f257a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1318997650460948,-0.2965919965155651,3.137563607780653,-0.35235557983338067,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1191.0356959525989,8.198,5.621439830420995,112.16741301096911,0.0,1.2761716933275412e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",3,0f96806dde16f5637356,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2062024620179514,0.33662293356764805,3.3638180887201248,0.4433296018111945,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1224.8969674399834,8.474,5.962438547612324,108.0413427460192,0.0,8.492426553594608e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",4,4c771a674885e3bbfb37,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.221685268057745,-0.47602317957529117,3.2809154192824277,0.10803997399168774,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1208.9722019630556,8.314,5.051181086441908,110.41599752878201,0.0,1.1288982555257833e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",5,e9cddbfa98b858cefe25,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10500270741875714,-0.13490612635934884,2.9254140961887476,0.6288982468522037,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1206.6182898234417,8.384,6.389584504069811,108.39432609195975,0.0,3.905535419950228e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",6,3811790f4f1a604818a9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.08447199558001439,-0.4527356675092987,3.384665045814426,-0.1542029489860367,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1228.5612652930668,8.482,5.723798108200622,109.45383587929042,0.0,1.3328475059875148e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",7,8830f79085043cfb0c1c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08404676206010747,0.0046689081989264025,3.0146295425369667,0.3253004102252952,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1190.4322709158619,8.39,5.97209293294383,106.57202245141205,0.0,3.899374231221894e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",8,cc4a1f266e18d96dd124,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0003804909310458626,0.1734266015493906,3.368887982676563,0.48694102355253,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1224.9894193769528,8.482,5.839255361191873,108.17538740622814,0.0,8.797337073627435e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",9,c6c62253d7f580c1f7a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2936894246964559,-0.287604255714505,3.1822352503733793,-0.20555855422006514,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1187.8269354287877,8.308,5.614267680406701,109.81791585780918,0.0,1.3335992006046068e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",10,3ed2446bfc8a637897ff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.11069723424963429,0.014165150701877738,3.369850323450441,0.5801071027004541,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1232.9268237460187,8.502,5.672993569749181,108.93345527177554,0.0,1.2773953774384535e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",11,5e0c812a7aac24a47953,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1825266799963033,-0.2975300262996613,2.8479770284322448,-0.008054913982853185,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1234.0180182011864,8.384,6.335057162212888,110.09915623161946,0.0,3.9966659885885417e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",12,77300710d623beaa5f1d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2288472146882538,0.4587827707386082,2.873702832057761,0.43090546424139076,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1230.1633349675958,8.462,5.984211149651861,106.26576141133002,0.0,3.9353135784180705e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",13,638929325d798b7f8502,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06731036602120205,0.4978373163506199,2.8683956723793833,0.49117997006229386,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1216.8228549553094,8.322,6.007521147261354,104.21027013673564,0.0,4.018621780249721e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",14,276262f94e362406a103,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15459139775993064,-0.17306486965359247,3.2801279488419564,-0.6869605334606597,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1181.1803685465025,8.338,6.1136222558331905,105.82669221007735,0.0,9.373785319170765e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",15,92c327fc7c4c9ea2db72,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.28184036264394224,-0.12309607893638741,3.350555998978473,-0.26539302416389954,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1194.460881106689,8.324,6.000417015082783,106.71225630109052,0.0,1.2232631931742393e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",16,1d9c893376a22278d900,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.006764907546552235,-0.43266774765969784,3.182247185791033,-0.5097459547774997,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1183.280871740929,8.268,5.642294368478235,110.06344494577655,0.0,1.2802916411564826e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",17,a1f212a7ba034647a06a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.011761425641529988,0.3184826598976751,2.9131924897762453,-0.6122461777496544,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1266.9579893632476,8.554,5.398130752351222,112.01860305508613,0.0,3.905003654721629e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",18,a1cba672bc5aaf9bbe84,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.08400663365386635,0.41637859396691634,3.380711542209786,-0.5972805698230299,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1221.44641593268,8.428,6.569660172976449,109.48714734840712,0.0,1.183385120656823e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",19,2ccc1a00b10919c83014,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.29746014993113606,-0.04895489693192667,3.282852374185455,0.18040348870400869,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1195.8527202847847,8.398,5.651142197352277,107.64300166369229,0.0,1.3782349668285986e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",20,ca15a7ece03bace097ee,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.050003481827583934,0.3763899503036032,3.2083991125596087,0.5143660794277132,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1209.0898589697622,8.13,5.738812751378734,116.45111155360381,0.0,4.010139841469373e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",21,5e3b9596ce438300e1f1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1797193378195029,0.4664704722969968,2.9031601760113404,0.13630495899378148,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1216.3738448220383,8.462,5.695740320510853,108.99880550078292,0.0,3.938426478485425e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",22,c646021b99f7c07a7b5d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10978619716248514,0.3924422459281297,2.9440479664260626,-0.11243662009612354,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1217.0998164478988,8.406,5.433188176004888,110.16729652175029,0.0,4.0000610885288775e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",23,a21a8d05626515099765,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07447763432655966,-0.4257850297192707,3.0726673348669262,0.2856327193316287,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1197.5467895649806,8.456,6.297059626581625,108.49721450492915,0.0,3.989719539964688e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",24,ae1ba9d14e2255770ccf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08892602300821084,0.05947711694904134,3.341528560196769,0.6677639055526441,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1229.8395908810453,8.47,5.550604308543546,109.47618914012033,0.0,1.3509841311781941e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",25,3f4073b3ae81c0d17eb2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08502450023728886,0.36521740393371727,3.143344323281469,0.28723140438880157,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1186.0317240672327,8.164,5.494352361119342,112.10243147103142,0.0,4.032517164910893e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",26,f633e954b3cd11bc952e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2044125438891941,0.43280694979594925,2.982966403716914,0.5882050127552338,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1195.346211597861,8.378,5.775744266325831,108.43433209498711,0.0,4.002961161066625e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",27,e57bf5a91cc80919dc5d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2654690642318291,0.3793294656297158,3.2479560026098495,0.6023098987247426,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,3565.5648529586447,15.064,12.082044730312248,332.8258294637105,0.0,-7.518273129823859e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",28,5ef07a9bf169dbf2f56a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2759390844109418,-0.07694894612948111,3.3277034828395644,-0.45087584554412613,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1199.916719920843,8.408,6.0465936183513875,107.27732537746492,0.0,9.344756747773952e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",29,b2680664766d2b86e3ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13646293950480293,-0.07075385229014408,3.07122255923249,-0.4774281703380845,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1225.1283519682408,8.342,6.011431221930642,114.3922228742165,0.0,1.1744168887544347e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",30,cf2c1ded4c0ffd306363,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2549841608927968,-0.24838360438679674,3.3586040453560133,0.017581470718111558,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1229.0339871530273,8.466,5.671233400697877,110.06182738647425,0.0,1.3747103426777246e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",31,f101202e0521292034f0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.23872669622018522,0.05589763711249185,3.1200294506143775,-0.2279671499568363,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1209.080601507807,8.276,5.864162162390149,112.67590861426142,0.0,1.3580644751892947e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",32,3ad5c74d5c8fda096a4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21533466948307278,0.29348065714623095,3.106940554564767,-0.20700960988103984,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1182.7363404690936,8.184,5.188550842475308,110.74257447978542,0.0,3.962514047272725e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",33,60282e7a65e6a5ce9738,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06535680359699458,0.26811373264998384,3.238180523778196,0.3809072190238567,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1254.9200861218583,9.426,5.748580427311106,118.85539522433008,0.0,4.113693243444279e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",34,de60aa67e8951e180efd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.18032670470242024,0.09640815455673024,3.1036150288200726,0.15974742947160647,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1191.6049815313002,8.356,5.752152397679043,108.84364620330084,0.0,4.0553812178878915e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",35,d652df34e9ce9b4930a5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1184267528282294,0.39714137252072623,3.3174098813112005,-0.4349757211041228,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1208.271872961044,8.444,6.426975861573671,108.02603240839117,0.0,1.0086749952166396e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",36,7f14f57558d2bc6bad92,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.192713633636141,-0.22215024000455075,3.031303410282366,-0.2774233228448487,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1244.5201162739666,9.406,5.656291400727469,118.05885623460861,0.0,5.556208430303584e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",37,2e06aee56afa7b78d0fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1719019704779741,0.37735576353787625,3.0322294959626017,-0.07464403072378212,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1190.9505801359787,8.266,5.26959408138286,110.12177327281906,0.0,3.96073361278954e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",38,f2423e0fe0e69dd72a09,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1617868675324018,0.21988322691679907,3.182758339587777,0.4490721889438236,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1206.1694423558847,8.302,5.853776928312213,112.46806835348829,0.0,4.0486453714622055e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",39,6bba3bbfea0d6985375c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23036980527977863,-0.4417698164543934,3.363468730563557,0.017218345201849172,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1216.0631570112203,8.436,5.560041183171124,109.064145174686,0.0,1.2540090703104337e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",40,08e2a12bdc0f4ba5b1c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03311457643603416,-0.4032874764202563,3.16640592760376,0.6162055818228802,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1210.431647511231,8.532,6.442843110262468,106.23237551653656,0.0,4.016620231391956e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",41,50040ced553acd6ab57e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.00012687185022436376,0.24185209913459726,2.9240418909687267,-0.42327687903299915,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1239.7389200661692,8.482,5.464026508647293,110.69026830545258,0.0,3.9627356187977715e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",42,61beb92b74a871b0458e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25438021350277534,-0.3342347095176589,3.0951029311719673,-0.6071023035283362,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1200.1366298999578,8.182,5.785746267386501,114.06267071249046,0.0,1.1352687322874064e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",43,086f56a1029e5eb5f125,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2640098410197134,-0.3596887889083299,3.0683050745520837,0.09940570660300518,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1199.8990549344257,8.436,6.07910514698098,106.87175726700607,0.0,3.902527274999183e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",44,1e21b365eb6d5d2e372d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23993614458119356,-0.47306745235333236,2.8452313446170985,-0.6826209182815877,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1256.4898831473047,8.432,6.237864104192194,110.49265640527624,0.0,3.96457584764727e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",45,e636840fee703dbc5cb3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16699703099383525,0.30196362215576134,3.2637547689538327,0.3505963766697324,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1206.5404349136177,8.412,5.766534432839616,108.3777178527607,0.0,1.2254104422000016e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",46,7a16efeca76c81bf24f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0016623914185430744,0.46646942780243217,2.854117700396052,0.24547248263610266,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1233.217120168856,8.412,5.967036550724856,109.23829296016773,0.0,3.901635745087677e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",47,121f66db71f53758b1a2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29856994455245306,0.4104757487768931,3.2755399627541277,-0.45927485491381986,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1199.4807539707394,8.41,6.3782480806951,109.41329158423733,0.0,9.94122527195898e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",48,3f32325e8c0cddeb63f2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17819416910150476,0.09707428926044082,3.2863495989812064,0.4548992002118979,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1215.380409109916,8.372,5.50272002697392,110.23049884560115,0.0,1.262421605387535e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",49,20fb23b4f83294bc41b6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12917581818224577,0.23050312406424756,3.04148496180241,-0.33973157120559816,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1197.5451280999946,8.268,5.091898024496072,110.06804652452163,0.0,4.000207247724828e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",50,f9aa675483781fd7882f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15226773898605647,0.21392005918846946,3.4207336239166812,0.14934126409869852,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1230.3050519957355,8.36,6.1850003144877945,109.24658175148114,0.0,2.979141808427103e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",51,7afb0bfec867be8e106a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15654539051117355,0.457458769930547,2.846335511304118,-0.1333462771090761,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1271.0061482286058,8.63,5.919326698039756,110.69958919945063,0.0,3.92239292270317e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",52,02d7e5dcf956932561ef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2124646640307088,0.09451709990674662,3.2428913655999962,-0.23827774481735386,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1187.6974996688373,8.412,6.0312944540938265,105.55810942987512,0.0,8.320161860640948e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",53,8800e5169024bc460d41,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1673205592422747,0.3463689408515851,3.288532245939119,0.17915372740784818,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1203.7475633365693,8.424,5.966676387105295,107.38034126396202,0.0,1.422464502110356e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",54,d0139de3c4a871c14a7a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24549778629026492,0.06582157943598743,3.235607270709517,0.051501849635984476,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1191.8050890753016,8.406,5.80006950601865,107.02079561767358,0.0,1.1915447726728836e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",55,f9f3878c355ae68230de,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.042557272945446645,-0.24536186735398413,3.2030383274216536,-0.15538808465635334,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1188.7383472943961,8.262,5.538759214863662,110.22028361546087,0.0,1.2214614367420567e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",56,4063989755d55fe318a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.021023086464664553,-0.03718081739431456,3.2083777407835328,0.5990762979914379,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1222.80060791044,8.416,6.163566634611959,112.60604996273062,0.0,4.036279377399415e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",57,5c3b570622c3bc667d5e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2167531230609146,-0.46197401994469234,3.214615920769788,-0.08603227076954512,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1182.617378966702,8.224,5.289731732788964,110.3290474002299,0.0,1.2020092661781632e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",58,a02e9b724ac0b06dd38d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21921023565753367,-0.4752403167474609,3.3057717352343294,0.6524534700186719,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1233.325601513792,8.412,4.7958705107257416,110.42557177794487,0.0,1.1288729415062529e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",59,110ad1061d17c331b711,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.041347043342750966,0.4601029670158313,3.0152299100679705,-0.005650465761167789,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1194.8680800315842,8.268,5.218378779858238,110.32069690505136,0.0,4.035374381253652e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",60,c150d1951bfde7c6757a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16224970953900086,0.3951959127429465,3.1898959722680353,0.3948041917416998,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1201.3174859340572,8.14,5.634426686478461,115.05744947891576,0.0,4.034207776095861e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",61,96840cf7baf929d10811,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.27357965296683423,0.3536576645793241,3.225943124927501,-0.6720233091134427,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1197.909457502411,8.442,6.431496811169404,110.49711620319839,0.0,1.298713110919061e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",62,41baedb520b758ac3cf5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2744920706941793,0.30163730621563223,3.015323416587676,-0.4473957165578925,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1214.751812541842,8.352,4.90291079067654,109.5883745648702,0.0,4.1173925957804184e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",63,19eba3d901fd152f46a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15575428594605628,0.20922293140587178,3.171724876093383,0.5813295884598333,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1200.6416680675052,8.294,5.903919293624953,111.72844701194384,0.0,4.052277989765526e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",64,a63fe14852238f19e77b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03640118251742208,-0.41786494246120387,3.332829240916891,0.13679388196251396,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1219.9912755568928,8.392,5.350738489548698,110.59561123710252,0.0,1.2963674301390827e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",65,cd4fe14b9c99760bba47,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12733537400122552,-0.19724207965997986,3.0425535231582903,0.04143112232640933,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1196.3543430877762,8.41,5.9285611086252885,107.18144207793324,0.0,3.9472171985952627e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",66,fb583ab8d4ace401af33,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15230354600918194,0.12338839152378289,3.0753744812946042,-0.6031674530148918,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1222.957309358612,8.502,6.254000904432306,110.17786772675927,0.0,1.3814059805049086e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",67,994811bc36c7dcd9d578,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.28980695034241727,-0.13923136356278598,3.301950011847611,-0.17795379329347194,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1189.9672657607869,8.402,5.848552618773269,106.68481153216436,0.0,1.2973208251378504e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",68,f40468ebdd775cbaa2fd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1959031263002387,0.4055845863443409,2.873041283335587,-0.4459340240271825,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1289.7972004707428,8.682,5.726970816772662,111.8705094576799,0.0,3.9461090561112967e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",69,96146cb0617728d88bd8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13806546596840502,-0.21733952231939657,3.2554990856795336,-0.2911146982102417,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1186.5211928201963,8.376,5.768550569824445,107.32847583071923,0.0,1.3116769654319627e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",70,fae504e94303e2102d7a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09686965558679583,-0.19661311863222553,3.074038344486548,-0.36137836471708923,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1218.9523149207175,8.168,5.798954469364375,116.82244593877061,0.0,1.3991097049968479e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",71,218958e853234d76ee2f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15388978665039366,-0.3721110280339409,3.3236951912700023,0.22345564159571563,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1214.9082097720052,8.378,5.322994413185185,110.32400190464129,0.0,1.3452752268739678e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",72,0dc57aea6de3b5418319,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.08569693927859723,-0.3439309041457952,3.3627838095197964,0.4177128927538367,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1253.2187413825552,8.5,5.395777229287063,111.68476242927476,0.0,1.391756134656479e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",73,fba8f22a0611598019b1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08527565396739922,0.01834558508157158,3.03418909915627,0.12459920691100979,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1193.8793740820915,8.384,5.790908640329102,107.99830293556462,0.0,4.013171776842546e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",74,c6795deaf1e404893b74,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04668681266688379,-0.3632718769808839,2.8754237600040087,-0.28824913114517436,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1225.7191919797028,8.348,6.188742905508144,108.68017787219486,0.0,3.919637868000938e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",75,9f0d606b4f3631b48338,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07707989843163718,-0.05441535053407609,3.013375580206596,0.04879196918555595,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1192.73801099971,8.39,5.862757734666031,106.77043230870513,0.0,4.0055903137012736e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",76,f9b9755f9faf8832edcc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.24194870489188797,0.24397773367381692,3.1747121545879153,0.38697428733721995,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1203.787238481598,8.294,5.795704638852068,112.3305423163139,0.0,3.9658723072301303e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",77,658610b891a3e0247c88,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09447477065718979,0.37905167476117674,2.988817770561937,0.1431025614670356,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1202.1148234128464,8.334,5.477237121754006,110.08523416925019,0.0,3.904382827705942e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",78,6009db4ad2165951a268,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.28654053695611953,-0.37423316151323593,3.4216031157034,0.5946039067351516,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1269.2208475368489,8.642,5.702535253248845,110.40721633245265,0.0,1.2971004198536603e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",79,d8c665ac3e86a4eb5422,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15628735945649858,-0.3304705230949594,3.36679802113251,-0.4161299568071156,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1209.6970667984444,8.434,5.915066522654695,108.13514052576312,0.0,1.0005057245750288e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",80,07556888543c850bd61d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2409766843003857,-0.3404836230969017,2.9040875145102265,0.6906115958724475,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1220.1582150455656,8.424,6.559263956397517,110.22674986667113,0.0,3.910139832799389e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",81,fb3366f174e5b7bf1a2b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.023158798950762116,-0.05343104555852596,2.9055560592031497,0.6879168668123232,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1210.1077308259264,8.382,6.388714977105741,109.847990048627,0.0,4.001348723995434e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",82,e1f424afe4090878ad38,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20582335672610153,0.2525073540857715,3.378092356277152,-0.22341500205488662,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1212.1823742071713,8.346,6.273689363022634,109.1095440787638,0.0,8.562701600599845e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",83,cb3c5900f6d0806e1ac8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.022461405740461238,-0.201466376186206,3.3720889956151785,-0.5037646023565274,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1200.2039555105212,8.298,6.098897090729597,107.3872039588537,0.0,8.625543006228326e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",84,db25360b545d3114b6a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09423581083933477,-0.3009938075675579,3.3482690442502543,0.5965640858166348,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1259.4436209635755,8.494,5.264498125117099,112.07644425541952,0.0,1.2745104333460104e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",85,7373e2daa56e47b7f384,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23995993170258517,-0.29616389525412656,3.0461637751316597,0.023964907654768663,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1199.6362372479598,8.42,5.987335368004011,107.27044754707853,0.0,3.894982992659932e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",86,7a6aaf0a1af21964e00a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1493662165659843,0.2051879293419604,3.2820599221843465,0.34038506605667274,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1200.6604991954525,8.41,5.7668560550818855,107.20956667066943,0.0,1.2667007830444448e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",87,ecedf8b635d7c073e2cd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17715971670964853,-0.26118552550019014,3.354776119748902,-0.29637679415592694,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1197.6323282595404,8.374,5.898789925447957,107.1832516651616,0.0,9.716630266977653e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",88,2293392004fa2767555c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14439909470563742,0.0831050799218872,3.4165119658281524,0.6976385998096664,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1264.5643991045563,8.586,5.931872850294406,109.95639287624375,0.0,1.1529446493309384e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",89,694c83e65a72f00b21f9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16538681357089685,0.3114357745111245,3.059800846135288,0.3678286744042216,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1188.7238280288207,8.298,5.632885971882606,109.67051912721212,0.0,3.9310934784951067e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",90,b2e7bcfab04137107939,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.133486638233272,-0.20300151574066194,2.997772019810525,0.34799846375735255,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1192.506570238988,8.382,6.178029440224666,106.02520477532813,0.0,4.030193366888909e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",91,7b46ce278368828e45ac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.26931293655691746,-0.1641413245976221,3.3705764788008747,-0.34181770537837475,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1213.103107209603,8.43,6.005575298897775,108.25547160001514,0.0,9.045146588587808e-26,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",92,a3b782b57c99affc730b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1238089465932033,-0.3264258702433933,3.2930908354911548,-0.5803504302912083,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1184.1179552860162,8.38,5.916641983905728,106.46020054809736,0.0,1.3171377105446159e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",93,d17377057052c2ea4072,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10357662432794615,0.27392158304924064,2.8643812129042665,-0.5426186347754398,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1265.7144736956395,8.626,5.761380356624426,110.22137506431662,0.0,3.951159012502123e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",94,a28fa4e83348f3f6057f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22298183662532023,-0.3456212984332635,3.407894180461124,0.6937228246772464,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1312.0465262684197,8.76,5.778813790811427,112.36754852634625,0.0,1.430166910876652e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",95,5cb2ddb79998d8dadb1f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.015256522679073292,0.27363942277587194,3.2575082240914086,-0.16139918306781675,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1192.8059665817195,8.416,6.112428433686326,106.09283451210524,0.0,1.3486396481742224e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",96,e331558e37faa51fd665,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2742750348303546,0.1090146052921156,3.3664662986705003,0.45771935288150845,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1215.9166379843666,8.442,5.817435196876044,107.71149208876831,0.0,1.1229143966894842e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",97,14f46a2d5a67a7113003,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12962785451781272,-0.05274197151605242,2.969570453935109,-0.6174813637924881,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1218.6678657868079,8.426,5.47900899495979,109.40862405288838,0.0,4.050163410474286e-23,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",98,711934cdffe562fa6394,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1367889891828849,0.16140200518813252,3.1138862352497467,-0.6410914511198531,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1204.9951282342156,8.482,6.269794406459694,107.15718531203458,0.0,1.2238585258692401e-25,0,0.0
near_reference_sampled100,"Near: reference, 2 ms hold",99,2179bf9f5d603b5a07fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20569201413073956,-0.23279207557069914,3.0622906352392776,0.28769713187785606,False,.002,45.0,-7.0,,ok,0.002,,True,True,True,1190.329003607112,8.43,6.16735454393698,105.38117557618209,0.0,4.001261689461872e-23,0,0.0


==> anc/cartpole_curvature_validation_2026-10-02.csv <==
study,group,initial_id,case_id,source_hash,x0,v0,theta0,omega0,continuous,period,horizon,anchor_min,feature_scale,status,curvature_penalty_time,error,complete,settled,strict_decay,common_cost,settling_time,max_cart_travel,input_total_variation,max_derivative_residual,max_endpoint_residual,guard_repairs,max_guard_repair_fraction
box_candidate_cont200,Box: curvature continuous,0,89b39d5b2dc2f9b679b4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5167741457949255,-0.03549873547558313,-1.023863052229835,1.4571931811851737,True,,45,-7.0,,completed,0.002,,True,True,True,200.50009153942477,7.477199947877286,4.376599708699972,33.81250953435774,0.0,,,
box_candidate_cont200,Box: curvature continuous,1,6842f61999c23d17ae67,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2921017947312228,-1.8423879066716076,1.68282957187954,-0.8328802711632726,True,,45,-7.0,,completed,0.002,,True,True,True,508.90229159779244,7.276848037335227,3.996935162999143,69.82778269509821,0.0,,,
box_candidate_cont200,Box: curvature continuous,2,70ec6b0c379be5fe59b0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.37384138362049524,-0.03749826654042421,3.0569155712673313,-0.06676780232050739,True,,45,-7.0,,completed,0.002,,True,True,True,1192.6204685347548,8.435246362602706,5.779341720531846,106.95983154370332,0.0,,,
box_candidate_cont200,Box: curvature continuous,3,aee0aa9a9055b5b68305,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8369444492675993,-0.41168173602194447,0.3029547735197138,1.7286703354884398,True,,45,-7.0,,completed,0.002,,True,True,True,144.06051580229922,6.067665485960576,3.6690167859905416,27.43786403274372,0.0,,,
box_candidate_cont200,Box: curvature continuous,4,1b43fd9f3071cfc01b2a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5819976077224542,0.47585785011705717,1.1773404091540405,-1.7453199360293246,True,,45,-7.0,,completed,0.002,,True,True,True,518.312878244513,7.047529785983454,3.6857097616813936,70.61108242965183,0.0,,,
box_candidate_cont200,Box: curvature continuous,5,61d78e5cbf969299fdfb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231005254976688,-1.6943997268497757,0.9774821478817142,3.5944856055683196,True,,45,-7.0,,completed,0.002,,True,True,True,510.2827218751575,7.127179571999936,3.7105336811033234,96.22814564933081,0.0,,,
box_candidate_cont200,Box: curvature continuous,6,d18cf69b356a7bcd5b50,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8149065592545697,0.41277003644339416,-1.4142943234167258,2.2284095309055703,True,,45,-7.0,,completed,0.002,,True,True,True,540.48729284725,7.418472786836857,4.40962536315257,99.45310466609901,0.0,,,
box_candidate_cont200,Box: curvature continuous,7,eb86a10164647ae3370a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23207574839745493,1.254362360510291,1.6870075499033428,-3.780025031994219,True,,45,-7.0,,completed,0.002,,True,True,True,553.6312864662553,7.268372523633505,3.8577592969645336,70.26986115539094,0.0,,,
box_candidate_cont200,Box: curvature continuous,8,f8b516b7ebc98efe6f07,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.38902538504207307,-1.2430377719044143,1.8165824001826776,-1.7299202113023027,True,,45,-7.0,,completed,0.002,,True,True,True,525.3479896780503,7.321052495357805,4.055570401199761,93.23947474552727,0.0,,,
box_candidate_cont200,Box: curvature continuous,9,6aeb899c1be2125fd570,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.33825740638247526,0.3731825987727957,1.2156591875358247,0.006195936669104896,True,,45,-7.0,,completed,0.002,,True,True,True,534.4384561613007,7.84599757792239,4.0105010914162325,73.2918537241787,0.0,,,
box_candidate_cont200,Box: curvature continuous,10,30c30cc5858a1516d427,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12851276168422054,-1.3301637464538785,-0.9087410608076816,3.860821451522029,True,,45,-7.0,,completed,0.002,,True,True,True,25.497224950787576,3.2655833997165247,0.29301149436442503,16.651510220000702,-8.911159780915839e-31,,,
box_candidate_cont200,Box: curvature continuous,11,be6778e2d3a3a299b756,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4034191904074629,0.6391381026520975,2.338343756105899,1.668127523707648,True,,45,-7.0,,completed,0.002,,True,True,True,2492.1114376699743,12.033069513154361,13.027330688784534,216.61475453404694,0.0,,,
box_candidate_cont200,Box: curvature continuous,12,f5b663e6474eedbcccdb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9520516432046986,1.6589842996051725,-0.34469694695884456,-2.5351305253694774,True,,45,-7.0,,completed,0.002,,True,True,True,2345.716062086763,11.260211246532853,10.1661348253259,252.05605642859376,0.0,,,
box_candidate_cont200,Box: curvature continuous,13,3ff6aa2216794fb866ef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7697959954641822,-0.6068269448391765,2.5451562976918325,3.77060671104367,True,,45,-7.0,,completed,0.002,,True,True,True,2314.2797452545365,10.710050930551406,11.118503527743766,222.1380390736688,0.0,,,
box_candidate_cont200,Box: curvature continuous,14,387a58429ae6ea94a57a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8359329470191206,1.5892208753056813,1.5982591822643704,-0.19918062738204245,True,,45,-7.0,,completed,0.002,,True,True,True,2187.3169051874206,10.529583964854915,5.2309265381877195,254.54275512450545,0.0,,,
box_candidate_cont200,Box: curvature continuous,15,c0c7de8cc4bb9f89002e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4124178674734458,-0.6415806998805635,2.804428966636862,0.8224693407637806,True,,45,-7.0,,completed,0.002,,True,True,True,1293.601173512001,8.805645010326414,6.989564568588438,127.30931190371467,0.0,,,
box_candidate_cont200,Box: curvature continuous,16,fbba883f9fc786b6d04b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.681313678256289,-1.37865691530659,-2.233080339187479,2.6436039651727823,True,,45,-7.0,,completed,0.002,,True,True,True,576.1349048427213,7.469815820381936,3.7905723382619243,93.33207032216885,0.0,,,
box_candidate_cont200,Box: curvature continuous,17,bc2aba71a97bd0e7813c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6976279301562587,0.7912495017249688,1.107576345297944,3.995897922673551,True,,45,-7.0,,completed,0.002,,True,True,True,1275.8680619285558,8.447981466939577,2.694205768314123,161.84013984892175,0.0,,,
box_candidate_cont200,Box: curvature continuous,18,27464a9eafb46b469828,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9657323203510857,-0.261975124582023,-1.3975892132138936,-3.2773447431752025,True,,45,-7.0,,completed,0.002,,True,True,True,1267.2712585568268,8.487637787641225,2.8511453453446958,166.1209277843979,0.0,,,
box_candidate_cont200,Box: curvature continuous,19,0031f137173b50a75181,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7078507781753507,-1.7423693661498487,-0.5638601485729526,-0.8896315714935019,True,,45,-7.0,,completed,0.002,,True,True,True,1609.0413986012907,9.954735579266474,13.61697659613321,141.3770068489932,0.0,,,
box_candidate_cont200,Box: curvature continuous,20,9af91b133370ccbbc441,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6459530812789314,-0.5562509233636903,-0.05740512292626221,-2.064566981240862,True,,45,-7.0,,completed,0.002,,True,True,True,107.87982824482071,5.636559753788024,3.590547799080215,25.898345872349225,0.0,,,
box_candidate_cont200,Box: curvature continuous,21,3a20b9c1ccf1e03ee993,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8877709549692372,-1.3951908602416183,-1.1573045953259118,-3.928016631065786,True,,45,-7.0,,completed,0.002,,True,True,True,2201.595785815774,10.3952592753207,6.036200028414741,248.5596809983932,0.0,,,
box_candidate_cont200,Box: curvature continuous,22,99c9f0ff3da6b7275ea6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5427554755704611,1.806260303719177,-1.67739032330152,2.5034612593482066,True,,45,-7.0,,completed,0.002,,True,True,True,552.5052577408036,7.520061799748655,4.33638907919584,94.93711428258852,0.0,,,
box_candidate_cont200,Box: curvature continuous,23,dc9ceca602b5233be50a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6197609879199544,1.5926422498968829,0.24127495467244753,0.9737445183249331,True,,45,-7.0,,completed,0.002,,True,True,True,86.76174275146428,5.670129749080466,2.9629634189957366,24.542820184748777,0.0,,,
box_candidate_cont200,Box: curvature continuous,24,5a4f8288065a05406bb0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7646582003229356,-1.3874676571950975,-1.6109902021436713,1.9747812357549508,True,,45,-7.0,,completed,0.002,,True,True,True,530.704791449137,7.29383715862906,3.7526376725603545,69.81020358681651,0.0,,,
box_candidate_cont200,Box: curvature continuous,25,9397aca36e0c91e12f84,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8049720580852306,-1.3184335567808785,1.4206922946381253,1.930395940224602,True,,45,-7.0,,completed,0.002,,True,True,True,484.45700492434673,7.102297130052918,3.8515796706169,69.7968457737655,0.0,,,
box_candidate_cont200,Box: curvature continuous,26,4b16853e42d48072b49d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.823659113333941,0.4543672471186966,-2.4312988861947624,2.6230040378907047,True,,45,-7.0,,completed,0.002,,True,True,True,665.8681351947039,8.93453681265653,4.900366042304011,98.83752130182636,0.0,,,
box_candidate_cont200,Box: curvature continuous,27,574893e7726d8b3d3ebf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.368246566374306,-1.3313140805977062,-2.108686548946377,0.4796896396917747,True,,45,-7.0,,completed,0.002,,True,True,True,2222.672078128545,10.94980709497173,5.396773465694476,266.56345052247684,0.0,,,
box_candidate_cont200,Box: curvature continuous,28,b244de509d54778c144b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3968640195763098,-1.0307034705709168,-0.28643353452671816,0.8374500477397095,True,,45,-7.0,,completed,0.002,,True,True,True,14.468414292883693,4.278896106781957,1.2442317791619548,16.61264395666619,-9.297745710511219e-31,,,
box_candidate_cont200,Box: curvature continuous,29,b7f15e1a70db5e97ca2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7282265845030458,-0.189746742649763,-0.21733536846101797,-0.7864540933080368,True,,45,-7.0,,completed,0.002,,True,True,True,42.61329163003189,4.9543729499955225,2.161641124273854,19.61175386824094,-2.4897536121346895e-30,,,
box_candidate_cont200,Box: curvature continuous,30,cf544cda108c345fc809,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25108636771172543,-0.1807977072372986,2.276023457114711,3.3984917311885496,True,,45,-7.0,,completed,0.002,,True,True,True,2263.410224039636,10.724302949685438,10.11413921469258,224.0712943593615,0.0,,,
box_candidate_cont200,Box: curvature continuous,31,9d1f562a1b9e5647ce88,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8477560910284925,1.2892812386218595,0.12701226296598778,0.5895452844555429,True,,45,-7.0,,completed,0.002,,True,True,True,54.54150805417413,5.149319897157223,2.6483899309828134,21.818260025243685,-4.0980516495133326e-30,,,
box_candidate_cont200,Box: curvature continuous,32,9278066f3685ad64281b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6532590026943716,-0.2663802204727168,2.9055375235181424,-1.0976770450516078,True,,45,-7.0,,completed,0.002,,True,True,True,1319.116997412114,8.78687873648597,5.885143015120888,113.2338005874052,0.0,,,
box_candidate_cont200,Box: curvature continuous,33,3a07e355d72981a2b051,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.40538163449038334,-0.9786840716837508,0.04476964306935649,-0.5758519552803651,True,,45,-7.0,,completed,0.002,,True,True,True,8.434084646170326,4.157111280492311,0.7315478239810235,15.982995949054974,-1.95887576895687e-30,,,
box_candidate_cont200,Box: curvature continuous,34,99a76d077850a6fd6cb3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5469593115223581,0.636700845715596,-1.2664595751899423,-0.3441531731470695,True,,45,-7.0,,completed,0.002,,True,True,True,502.2036887532164,7.186851129861271,3.9243313617759448,69.6948712422315,0.0,,,
box_candidate_cont200,Box: curvature continuous,35,056e854c1aa007bcb27d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9384392424453158,-0.5063968575343729,0.17764211379370787,2.5958825762039375,True,,45,-7.0,,completed,0.002,,True,True,True,377.51003911549003,8.679881181237404,6.50529849167215,42.28937742438688,0.0,,,
box_candidate_cont200,Box: curvature continuous,36,4c3b8cf09e26d4372c30,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016433747701805723,1.2312168202843288,3.0990974698570772,1.3223059173853349,True,,45,-7.0,,completed,0.002,,True,True,True,1176.453539555481,8.217203405293127,5.4740675295039445,113.59636418135015,0.0,,,
box_candidate_cont200,Box: curvature continuous,37,e1a864022015fd3f05a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7844456113298439,-0.924900056784415,-0.3498490188226868,-1.1518971184839888,True,,45,-7.0,,completed,0.002,,True,True,True,193.8324194367604,7.545408375260426,4.935279124434716,31.440021377980997,0.0,,,
box_candidate_cont200,Box: curvature continuous,38,820bbfb3d1e4da710af3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5441324378429977,-0.4425640680838572,0.5642485340485512,-3.2746325176636875,True,,45,-7.0,,completed,0.002,,True,True,True,29.923001816164167,4.815844058464135,1.2405966397555521,17.285651092855392,-7.96132318614917e-31,,,
box_candidate_cont200,Box: curvature continuous,39,574a03e35253c7c0b0e4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5702991200788701,1.166841663794139,0.6265662874318827,1.980377769940321,True,,45,-7.0,,completed,0.002,,True,True,True,3810.540108823394,13.492798820242276,13.635026768476578,340.0893993149706,0.0,,,
box_candidate_cont200,Box: curvature continuous,40,0bed2bafca4af51fa51c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15972968129333176,-1.2841102803395228,1.982618548919283,-0.39904754073959214,True,,45,-7.0,,completed,0.002,,True,True,True,582.0775981590605,8.560918098224827,4.826943712178416,75.71685875152487,0.0,,,
box_candidate_cont200,Box: curvature continuous,41,82c6da420da0584298b5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.324299520456238,0.499185539358737,-0.02075471291709219,0.8578500290017557,True,,45,-7.0,,completed,0.002,,True,True,True,14.538164851088098,4.333270518720533,1.2172614685767391,17.027997673553326,-3.557600919598091e-31,,,
box_candidate_cont200,Box: curvature continuous,42,d137f24d85ca0f260fea,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5932173475483038,1.6085630330617549,-3.132267271492641,-1.7753088603993525,True,,45,-7.0,,completed,0.002,,True,True,True,2495.1438359070753,11.489111939287598,14.615506907040556,196.79892857168406,0.0,,,
box_candidate_cont200,Box: curvature continuous,43,dc66f1cfa176f9df21a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7826591196641264,0.5342681627986292,-2.484241639313551,-1.1420802025588275,True,,45,-7.0,,completed,0.002,,True,True,True,2755.1125726650544,11.479873045003098,11.034357982628611,236.41709544113047,0.0,,,
box_candidate_cont200,Box: curvature continuous,44,4908ceb260a7a27b6dc7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.026651513025082396,-0.4644777021192321,1.2796531866668213,-0.22112095702283163,True,,45,-7.0,,completed,0.002,,True,True,True,505.4299555301037,7.174740104229388,3.8080653192172624,70.11276266169712,0.0,,,
box_candidate_cont200,Box: curvature continuous,45,5c0f27bf416d3d1f3c74,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.10995084799091215,1.2044367543555885,1.6493752838082782,2.74557277192621,True,,45,-7.0,,completed,0.002,,True,True,True,2351.927328059237,10.891511317462289,10.559448056524245,222.4331498197561,0.0,,,
box_candidate_cont200,Box: curvature continuous,46,904b001d23caa90d1972,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2577858684275245,-1.1664676743952263,-2.753695978630229,0.11795703476536534,True,,45,-7.0,,completed,0.002,,True,True,True,1365.834174315013,8.758501947141825,6.570680214063542,100.90411050812303,0.0,,,
box_candidate_cont200,Box: curvature continuous,47,7ff213171faf484aa7e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8021427910919754,-1.1423373266116457,-1.5330777965016869,3.6395345330471036,True,,45,-7.0,,completed,0.002,,True,True,True,542.3963461419643,6.08630640937606,3.6328155529681414,79.5020165277498,0.0,,,
box_candidate_cont200,Box: curvature continuous,48,487b18f051ecf02dc6c6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.624501190770707,-0.603352041927542,0.8780107943501294,3.1752568845189835,True,,45,-7.0,,completed,0.002,,True,True,True,1476.99803090868,10.416457425370082,9.345145189775101,170.90078674648774,0.0,,,
box_candidate_cont200,Box: curvature continuous,49,a41680c8ccfc92dff57b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5028385594901137,1.2534831223452598,-0.8350926854334904,-2.5213219687140924,True,,45,-7.0,,completed,0.002,,True,True,True,519.3785848224167,7.328883665348188,3.7944106974941447,95.3451924333661,0.0,,,
box_candidate_cont200,Box: curvature continuous,50,eaf50a1a07758376430d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5264763366650802,0.3600764836648245,-2.2202993378368006,1.324008967517483,True,,45,-7.0,,completed,0.002,,True,True,True,770.234522974881,9.746282896244855,6.697443263964591,82.64190450199301,0.0,,,
box_candidate_cont200,Box: curvature continuous,51,dcc0dad9fadc348b3a74,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.741241706672163,-0.10751844065074634,2.4170710252875756,0.13085276888652153,True,,45,-7.0,,completed,0.002,,True,True,True,2406.2350470527444,11.026380467125948,11.449159072568595,212.89299435235057,0.0,,,
box_candidate_cont200,Box: curvature continuous,52,882b6dfce7826eaface5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45338313587493384,-0.7971952673143803,-0.727841617159843,3.9344284287929394,True,,45,-7.0,,completed,0.002,,True,True,True,29.296159516374484,4.305372732268287,1.1164338760933108,16.1928744734266,-8.059023803105008e-31,,,
box_candidate_cont200,Box: curvature continuous,53,f216114f62392880642a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6410845041617803,0.18093606783564908,-1.8000019208313793,-1.4881135356356214,True,,45,-7.0,,completed,0.002,,True,True,True,1357.323111054506,8.856292763680157,4.735823381012039,162.30578553781788,0.0,,,
box_candidate_cont200,Box: curvature continuous,54,a7ada8af0aae60883281,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.695668994475805,1.1471376913519427,2.2632172370712755,-0.3326626169927849,True,,45,-7.0,,completed,0.002,,True,True,True,2419.507165135536,11.30599593315096,11.119512459871105,240.80582461704088,0.0,,,
box_candidate_cont200,Box: curvature continuous,55,b06e9eec33312213b606,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3212427482258027,-1.0606909845406118,-2.6006936164070407,1.485983914794133,True,,45,-7.0,,completed,0.002,,True,True,True,1262.6627063495441,10.054299572592445,8.044802152449407,141.39072790361485,0.0,,,
box_candidate_cont200,Box: curvature continuous,56,a7741bdd28c28c4b9cac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9433223982894778,1.3081728316988288,0.13620248180166783,2.744476795209083,True,,45,-7.0,,completed,0.002,,True,True,True,1427.648164397743,10.2250887438835,11.820600482976385,136.20749020188012,0.0,,,
box_candidate_cont200,Box: curvature continuous,57,54806612a8f975e09272,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.30685524432609856,-1.8586177537212771,-2.3277082935540836,1.1289781203971252,True,,45,-7.0,,completed,0.002,,True,True,True,1344.295724749494,8.89525951540734,2.271779408048608,161.16778715640342,0.0,,,
box_candidate_cont200,Box: curvature continuous,58,f9a59ed3683642d40e36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7336060880724631,-0.6867162853075297,1.0801754277476636,-3.615946121213452,True,,45,-7.0,,completed,0.002,,True,True,True,41.20665063294716,4.360090898656665,1.309896810458655,31.560371726516575,-1.3259096852851395e-30,,,
box_candidate_cont200,Box: curvature continuous,59,cfb83add315773824985,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.60140926730644,-0.5012969907633136,-2.584623837715508,0.8539010738108859,True,,45,-7.0,,completed,0.002,,True,True,True,2438.391427931119,11.244582540978344,11.36119681292115,212.13892638716126,0.0,,,
box_candidate_cont200,Box: curvature continuous,60,6c33b852a379e05fcde8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5758321365125785,-0.5775326352113415,-2.747273738198683,0.26965683256449413,True,,45,-7.0,,completed,0.002,,True,True,True,1387.2092274211147,8.900120197661266,6.855485188949748,104.09094103714318,0.0,,,
box_candidate_cont200,Box: curvature continuous,61,edf79daa29e16ead1c12,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7443787080321513,-0.25837069743066676,1.6699913110872595,0.5437453958483358,True,,45,-7.0,,completed,0.002,,True,True,True,559.9209241795717,8.319038207932946,4.594345011743035,74.78938408555638,0.0,,,
box_candidate_cont200,Box: curvature continuous,62,f8eafc5320a6eaf5c636,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5374860963191463,1.6900225064530772,0.8360091080498462,-2.916898985545245,True,,45,-7.0,,completed,0.002,,True,True,True,47.06088214869339,4.873477167775039,1.983173591950211,38.548790362501286,0.0,,,
box_candidate_cont200,Box: curvature continuous,63,bfffc1015a502f2fbfba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8596119193396727,-1.2517221209030005,2.9851392479594407,2.4457124023928936,True,,45,-7.0,,completed,0.002,,True,True,True,2217.39423854965,10.49486248857761,10.679679846419656,216.69081626223908,0.0,,,
box_candidate_cont200,Box: curvature continuous,64,e6fad6db5ffa23e7767c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5941640802579085,1.9264980578566084,-2.0247265522811597,1.3143871408210996,True,,45,-7.0,,completed,0.002,,True,True,True,546.0568557254135,8.014930618151386,4.133126023494638,95.69117656718709,0.0,,,
box_candidate_cont200,Box: curvature continuous,65,c7a6c078c73c3a335de6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.003580338272526129,1.1287820746272268,2.211393712253634,-2.995276374301212,True,,45,-7.0,,completed,0.002,,True,True,True,572.9622988131963,7.3208862440877125,3.7036563131810842,93.59836266167073,0.0,,,
box_candidate_cont200,Box: curvature continuous,66,42c83ada01a4a9258f45,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11715767632317187,-0.46064601962026774,-0.7970116601433777,-0.7383320541788576,True,,45,-7.0,,completed,0.002,,True,True,True,2232.340951479455,12.421270903058739,4.999340118431932,283.91455290774843,0.0,,,
box_candidate_cont200,Box: curvature continuous,67,2728437ade1d1db2ac2d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3291092205427293,-1.6690594454677652,-0.2391342948488986,2.204231542134239,True,,45,-7.0,,completed,0.002,,True,True,True,6.5454038074154575,0.5128647716861876,0.3291092205427293,12.015025490745705,-1.6341484711127715e-30,,,
box_candidate_cont200,Box: curvature continuous,68,c3f927d6cc41f4a3692e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22685877615871153,-0.03964084000072576,1.1097619493337545,2.1319390728052063,True,,45,-7.0,,completed,0.002,,True,True,True,546.2998597709671,8.065786369520147,4.334697635308808,74.76696698278147,0.0,,,
box_candidate_cont200,Box: curvature continuous,69,46b5dde6f99bcae3e734,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5978001196639184,-1.4505558974710366,-1.6098360599014256,-2.0984774825127603,True,,45,-7.0,,completed,0.002,,True,True,True,2423.152741232382,11.13486735728191,11.375508970497062,244.1612684910629,0.0,,,
box_candidate_cont200,Box: curvature continuous,70,230ff0dbe437492657ff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.153332868461719,0.31417687776457504,-2.4139960245575107,-2.1904555297653108,True,,45,-7.0,,completed,0.002,,True,True,True,2419.1346001011934,10.984509510420128,11.92510800832783,237.25270147552058,0.0,,,
box_candidate_cont200,Box: curvature continuous,71,b5ae9120b4ab82ae8507,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.944309766856245,1.5020516895781326,0.9931952599659146,-2.0322776753146856,True,,45,-7.0,,completed,0.002,,True,True,True,375.66473857067376,8.46163908166609,6.7977433548240125,62.460995267018774,0.0,,,
box_candidate_cont200,Box: curvature continuous,72,c17940496e9a6146707b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.07025198444995295,-0.19799299016956518,1.1151882668125372,3.6232220513560645,True,,45,-7.0,,completed,0.002,,True,True,True,746.1807339323392,9.389860717565872,6.717468550198757,86.45335054528152,0.0,,,
box_candidate_cont200,Box: curvature continuous,73,aff874ae99492e64faaf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10074136452060523,0.383772283791767,-1.8868969820890493,0.3341741395120854,True,,45,-7.0,,completed,0.002,,True,True,True,646.9948922811271,9.030677965756478,5.4893166738920645,79.84508049833927,0.0,,,
box_candidate_cont200,Box: curvature continuous,74,c0486c7c29c11fe3c9f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.583718424806253,0.637281322074501,0.8797301985451025,-3.5599189067608776,True,,45,-7.0,,completed,0.002,,True,True,True,23.962127926800882,3.2727811219886727,0.6027910996485139,17.406826160278445,-1.2830985585337444e-30,,,
box_candidate_cont200,Box: curvature continuous,75,c6c7b4562fddacd89deb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8829367016756124,0.07754696132981342,2.089410475220463,1.5430161515691214,True,,45,-7.0,,completed,0.002,,True,True,True,2326.7985554757133,10.936898247953138,10.20844807868181,223.34724353995085,0.0,,,
box_candidate_cont200,Box: curvature continuous,76,ce6021d3b8c925329092,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8011225284405459,-1.998660454471954,-0.6706723543857587,1.1732311380453444,True,,45,-7.0,,completed,0.002,,True,True,True,120.56425584099138,5.55463022214655,3.7990901742559346,26.08422211014249,0.0,,,
box_candidate_cont200,Box: curvature continuous,77,32ee1643c712a99877fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9838028864926609,-1.9871415382250652,-2.2853946060450845,1.2982003613803945,True,,45,-7.0,,completed,0.002,,True,True,True,1363.326992977115,8.994557463261481,2.7254050614216334,160.2013275999221,0.0,,,
box_candidate_cont200,Box: curvature continuous,78,2f31cc5f85a0462f10bd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3473888963110099,-0.9470043627761813,-1.324632283141422,0.11234855912797848,True,,45,-7.0,,completed,0.002,,True,True,True,591.9885658155923,8.578693361677155,4.814357870910095,76.84983544066398,0.0,,,
box_candidate_cont200,Box: curvature continuous,79,01d963a052db0bab0a68,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6180785210444291,0.21546428067861534,0.7664708378970189,1.7831063921798505,True,,45,-7.0,,completed,0.002,,True,True,True,1299.4998451126226,8.470550367782637,4.180962254667502,165.44532205248407,0.0,,,
box_candidate_cont200,Box: curvature continuous,80,cfc2d71a9f1b3b87f271,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2321397603543245,1.7250676528162763,2.7998514730337174,0.7180745813504794,True,,45,-7.0,,completed,0.002,,True,True,True,1348.3660988318989,8.84971223007771,6.151151282311457,106.28499649064088,0.0,,,
box_candidate_cont200,Box: curvature continuous,81,dbe9c48aadcc3d2c8ec2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2778493374973059,-1.7443438478095836,3.0028191744559436,-3.8857093781505787,True,,45,-7.0,,completed,0.002,,True,True,True,2054.1968855090863,11.547440505454682,6.850192302916473,207.73769606735405,0.0,,,
box_candidate_cont200,Box: curvature continuous,82,fefcc3c740176e515fe4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7951202485621012,1.6057217748003838,-3.1212300048214336,3.6692188004586734,True,,45,-7.0,,completed,0.002,,True,True,True,1889.961219835554,11.55992907672371,6.749088107875765,177.59843673721386,0.0,,,
box_candidate_cont200,Box: curvature continuous,83,85cb255f5cbd60728938,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7488839891694044,-1.2482235145631675,-0.55956763622126,-0.9307325266923208,True,,45,-7.0,,completed,0.002,,True,True,True,1603.9591457019842,9.994606508272465,13.552071035846424,141.2297074298807,0.0,,,
box_candidate_cont200,Box: curvature continuous,84,4d10816e3fbe66340bf7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17193659580613652,1.1211515568540622,0.7085926117568948,-1.4741334512146125,True,,45,-7.0,,completed,0.002,,True,True,True,48.627158272165744,5.074548399607545,1.919656456962283,19.26989986320602,0.0,,,
box_candidate_cont200,Box: curvature continuous,85,aa767d55725b126f9b34,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16544525737581428,-0.08636791591551685,1.1176289549490575,3.6955996296130156,True,,45,-7.0,,completed,0.002,,True,True,True,6816.9702414234625,13.269562960528276,25.767343843453187,255.68426354096655,0.0,,,
box_candidate_cont200,Box: curvature continuous,86,4f90893b7aac59fb1247,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.250725613196086,-0.28274218372432625,-1.8612519714244724,-1.6768476993824386,True,,45,-7.0,,completed,0.002,,True,True,True,2492.847596744993,12.030165579088067,13.58680916566399,223.29849909391257,0.0,,,
box_candidate_cont200,Box: curvature continuous,87,ee648c7e5751ae0f6ae3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7012782810094396,0.7800059699263735,2.5661408277088587,-0.4813850400894264,True,,45,-7.0,,completed,0.002,,True,True,True,2664.320915352543,11.544269454232175,9.746189008554413,235.93063561894422,0.0,,,
box_candidate_cont200,Box: curvature continuous,88,2db721a61f425cac784e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8609553923798492,-1.7179087638656103,1.3082899605648892,0.7972767474656095,True,,45,-7.0,,completed,0.002,,True,True,True,510.81817479992856,7.315480475755194,4.390254041637322,69.81310767490649,0.0,,,
box_candidate_cont200,Box: curvature continuous,89,09a85940da1665c7c866,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6311351565045569,1.7647591706321792,0.22238994261494716,3.001164341159077,True,,45,-7.0,,completed,0.002,,True,True,True,2221.1488834936195,12.357647935337393,7.8020003360330294,204.97942721315317,0.0,,,
box_candidate_cont200,Box: curvature continuous,90,611a31d285339b6c15bc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6359123255589898,-1.7901761310791775,1.3459626229880284,1.7043711286656071,True,,45,-7.0,,completed,0.002,,True,True,True,489.92807225596556,7.022015052841039,3.708454910980403,70.97178223062727,0.0,,,
box_candidate_cont200,Box: curvature continuous,91,3edcd5ecec6933a97e1a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.342068002818569,-1.2325000068429692,3.0290879142498435,-0.6733920779694751,True,,45,-7.0,,completed,0.002,,True,True,True,1159.0601875758466,7.97498655175157,5.036183757749863,113.70568781943484,0.0,,,
box_candidate_cont200,Box: curvature continuous,92,1cc78d4629c218f3a387,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4270652079924011,0.9911105714446586,-0.744565222706274,-2.1223633925002687,True,,45,-7.0,,completed,0.002,,True,True,True,802.8928605618266,9.724260519282259,7.077451731913,110.5716940866996,0.0,,,
box_candidate_cont200,Box: curvature continuous,93,2b2a0445a54f867d08e3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3107863656612544,-1.8815554494264277,-0.3561944333292715,3.360112537491707,True,,45,-7.0,,completed,0.002,,True,True,True,16.15817826066689,2.7687204823973186,0.45802703958289037,13.400815540653538,-2.7638332951822574e-30,,,
box_candidate_cont200,Box: curvature continuous,94,5a3fcc9d3da9f0f46aff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.35407656669221743,0.6706184173973875,-2.864507409167429,-2.886182175638063,True,,45,-7.0,,completed,0.002,,True,True,True,2535.3553540750772,11.498516595659158,14.879853894018988,204.9462304739534,0.0,,,
box_candidate_cont200,Box: curvature continuous,95,80dc0b087073ee670453,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9400790830085,0.08235450393411003,-0.9435364820085224,3.8562826022248755,True,,45,-7.0,,completed,0.002,,True,True,True,29.018575998460207,2.8012982180218096,0.9400790830085,16.540665844758735,-1.808440574191006e-30,,,
box_candidate_cont200,Box: curvature continuous,96,a2904a3109d97027808c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.670238731099934,-0.4227707536170451,-1.01349270804441,-0.12047226889294649,True,,45,-7.0,,completed,0.002,,True,True,True,531.3784624040634,7.693950264893249,3.8797014568283212,73.1923717105888,0.0,,,
box_candidate_cont200,Box: curvature continuous,97,e00010d6163c8efbdb39,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9758678698232552,1.3066658161419582,1.038126472797452,-0.920214937329999,True,,45,-7.0,,completed,0.002,,True,True,True,516.6814405123307,7.2229603675767935,3.706560993267473,90.97989094590902,0.0,,,
box_candidate_cont200,Box: curvature continuous,98,67e4001d842c0da4344b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12516258248900947,1.2037067548816722,-3.067737854628025,-0.16205495242661616,True,,45,-7.0,,completed,0.002,,True,True,True,1078.9865357338092,8.060963130608638,3.687944780015949,99.19089375885157,0.0,,,
box_candidate_cont200,Box: curvature continuous,99,d7904cb7de569a0b8305,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6694092519493602,1.577825305238182,1.87040126512173,-2.6642392295448785,True,,45,-7.0,,completed,0.002,,True,True,True,544.3725872813272,7.210008362670288,3.716753018816362,69.20565740839838,0.0,,,
box_candidate_cont200,Box: curvature continuous,100,5f3d5bba1a3b27e2cf1a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6929999862211409,-1.5799248336044553,-1.084705312777595,1.667100580489289,True,,45,-7.0,,completed,0.002,,True,True,True,520.4488761973234,6.287573866840692,3.6315193335207403,93.72597687221918,0.0,,,
box_candidate_cont200,Box: curvature continuous,101,681f5194c2cc8cdd94e2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6476259570555882,-1.009233800730907,-0.1565221550212441,-3.380488685641576,True,,45,-7.0,,completed,0.002,,True,True,True,1627.059374065186,9.580570805172231,7.871003182122529,174.88675404921506,0.0,,,
box_candidate_cont200,Box: curvature continuous,102,bddfba8ec791e5109cd1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.056983175539993436,0.2027557824713977,0.5659193284814776,-1.3138382794881762,True,,45,-7.0,,completed,0.002,,True,True,True,14.232005095440078,4.000000000000003,0.7186078252428941,12.532772006055563,-8.98003544119724e-31,,,
box_candidate_cont200,Box: curvature continuous,103,27a53e00d9fba733a8a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6728548774720808,-0.9865092983178378,1.1612219594837043,2.897489680247239,True,,45,-7.0,,completed,0.002,,True,True,True,534.7704331057462,7.949049246298869,4.195452447473633,74.87929501286582,0.0,,,
box_candidate_cont200,Box: curvature continuous,104,b328486805eec859ccc2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45861889622958163,1.2475341946080207,0.5492038850612948,-1.9225025694116757,True,,45,-7.0,,completed,0.002,,True,True,True,12.735492248745775,4.1000000000000005,0.672550801260049,7.816791538154607,-1.263328418739695e-30,,,
box_candidate_cont200,Box: curvature continuous,105,56c93d39c9643d7ef904,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.286645729152033,-1.2370241421132815,2.110113980939614,1.635891594645332,True,,45,-7.0,,completed,0.002,,True,True,True,2149.9367607262047,10.642700006731612,5.673558489589428,263.2675636336112,0.0,,,
box_candidate_cont200,Box: curvature continuous,106,5c06c7a49dd33d4a9488,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.96203745119837,0.3525631968219063,1.3752447897002913,3.0970983114644923,True,,45,-7.0,,completed,0.002,,True,True,True,1263.9235995486395,8.477333981719047,2.6885494349448744,165.8935882532483,0.0,,,
box_candidate_cont200,Box: curvature continuous,107,f7e412bbaf4840fc9f38,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8359135187621975,-1.4903768406636861,-0.7265178548066316,-0.329661760929687,True,,45,-7.0,,completed,0.002,,True,True,True,1626.0908844024154,9.5104574181756,7.897916699763712,147.0458384109269,0.0,,,
box_candidate_cont200,Box: curvature continuous,108,1f0fb2b39695a33d1b1a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22569552532908155,1.99083775242016,1.4402070698003575,-3.77629951681981,True,,45,-7.0,,completed,0.002,,True,True,True,535.4328280886937,6.483049805804188,3.2135639612084317,103.17434905302937,0.0,,,
box_candidate_cont200,Box: curvature continuous,109,c2abf772adb1bd566229,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8114430847192147,1.5964754964216241,-3.0499491692435834,1.4265365912699943,True,,45,-7.0,,completed,0.002,,True,True,True,1194.2175708812674,7.908021050480749,5.446078880781762,123.27402815604431,0.0,,,
box_candidate_cont200,Box: curvature continuous,110,8ad6ec0414efd041bf4c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2964430282706296,-0.2004035369371815,-0.5639726708232389,-2.0862533650006947,True,,45,-7.0,,completed,0.002,,True,True,True,2417.3445190420857,11.201646132906292,11.002591462637014,241.62662007304914,0.0,,,
box_candidate_cont200,Box: curvature continuous,111,5268d2062a08c203b0d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5563837462505139,-0.698736083305409,2.733786408862392,-1.3441566581305198,True,,45,-7.0,,completed,0.002,,True,True,True,1384.510910713419,8.92075748945936,6.965908511809413,118.90176633761166,0.0,,,
box_candidate_cont200,Box: curvature continuous,112,b627d25d0c147c837de1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5666952869528976,1.748684182826855,-1.2375753972285604,-0.8981937447185171,True,,45,-7.0,,completed,0.002,,True,True,True,500.7749820428609,7.180158154619126,3.8654527602449122,70.61467608053553,0.0,,,
box_candidate_cont200,Box: curvature continuous,113,aff1951d279d61ead379,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.948597672627453,-0.40500546530671677,-2.387980918792344,1.6956490634660453,True,,45,-7.0,,completed,0.002,,True,True,True,658.7623241245306,8.900037126498916,4.856401816831859,91.9487460519917,0.0,,,
box_candidate_cont200,Box: curvature continuous,114,0fa334a96e4dd6c26fc4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.777566173352007,-1.3869052111562432,1.6480635858453718,-2.5125436489515156,True,,45,-7.0,,completed,0.002,,True,True,True,552.7161264589956,7.528725931208963,4.29494809213392,95.236052547642,0.0,,,
box_candidate_cont200,Box: curvature continuous,115,2a13d28f2a87f0a19bb7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45496570309981355,-0.7342641271172887,2.2441501692338557,-2.2314898970072043,True,,45,-7.0,,completed,0.002,,True,True,True,691.8307420273222,9.298270699197406,5.686745062668597,99.99118093472595,0.0,,,
box_candidate_cont200,Box: curvature continuous,116,13f65c1ccdd6046054cb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9520525991462734,1.821197202815985,-1.628436401067074,-1.1975176505705667,True,,45,-7.0,,completed,0.002,,True,True,True,482.0584291332398,7.124896100927459,3.9518612748353825,69.30431378670285,0.0,,,
box_candidate_cont200,Box: curvature continuous,117,a9bcb9697f5da711de6b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.617401926265237,0.9398804031605481,-2.669131936155937,-2.6597141363811287,True,,45,-7.0,,completed,0.002,,True,True,True,2229.221579713471,10.56723274777914,10.272867720191115,227.4664070443426,0.0,,,
box_candidate_cont200,Box: curvature continuous,118,3e6482db6ee9230777db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.27725667089642214,1.3043012846031923,-0.6997047138220132,1.741218047125698,True,,45,-7.0,,completed,0.002,,True,True,True,15.855343571837972,3.4525544920736175,0.6925222793065317,12.336277405896494,-1.2167842150414777e-30,,,
box_candidate_cont200,Box: curvature continuous,119,3a69310bf6e1af88b043,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9571989615193919,-0.30271226198162315,1.2799595540623958,3.7016659702310575,True,,45,-7.0,,completed,0.002,,True,True,True,1270.5521912763415,8.372308408317771,3.2855154723552813,154.71342612761978,0.0,,,
box_candidate_cont200,Box: curvature continuous,120,bb8f1380fa8ff814f6ef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.305718669571315,0.3181060909183109,1.2043456760173505,2.462150129851981,True,,45,-7.0,,completed,0.002,,True,True,True,1261.1595450416073,8.444563000942175,2.5770989450282324,159.53522613101447,0.0,,,
box_candidate_cont200,Box: curvature continuous,121,a617cd583bfb7328bc91,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7611926301334055,0.6721280594638572,1.4803474847390552,-1.4542354810349671,True,,45,-7.0,,completed,0.002,,True,True,True,536.8540424174892,7.65227394772429,3.8132407728253273,72.30383857082369,0.0,,,
box_candidate_cont200,Box: curvature continuous,122,7ac396432a8521f37f46,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4525275094982979,-1.0382216557972908,-0.30971078205489944,-1.9650341310096842,True,,45,-7.0,,completed,0.002,,True,True,True,1432.176726080167,10.34988045488648,11.623166213989254,136.13460507137265,0.0,,,
box_candidate_cont200,Box: curvature continuous,123,1739c6f51c6bfed33d4d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16285107607214622,0.09408077047426344,1.5405714112974849,-2.373313243920192,True,,45,-7.0,,completed,0.002,,True,True,True,538.9460254994538,7.379858406667105,4.193829621686331,70.21839488557852,0.0,,,
box_candidate_cont200,Box: curvature continuous,124,4416a2adf0c2296dd713,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8081033840159118,1.287042341584152,-1.5902138369976682,-2.1350565897268234,True,,45,-7.0,,completed,0.002,,True,True,True,488.92520376797614,7.393797687923893,3.9314180917614663,71.11079080592896,0.0,,,
box_candidate_cont200,Box: curvature continuous,125,957920c0ae48d3d30c95,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9955872760937918,0.7364723105084181,3.104159119418296,1.605625259951311,True,,45,-7.0,,completed,0.002,,True,True,True,1219.5015513895473,8.301152744522692,6.023131545367474,117.78557727720191,0.0,,,
box_candidate_cont200,Box: curvature continuous,126,f6251caccb1a59a9bad2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3688060307502097,-0.0720515629322005,1.8925676815933699,-0.2011367972332927,True,,45,-7.0,,completed,0.002,,True,True,True,847.0646670635424,10.006575414756732,7.621927579304351,86.74266557450176,0.0,,,
box_candidate_cont200,Box: curvature continuous,127,e96238f26f5110525326,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327223848370068,0.3312191622935372,2.706397696389545,3.864836652113085,True,,45,-7.0,,completed,0.002,,True,True,True,2269.5364011648626,10.599980444146828,10.843023404499954,225.31219045808822,0.0,,,
box_candidate_cont200,Box: curvature continuous,128,337be71ad794760c97be,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9491310354651683,1.5073994870512286,-1.763706481393932,-3.3501986135970663,True,,45,-7.0,,completed,0.002,,True,True,True,497.00156877821354,7.818871248281639,4.288673211115435,73.44453618525408,0.0,,,
box_candidate_cont200,Box: curvature continuous,129,1b54d517b36f15127afb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8453429510242045,0.19714424978280132,-2.0430447917986214,1.5902796873571416,True,,45,-7.0,,completed,0.002,,True,True,True,550.7566011390563,7.618871084581415,3.8005967071635727,71.28685632001027,0.0,,,
box_candidate_cont200,Box: curvature continuous,130,eab650e333e5236eeb0c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1837179823811106,0.7017565337477185,-1.4319091295071562,0.5535214484894757,True,,45,-7.0,,completed,0.002,,True,True,True,509.1207035001191,7.244480083546989,3.9512962606183772,69.75618963701116,0.0,,,
box_candidate_cont200,Box: curvature continuous,131,c8f36ae38e84bf69dffc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19983553227930928,0.7824545903353792,1.130399478022646,2.007214779804885,True,,45,-7.0,,completed,0.002,,True,True,True,1264.2894906926397,8.469379457972217,2.336626850498809,163.815732596638,0.0,,,
box_candidate_cont200,Box: curvature continuous,132,7405648101dc6c75a2b9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2460133679439327,-1.5634292536662833,2.54249756136005,1.6572467765256134,True,,45,-7.0,,completed,0.002,,True,True,True,2271.7873184867663,10.686482384882245,10.700668720638918,222.31481516128358,0.0,,,
box_candidate_cont200,Box: curvature continuous,133,7aaff5624011b179065e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7054908602705323,1.0482240542187662,0.2173142522414775,0.723317707776955,True,,45,-7.0,,completed,0.002,,True,True,True,69.0360516189419,5.32101249451787,2.8907595778758504,22.781442194513534,0.0,,,
box_candidate_cont200,Box: curvature continuous,134,4da5182629fdd4e8f2f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5527380294210564,-0.5373924585549856,-0.2604444555452794,3.2746863703822564,True,,45,-7.0,,completed,0.002,,True,True,True,61.59546762992498,5.266806022020261,2.4359491064998107,21.418044355073135,0.0,,,
box_candidate_cont200,Box: curvature continuous,135,f22a8e1bc98e0a14055e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2259802948966072,-1.8022108385175888,-2.0086493621291246,1.3664537647333832,True,,45,-7.0,,completed,0.002,,True,True,True,1395.9222822888628,10.506079775891395,4.02428991381939,167.64353717844207,0.0,,,
box_candidate_cont200,Box: curvature continuous,136,15e2c735bf18c46687b2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0011036586962118733,0.26587128527750403,0.6026905383868635,-2.9800999223672715,True,,45,-7.0,,completed,0.002,,True,True,True,14.813400666371965,3.771077155067751,0.5776798937143099,14.893613002793332,-1.8211277645298115e-30,,,
box_candidate_cont200,Box: curvature continuous,137,76bf28c85ffc98312ff3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.13524177453070796,-0.17040039020253372,0.6902861331802526,-2.98915703454814,True,,45,-7.0,,completed,0.002,,True,True,True,18.731211531584307,4.105051464793691,0.865033506565071,15.557729261176414,-1.4437744014309458e-30,,,
box_candidate_cont200,Box: curvature continuous,138,d210a7c3f39e86fb5fb5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9413662848960638,0.5273071603253587,2.9699328077014497,1.172692551748435,True,,45,-7.0,,completed,0.002,,True,True,True,1232.5261807888226,8.477224556655717,6.038546323662668,111.76446459198638,0.0,,,
box_candidate_cont200,Box: curvature continuous,139,a4de6840ffbbd66787d0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7431702724291693,1.5623247153699888,1.4617203233431146,2.766175181041598,True,,45,-7.0,,completed,0.002,,True,True,True,2510.222119516851,12.258388494450536,12.674187718160653,223.01343225970098,0.0,,,
box_candidate_cont200,Box: curvature continuous,140,340c10ed5c5025608744,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.75038029838768,1.1053685922383916,-1.48301084437742,1.0296020258321725,True,,45,-7.0,,completed,0.002,,True,True,True,530.4472320723461,7.434192614460674,4.523818735780184,69.86095848379445,0.0,,,
box_candidate_cont200,Box: curvature continuous,141,3b4c1612eb7560c0d548,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7298492766097664,-1.5162409251885913,-2.5384176502781024,2.1501330499991074,True,,45,-7.0,,completed,0.002,,True,True,True,734.9193985964833,9.381595213746252,5.516171636903037,99.64651705433133,0.0,,,
box_candidate_cont200,Box: curvature continuous,142,14cf8fefcf9a03c4d410,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07045600312267486,-0.4615018452433022,1.83060863644518,3.249075049091787,True,,45,-7.0,,completed,0.002,,True,True,True,1296.391828261858,8.66719577512538,4.494044136065026,149.59945681548774,0.0,,,
box_candidate_cont200,Box: curvature continuous,143,707ae744fe25aae63f56,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7943468296805094,-1.5557622398506137,1.1344379731289642,-2.413875655825062,True,,45,-7.0,,completed,0.002,,True,True,True,44.47245309411183,3.936623292009405,0.9113219224925706,14.094878169133054,-1.0126655189997344e-30,,,
box_candidate_cont200,Box: curvature continuous,144,86b68ab28aadb754fe4e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.238700536654459,0.12650926594177747,-1.6174236394994177,3.0578981742793054,True,,45,-7.0,,completed,0.002,,True,True,True,556.4545017934855,7.470797760271409,4.348007352692402,91.75437634133105,0.0,,,
box_candidate_cont200,Box: curvature continuous,145,97b3c54714e1510fe027,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09970953245568004,-1.0583195927255162,-1.5813519547945865,0.007503450429280356,True,,45,-7.0,,completed,0.002,,True,True,True,1276.5063260536429,8.656098222965037,2.517213393427163,161.12137995108284,0.0,,,
box_candidate_cont200,Box: curvature continuous,146,79e1551efe6daf92b5da,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2201387746154304,-0.24603524285197942,0.9638671425638643,0.8652462137869001,True,,45,-7.0,,completed,0.002,,True,True,True,533.4082844393066,7.763038248053124,3.944634459371971,97.18760992695724,0.0,,,
box_candidate_cont200,Box: curvature continuous,147,7f83a8da0351d21dce96,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9293137074649258,0.38299058257147367,2.4234551408065474,-3.5266311392915046,True,,45,-7.0,,completed,0.002,,True,True,True,2425.810313975975,11.366599843666942,14.47799107949324,184.16412070701688,0.0,,,
box_candidate_cont200,Box: curvature continuous,148,901beb2339ad53c0a2af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8287539878932282,1.8723335656650404,1.1643473745687372,-3.9097322953142513,True,,45,-7.0,,completed,0.002,,True,True,True,86.98574414018069,5.217212612803325,2.568837197045007,44.19391550955272,0.0,,,
box_candidate_cont200,Box: curvature continuous,149,542d5f5374b7c78279f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9527875811385815,1.7772500606452613,-2.897611710765777,1.669861074275918,True,,45,-7.0,,completed,0.002,,True,True,True,1142.849438297675,9.059393261179704,5.310400861581497,117.24148581804847,0.0,,,
box_candidate_cont200,Box: curvature continuous,150,6bb32abed9a15db3a95c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7294464726540524,-1.2479707444264987,2.321471580782947,-2.763478024388963,True,,45,-7.0,,completed,0.002,,True,True,True,2058.002676475284,10.183019179228022,7.283459070791288,198.53772419734503,0.0,,,
box_candidate_cont200,Box: curvature continuous,151,6c0f19aa63d99e6b36da,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8485097214474007,-1.0306230384643018,2.6194468447726047,-1.68337794774592,True,,45,-7.0,,completed,0.002,,True,True,True,1932.4619365060964,9.75173574089056,6.461265696674877,177.86932825674546,0.0,,,
box_candidate_cont200,Box: curvature continuous,152,92f187d1c79ce5b81ab8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4438142150263684,-1.578425132032058,-1.7792788112995175,3.2618392792948283,True,,45,-7.0,,completed,0.002,,True,True,True,543.7134776095354,7.1703341952179676,3.7517579911432923,69.28906146478475,0.0,,,
box_candidate_cont200,Box: curvature continuous,153,851505b683f9ea633747,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6435714333478879,-0.7734267920582538,2.772045838532569,3.791205966623961,True,,45,-7.0,,completed,0.002,,True,True,True,2211.393179716679,10.574597946443493,10.163353490684527,226.01374635739475,0.0,,,
box_candidate_cont200,Box: curvature continuous,154,780abd547daa3c9b0f1e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6027083613192865,0.6205839870171674,2.4669022371967095,0.32553203079369286,True,,45,-7.0,,completed,0.002,,True,True,True,3917.330774778773,15.655529671667543,15.000823570676085,334.2681747129466,0.0,,,
box_candidate_cont200,Box: curvature continuous,155,81f699b4ade1bfd8f7c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5115017119522749,-1.4820995552033014,-0.750264335282004,1.9586907954054453,True,,45,-7.0,,completed,0.002,,True,True,True,58.927619736485774,5.1179317220805665,2.4215391402207045,27.53084445043088,0.0,,,
box_candidate_cont200,Box: curvature continuous,156,d4c8e7a5d1729a6dae73,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09788797974271546,1.517582137556552,-2.6211261239753783,3.0962993406141184,True,,45,-7.0,,completed,0.002,,True,True,True,1997.6799780285867,9.922025001403467,6.898817928283052,211.90038322357972,0.0,,,
box_candidate_cont200,Box: curvature continuous,157,091dad3b4d701c51c155,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.46279058887975477,0.4478725860913597,-2.5458816124504806,-1.2986631048527348,True,,45,-7.0,,completed,0.002,,True,True,True,2473.25525028873,11.747191013544779,13.742255216130825,213.66763324716055,0.0,,,
box_candidate_cont200,Box: curvature continuous,158,93c3d2e758899b7a5bf0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5618144197769908,1.5121500552330969,-1.6155806117206628,-1.91846255676312,True,,45,-7.0,,completed,0.002,,True,True,True,486.25051007259714,7.360193358949205,3.888911440877717,70.98738437475942,0.0,,,
box_candidate_cont200,Box: curvature continuous,159,0fd4125552bcaff83f14,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07936484685539869,-1.4243717056573768,3.0481062892989224,3.469462686377458,True,,45,-7.0,,completed,0.002,,True,True,True,2199.090258628285,10.505062061771133,10.342320443223525,223.02209577440718,0.0,,,
box_candidate_cont200,Box: curvature continuous,160,c943f83ecaee12a98618,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10025540764656982,-1.3862157545200104,1.094405832834088,1.066746878274837,True,,45,-7.0,,completed,0.002,,True,True,True,505.4173350130475,7.204485373234009,3.9632721767338706,94.27981074186033,0.0,,,
box_candidate_cont200,Box: curvature continuous,161,2e0c6c9caa0c36535991,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.061517693164376164,0.33109631814768736,-1.5108011563467727,3.959086958454969,True,,45,-7.0,,completed,0.002,,True,True,True,117.17189538244884,5.600458571096926,2.4444270751799855,69.04049350800975,0.0,,,
box_candidate_cont200,Box: curvature continuous,162,e4dcf128624cdbfcd426,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.33401638783614707,1.3247083964070976,0.5369224670495889,3.822542716138221,True,,45,-7.0,,completed,0.002,,True,True,True,2677.3392159170935,11.990224261983984,14.475273597319843,232.46312223745153,0.0,,,
box_candidate_cont200,Box: curvature continuous,163,6e19d392c502c04dbe07,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5605072422783164,0.7145875764051337,2.280606065938894,-0.9843835594739572,True,,45,-7.0,,completed,0.002,,True,True,True,1303.1504715980227,8.604787391834062,2.331700972159014,158.2456892933547,0.0,,,
box_candidate_cont200,Box: curvature continuous,164,1da89c60cbc0ca55829e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17803106691142467,0.1675961646512607,-1.2620493028864121,3.451631559392532,True,,45,-7.0,,completed,0.002,,True,True,True,52.818040336712166,4.676838068939335,1.095460564673931,42.63027431248643,0.0,,,
box_candidate_cont200,Box: curvature continuous,165,c8a75153ee8c4b04972d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4421162106736889,1.7204683096106805,-3.1104408011420284,-1.8945326790134036,True,,45,-7.0,,completed,0.002,,True,True,True,2254.2026362604033,10.582319363020968,10.85047305912238,205.98378004387703,0.0,,,
box_candidate_cont200,Box: curvature continuous,166,e490d8e73108e5764dea,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20744942271084787,1.983961144458977,0.8244417394247594,-1.763886801002104,True,,45,-7.0,,completed,0.002,,True,True,True,111.61839683617818,5.588703815752801,3.4132541653797976,47.62005959811792,0.0,,,
box_candidate_cont200,Box: curvature continuous,167,9bbf2a33db1fd665a3e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9994173890236187,-0.5412992268423213,-2.986377816241955,0.09231850689824483,True,,45,-7.0,,completed,0.002,,True,True,True,1198.7756036585283,8.422256395909425,5.3668897328463485,109.51018165792863,0.0,,,
box_candidate_cont200,Box: curvature continuous,168,e8234ae595fe21908c9c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3060850386351681,-1.2277935582496506,-0.9232689462799168,-3.9904971499920174,True,,45,-7.0,,completed,0.002,,True,True,True,1391.4975022788085,8.730021897696556,5.1328944805735555,163.24068416214445,0.0,,,
box_candidate_cont200,Box: curvature continuous,169,c66194d275899736a3c5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6597991228538156,1.674669399823466,-0.9469186089698258,1.4053796317589073,True,,45,-7.0,,completed,0.002,,True,True,True,46.99087553445085,4.606668550500721,0.7988964045874247,15.755398100859647,-1.937958979271399e-30,,,
box_candidate_cont200,Box: curvature continuous,170,08743640953d0d965478,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.336806494222061,-1.2392982850235268,-1.4776802609990694,3.9972600200134565,True,,45,-7.0,,completed,0.002,,True,True,True,349.5728424824113,8.425917863883353,5.961856718366446,62.205775375808436,0.0,,,
box_candidate_cont200,Box: curvature continuous,171,70bddacdbb1fa871d4d0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9949377118544687,0.056281475494005306,2.585536950469546,-0.483272133701953,True,,45,-7.0,,completed,0.002,,True,True,True,2347.7983885761364,10.704077308011588,7.90892448296788,250.79586079772935,0.0,,,
box_candidate_cont200,Box: curvature continuous,172,dfbb36352b6ecd35dd7f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9167376620595049,-1.0108170867615072,3.119912679376826,1.9204045718105256,True,,45,-7.0,,completed,0.002,,True,True,True,4171.041293596855,15.719943813303436,10.1541679714379,364.9717591395133,0.0,,,
box_candidate_cont200,Box: curvature continuous,173,fa3645412372a4555f7a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2707647248423517,0.3821666958374097,-1.0645593982267427,-1.9926093344803162,True,,45,-7.0,,completed,0.002,,True,True,True,525.016995792852,7.709123380165348,3.9826846623269394,73.28421572953108,0.0,,,
box_candidate_cont200,Box: curvature continuous,174,aaf4e00e348be682a8b4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7690821358490139,-0.43478238483233955,-2.0711665251329006,-2.948455853102395,True,,45,-7.0,,completed,0.002,,True,True,True,2308.410967311955,10.851972261117938,10.31541524506739,227.67750816586042,0.0,,,
box_candidate_cont200,Box: curvature continuous,175,2d30e6d3531c717c6ec6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7703700812695453,0.7916837381304411,1.6003878036970587,0.9338756953352458,True,,45,-7.0,,completed,0.002,,True,True,True,1295.3894702650307,8.753933125417579,3.1886043275539433,161.74803941910204,0.0,,,
box_candidate_cont200,Box: curvature continuous,176,32c24b4967f31d8ebda3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9328069029277346,1.204506703430528,0.29713723777728784,0.6802952651993648,True,,45,-7.0,,completed,0.002,,True,True,True,58.6890863102778,5.471747126563553,2.1977698836851927,21.536892072200374,0.0,,,
box_candidate_cont200,Box: curvature continuous,177,8f200a002a5601b218ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06982244575915297,1.73939822794837,-1.7958943158647813,-1.4778016796989828,True,,45,-7.0,,completed,0.002,,True,True,True,542.3577594750548,8.313834327296131,4.637079961298089,75.80857235719037,0.0,,,
box_candidate_cont200,Box: curvature continuous,178,7b9be2238ea30f68f6ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17672172040341372,-0.22641958583724087,0.7869630991776306,-3.9087586842502313,True,,45,-7.0,,completed,0.002,,True,True,True,38.365846537832454,4.820429873940029,1.410053054657117,17.241304666029095,-1.2333979491769851e-30,,,
box_candidate_cont200,Box: curvature continuous,179,f2036312baf8677b9de2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4889198195387854,-0.695401536915361,0.3178959653883955,2.7449818540067126,True,,45,-7.0,,completed,0.002,,True,True,True,1318.0371423844792,9.98810320206658,9.076457431013981,146.14026065582246,0.0,,,
box_candidate_cont200,Box: curvature continuous,180,acd55e59077f38c496b3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2336410939401239,0.6935136527267676,2.737379402385818,-0.04257529389143144,True,,45,-7.0,,completed,0.002,,True,True,True,1352.112511176454,8.730976299279337,6.688621564261197,101.73678696179323,0.0,,,
box_candidate_cont200,Box: curvature continuous,181,13051ad6024928bf9bfc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.025049200637432323,-0.19614714654327736,0.6744479526890839,0.1376479710441787,True,,45,-7.0,,completed,0.002,,True,True,True,219.51493060107651,7.785106787128499,4.914133304137303,32.13829597636579,0.0,,,
box_candidate_cont200,Box: curvature continuous,182,1496ee412b796ea2ae27,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.015313803634790846,-0.01192394704969102,-0.7597556516618464,-2.860901830148916,True,,45,-7.0,,completed,0.002,,True,True,True,1279.3210526478313,8.4466775017,3.027437549902728,178.81494277697678,0.0,,,
box_candidate_cont200,Box: curvature continuous,183,674530aa1884182f7eab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14842917104995923,-0.924038330921856,-2.44709569944718,3.967640197437751,True,,45,-7.0,,completed,0.002,,True,True,True,1975.7469855599247,10.055412125113655,6.1528374314228635,203.55944133166827,0.0,,,
box_candidate_cont200,Box: curvature continuous,184,3aa59b76c3abf979ce98,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8335439432072087,0.4041225412729723,-1.6513038183607547,2.3259193282673785,True,,45,-7.0,,completed,0.002,,True,True,True,539.3347034019613,7.388369463806782,3.9920489421989114,70.67544342923516,0.0,,,
box_candidate_cont200,Box: curvature continuous,185,b693e2ffe3c928357410,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9779230086911248,1.3009468826739345,-0.967172875118945,-1.5346298336647743,True,,45,-7.0,,completed,0.002,,True,True,True,515.7627447138824,7.228381422741932,3.700551981398295,96.19928528194201,0.0,,,
box_candidate_cont200,Box: curvature continuous,186,e5659d7c84b904bc0cef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14346170413326775,1.1229714464257472,1.2544003429590314,-2.713629488988106,True,,45,-7.0,,completed,0.002,,True,True,True,514.0219927424246,6.16153136154516,3.353429604084823,96.52732468614225,0.0,,,
box_candidate_cont200,Box: curvature continuous,187,128ff811a3654b101ad6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5734019708736693,-0.42063939354484425,-0.07516687873433803,2.2624218150806215,True,,45,-7.0,,completed,0.002,,True,True,True,39.96599552097516,4.925071429797873,1.9587286898436096,19.337338491851575,-2.1615237323765572e-30,,,
box_candidate_cont200,Box: curvature continuous,188,a83853f39c461fde4723,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9836071415048575,-0.07967234744202756,-1.0356042871212305,-2.790343832541444,True,,45,-7.0,,completed,0.002,,True,True,True,524.8353897637871,7.6465621029406705,4.042252769311621,96.47134374190661,0.0,,,
box_candidate_cont200,Box: curvature continuous,189,c2a9baffcc0c23981335,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9112372303744001,0.040798530567606406,1.2011082700441689,1.7609564325254468,True,,45,-7.0,,completed,0.002,,True,True,True,516.5937663279482,7.6072135110909525,3.9974138117581757,71.92439688209592,0.0,,,
box_candidate_cont200,Box: curvature continuous,190,6bd7f9583c66debe541a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5413305923940652,-0.62810998036568,1.9047150836566713,3.1908154592135887,True,,45,-7.0,,completed,0.002,,True,True,True,1285.1337340367534,8.650229547726783,4.025459631747323,156.95204854710082,0.0,,,
box_candidate_cont200,Box: curvature continuous,191,4d1697a7bb7799e388f6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5535033648226919,-0.2403128631177731,-1.8371495056337883,3.934117896059395,True,,45,-7.0,,completed,0.002,,True,True,True,566.9292583429576,7.43838004602725,4.172214355296973,93.94069463801094,0.0,,,
box_candidate_cont200,Box: curvature continuous,192,807c4bb9a2a08e246e9d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7063512153322227,0.20118947294568645,-0.9331900365768657,-0.4240955195951628,True,,45,-7.0,,completed,0.002,,True,True,True,596.7850602294725,8.547740326652429,4.690798533175673,102.0287772438658,0.0,,,
box_candidate_cont200,Box: curvature continuous,193,a23114aaeb3ae50777d8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7093081983119707,1.369427138472949,-0.0237492775437822,-0.6049268603637277,True,,45,-7.0,,completed,0.002,,True,True,True,2.5358283711546044,1.3387057344492184,0.7093081983119707,12.050421816220904,-1.3688803733359997e-30,,,
box_candidate_cont200,Box: curvature continuous,194,8596b4e7c0a3638bb597,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15243948469833524,-0.2571485160217333,2.915220771052004,3.4662532205610104,True,,45,-7.0,,completed,0.002,,True,True,True,2403.3393590149476,11.62427963757887,13.373631681166552,214.55342371683986,0.0,,,
box_candidate_cont200,Box: curvature continuous,195,302fd0d6a978c6496b38,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7890098215784955,-0.2558312136602816,-0.876912768142855,1.2948032860430727,True,,45,-7.0,,completed,0.002,,True,True,True,120.18715821265644,5.5925847793108066,3.5225671122846527,26.7330555462834,0.0,,,
box_candidate_cont200,Box: curvature continuous,196,351f589fe9f87b764cec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4376763853336758,0.7235510374137717,1.5899234331273826,-1.3415516045875968,True,,45,-7.0,,completed,0.002,,True,True,True,525.0120793322093,7.370025532434615,3.7865985239268176,70.2567947607852,0.0,,,
box_candidate_cont200,Box: curvature continuous,197,526382b836235bbd90e6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22854277094735376,-0.3190422569218718,-2.971263711667956,2.1663577995750636,True,,45,-7.0,,completed,0.002,,True,True,True,2066.4516519514636,10.058719166737784,7.224779212767726,225.98414463058762,0.0,,,
box_candidate_cont200,Box: curvature continuous,198,8c314dcd8a48e884c543,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4815618915836213,-0.7615830899545548,2.7707417815515107,1.9742133930982195,True,,45,-7.0,,completed,0.002,,True,True,True,2231.638021525508,10.366704661473973,7.901632043120844,245.38212422635212,0.0,,,
box_candidate_cont200,Box: curvature continuous,199,507469f3e5fbd6266333,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.13581692569670012,0.7036864571723416,-1.2586703509066277,-0.6255882914816739,True,,45,-7.0,,completed,0.002,,True,True,True,499.99302472548084,7.1178782823777995,3.7373272161166766,70.54582202551487,0.0,,,
box_candidate_sampled200,Box: curvature 2 ms hold,0,128a58d26add50e25684,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5167741457949255,-0.03549873547558313,-1.023863052229835,1.4571931811851737,False,.002,45,-7.0,,ok,0.002,,True,True,True,200.83488739635794,7.476,4.381494371395971,33.93585050981824,0.0,1.3205994981715735e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,1,f43084298d6ab6c2c198,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2921017947312228,-1.8423879066716076,1.68282957187954,-0.8328802711632726,False,.002,45,-7.0,,ok,0.002,,True,True,True,509.0174553567891,7.266,3.9978960882196537,69.83960964196153,0.0,4.043741959723276e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,2,ef7b39c5732619e51454,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.37384138362049524,-0.03749826654042421,3.0569155712673313,-0.06676780232050739,False,.002,45,-7.0,,ok,0.002,,True,True,True,1191.5208758101542,8.414,5.779682283330011,107.04801883362472,0.0,3.938273069557786e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,3,948fc2c1b1e542ffce7e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8369444492675993,-0.41168173602194447,0.3029547735197138,1.7286703354884398,False,.002,45,-7.0,,ok,0.002,,True,True,True,144.06650534508623,6.068,3.6689709572973572,27.439578935531365,0.0,1.2272508913271476e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,4,357f65e8de5d1b131b35,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5819976077224542,0.47585785011705717,1.1773404091540405,-1.7453199360293246,False,.002,45,-7.0,,ok,0.002,,True,True,True,518.4521042511083,7.04,3.6862682109015994,70.6221296282787,0.0,4.038684527190818e-23,1,1.0140693952956359e-09
box_candidate_sampled200,Box: curvature 2 ms hold,5,aefeed4404892d745968,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231005254976688,-1.6943997268497757,0.9774821478817142,3.5944856055683196,False,.002,45,-7.0,,ok,0.002,,True,True,True,512.2115061373056,7.218,3.73544249865663,96.37805895527018,0.0,4.017784315022091e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,6,3787fde0992454684699,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8149065592545697,0.41277003644339416,-1.4142943234167258,2.2284095309055703,False,.002,45,-7.0,,ok,0.002,,True,True,True,540.5252854340645,7.418,4.408275544099906,100.84436876672298,0.0,4.012997023056423e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,7,945b2dfced581c064731,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23207574839745493,1.254362360510291,1.6870075499033428,-3.780025031994219,False,.002,45,-7.0,,ok,0.002,,True,True,True,553.5716848057345,7.262,3.8561805718295976,70.27312792339391,0.0,4.0476743546026414e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,8,9fd8c2d69d9f0c4e2336,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.38902538504207307,-1.2430377719044143,1.8165824001826776,-1.7299202113023027,False,.002,45,-7.0,,ok,0.002,,True,True,True,525.3501274264157,7.324,4.053912124178034,93.24689646168946,0.0,4.0605497547327485e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,9,689741821cdb7d60287c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.33825740638247526,0.3731825987727957,1.2156591875358247,0.006195936669104896,False,.002,45,-7.0,,ok,0.002,,True,True,True,535.2742907203917,7.852,4.0225661425328045,73.35706940079623,0.0,4.059134513369864e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,10,11024447417ef9f56316,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12851276168422054,-1.3301637464538785,-0.9087410608076816,3.860821451522029,False,.002,45,-7.0,,ok,0.002,,True,True,True,25.45105621009198,3.262,0.2938333592815837,16.73857127239117,-1.2286039549941456e-31,1.4356965820702758e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,11,8a90a55c8333a35f2470,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4034191904074629,0.6391381026520975,2.338343756105899,1.668127523707648,False,.002,45,-7.0,,ok,0.002,,True,True,True,2482.952194846196,11.976,13.112134850234746,216.50622136009054,0.0,3.88552968847926e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,12,72225441c2536ddf14d0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9520516432046986,1.6589842996051725,-0.34469694695884456,-2.5351305253694774,False,.002,45,-7.0,,ok,0.002,,True,True,True,2337.7316809708054,11.276,10.083062202949822,255.23111094923092,0.0,4.0891233050906885e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,13,001d6cbb31a9d9a0ff40,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7697959954641822,-0.6068269448391765,2.5451562976918325,3.77060671104367,False,.002,45,-7.0,,ok,0.002,,True,True,True,2322.872854379667,10.7,11.278698200224577,224.3402170215314,0.0,6.47155401059379e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,14,969a87bfda8b5dca458e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8359329470191206,1.5892208753056813,1.5982591822643704,-0.19918062738204245,False,.002,45,-7.0,,ok,0.002,,True,True,True,2175.7820171130343,10.564,5.240852952333665,262.4919379597293,0.0,3.924513729777443e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,15,002fb1d21bdaa9b99384,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4124178674734458,-0.6415806998805635,2.804428966636862,0.8224693407637806,False,.002,45,-7.0,,ok,0.002,,True,True,True,1293.0558224332806,8.78,6.9899019613187505,128.87008197993578,0.0,3.9373882843935524e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,16,42ca2ef22d490f9702cd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.681313678256289,-1.37865691530659,-2.233080339187479,2.6436039651727823,False,.002,45,-7.0,,ok,0.002,,True,True,True,576.5126144042518,7.474,3.79283186086171,93.3808868939055,0.0,4.043521621182523e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,17,e63398d101c8b08d1f4c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6976279301562587,0.7912495017249688,1.107576345297944,3.995897922673551,False,.002,45,-7.0,,ok,0.002,,True,True,True,1275.611986161396,8.434,2.7466820104117415,161.66830152763737,0.0,4.0165961510669275e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,18,23afe6e932cbe3089095,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9657323203510857,-0.261975124582023,-1.3975892132138936,-3.2773447431752025,False,.002,45,-7.0,,ok,0.002,,True,True,True,1266.3921814089992,8.466,2.827081296558815,166.13122999160308,0.0,3.975330012009367e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,19,149849a5a8318facb70d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7078507781753507,-1.7423693661498487,-0.5638601485729526,-0.8896315714935019,False,.002,45,-7.0,,ok,0.002,,True,True,True,1607.7963719890192,9.928,13.627157702023048,141.80898272553998,0.0,3.9567063381651906e-23,1,1.3965103119045752e-10
box_candidate_sampled200,Box: curvature 2 ms hold,20,9bbd1194858f0408b071,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6459530812789314,-0.5562509233636903,-0.05740512292626221,-2.064566981240862,False,.002,45,-7.0,,ok,0.002,,True,True,True,107.88320396744439,5.624,3.590502822969971,25.898867488659537,0.0,1.285048114852111e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,21,70c4f04838af309b49c5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8877709549692372,-1.3951908602416183,-1.1573045953259118,-3.928016631065786,False,.002,45,-7.0,,ok,0.002,,True,True,True,2200.089181646711,10.364,6.038485751909052,249.4538140912434,0.0,3.9336428034641555e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,22,c3a7a134b414a0a62c3a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5427554755704611,1.806260303719177,-1.67739032330152,2.5034612593482066,False,.002,45,-7.0,,ok,0.002,,True,True,True,552.4407853424451,7.516,4.332786778542239,94.94142990075335,0.0,4.013516251151313e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,23,4e6c7d8077c37aada0f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6197609879199544,1.5926422498968829,0.24127495467244753,0.9737445183249331,False,.002,45,-7.0,,ok,0.002,,True,True,True,86.79314048149296,5.662,2.962929017171867,24.544409882152216,0.0,1.1724406631116872e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,24,8bbe78bfa754085e5c9e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7646582003229356,-1.3874676571950975,-1.6109902021436713,1.9747812357549508,False,.002,45,-7.0,,ok,0.002,,True,True,True,530.9859915961373,7.296,3.755710865984381,69.82943153259144,0.0,4.0413015671227164e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,25,0864309eef54c86d77c5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8049720580852306,-1.3184335567808785,1.4206922946381253,1.930395940224602,False,.002,45,-7.0,,ok,0.002,,True,True,True,484.82371702387513,7.098,3.8546775979789216,69.8193844802302,0.0,4.098098374805428e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,26,415163ed80a7c2d03792,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.823659113333941,0.4543672471186966,-2.4312988861947624,2.6230040378907047,False,.002,45,-7.0,,ok,0.002,,True,True,True,668.0104392371014,8.948,4.932325599818689,98.94996058253503,0.0,4.003763933391213e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,27,247dd2030bfa999e8450,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.368246566374306,-1.3313140805977062,-2.108686548946377,0.4796896396917747,False,.002,45,-7.0,,ok,0.002,,True,True,True,2227.266435200754,10.948,5.589551628702892,268.33327074431196,0.0,3.9282763711915304e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,28,2cc50e2742143c02fab0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3968640195763098,-1.0307034705709168,-0.28643353452671816,0.8374500477397095,False,.002,45,-7.0,,ok,0.002,,True,True,True,14.445221293235925,4.268,1.243676199804778,16.611664109091592,-2.775951169519364e-29,1.2790343915346238e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,29,89bc6597ed7f2d083c5a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7282265845030458,-0.189746742649763,-0.21733536846101797,-0.7864540933080368,False,.002,45,-7.0,,ok,0.002,,True,True,True,42.595029229481824,4.952,2.161560230608288,19.61201174579847,-3.919894574184266e-30,1.255924494514973e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,30,124bcbb6f822f2e8fdd4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25108636771172543,-0.1807977072372986,2.276023457114711,3.3984917311885496,False,.002,45,-7.0,,ok,0.002,,True,True,True,2265.8741849413836,10.686,10.206728767786952,225.0516708716666,0.0,9.485459102558078e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,31,683e4340e653019405b1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8477560910284925,1.2892812386218595,0.12701226296598778,0.5895452844555429,False,.002,45,-7.0,,ok,0.002,,True,True,True,54.556117195898274,5.14,2.6483627469933864,21.818777577199267,-1.3591117474370721e-30,1.3234870446757277e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,32,623d4d8bb38dc6998703,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6532590026943716,-0.2663802204727168,2.9055375235181424,-1.0976770450516078,False,.002,45,-7.0,,ok,0.002,,True,True,True,1318.313662887468,8.776,5.885293478347646,113.22787975474434,0.0,3.960909955372065e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,33,d627e0fcf6519505a5b0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.40538163449038334,-0.9786840716837508,0.04476964306935649,-0.5758519552803651,False,.002,45,-7.0,,ok,0.002,,True,True,True,8.395018069807909,4.142,0.7308786536422787,15.985269163498172,-2.4705000745078017e-29,1.6173835499090468e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,34,d451577290b0870703cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5469593115223581,0.636700845715596,-1.2664595751899423,-0.3441531731470695,False,.002,45,-7.0,,ok,0.002,,True,True,True,502.4723633896865,7.178,3.9257949392754083,69.70974880082105,0.0,4.0353499551102745e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,35,21778d8c26eae08dfea5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9384392424453158,-0.5063968575343729,0.17764211379370787,2.5958825762039375,False,.002,45,-7.0,,ok,0.002,,True,True,True,377.3793484180054,8.666,6.5024913215154045,42.62958675479062,0.0,1.2692951253191715e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,36,8eddabc1c8268ba76b24,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016433747701805723,1.2312168202843288,3.0990974698570772,1.3223059173853349,False,.002,45,-7.0,,ok,0.002,,True,True,True,1175.6733758918147,8.202,5.474359525064946,113.55723026107853,0.0,4.0409924350904385e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,37,e1a90734ca0895089f37,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7844456113298439,-0.924900056784415,-0.3498490188226868,-1.1518971184839888,False,.002,45,-7.0,,ok,0.002,,True,True,True,193.86707512523304,7.54,4.935222178513695,31.44121226551675,0.0,1.3231817154588988e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,38,ae776aaf3d921d400dbd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5441324378429977,-0.4425640680838572,0.5642485340485512,-3.2746325176636875,False,.002,45,-7.0,,ok,0.002,,True,True,True,29.901131023662273,4.802,1.2404252505510793,17.284367967780337,-2.9053297840903434e-29,1.3013380416868287e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,39,10af79010f60084d8aa5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5702991200788701,1.166841663794139,0.6265662874318827,1.980377769940321,False,.002,45,-7.0,,ok,0.002,,True,True,True,3746.721523386852,13.36,13.419864008751308,343.62122350843464,0.0,3.368115296081912e-23,4,2.8692115437017884e-10
box_candidate_sampled200,Box: curvature 2 ms hold,40,e9ca3ecf1d29ba024f0d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15972968129333176,-1.2841102803395228,1.982618548919283,-0.39904754073959214,False,.002,45,-7.0,,ok,0.002,,True,True,True,584.0880828080082,8.576,4.854444858612909,75.82154740153211,0.0,4.0511064589717254e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,41,f04ea9f37be39181b762,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.324299520456238,0.499185539358737,-0.02075471291709219,0.8578500290017557,False,.002,45,-7.0,,ok,0.002,,True,True,True,14.504035541049042,4.318,1.2166308657852767,17.034784298706725,-3.1635455315800625e-29,1.151558359794037e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,42,3d508abb75a983220b0c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5932173475483038,1.6085630330617549,-3.132267271492641,-1.7753088603993525,False,.002,45,-7.0,,ok,0.002,,True,True,True,2518.7824947400445,11.478,14.85602457504657,194.82667278009885,0.0,4.004894423482578e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,43,1f10de5fde3687cc66c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7826591196641264,0.5342681627986292,-2.484241639313551,-1.1420802025588275,False,.002,45,-7.0,,ok,0.002,,True,True,True,2647.1160652913327,11.37,10.168098020728094,241.64194473841852,0.0,3.912854278116309e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,44,954f63d603668c2e0a7a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.026651513025082396,-0.4644777021192321,1.2796531866668213,-0.22112095702283163,False,.002,45,-7.0,,ok,0.002,,True,True,True,505.68242329612684,7.166,3.8098577110103284,70.12826548658221,0.0,4.124903926090172e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,45,96d37a8be5a2863e0a8b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.10995084799091215,1.2044367543555885,1.6493752838082782,2.74557277192621,False,.002,45,-7.0,,ok,0.002,,True,True,True,2354.4805474322884,10.888,10.67205762015707,222.7831852080305,0.0,7.83575256021822e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,46,bf023ecfc087894060b0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2577858684275245,-1.1664676743952263,-2.753695978630229,0.11795703476536534,False,.002,45,-7.0,,ok,0.002,,True,True,True,1365.809015309338,8.766,6.571589300964916,101.33599530476269,0.0,3.94765796391446e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,47,e3483806259da3d05983,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8021427910919754,-1.1423373266116457,-1.5330777965016869,3.6395345330471036,False,.002,45,-7.0,,ok,0.002,,True,True,True,542.203551361248,6.072,3.6308477564435435,79.7850193876273,0.0,4.0274917674818516e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,48,2a5393a162b5f2074115,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.624501190770707,-0.603352041927542,0.8780107943501294,3.1752568845189835,False,.002,45,-7.0,,ok,0.002,,True,True,True,1651.3983853167892,10.706,11.256073701371395,167.06635535844327,0.0,1.608886010914858e-22,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,49,264ff4deb7692762406c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5028385594901137,1.2534831223452598,-0.8350926854334904,-2.5213219687140924,False,.002,45,-7.0,,ok,0.002,,True,True,True,520.5473854316263,7.36,3.8078896215080738,95.43902032819373,0.0,4.0130828435168235e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,50,eee48d875f7ca02431ef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5264763366650802,0.3600764836648245,-2.2202993378368006,1.324008967517483,False,.002,45,-7.0,,ok,0.002,,True,True,True,777.0943208610587,9.772,6.774212096959615,83.14123473412928,0.0,3.9761264742037864e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,51,1a4a36b51716fc003222,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.741241706672163,-0.10751844065074634,2.4170710252875756,0.13085276888652153,False,.002,45,-7.0,,ok,0.002,,True,True,True,2443.7975631656786,11.17,11.697695697327655,260.46302852081357,0.0,1.5150310172912427e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,52,afc3b6971d42b2558091,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45338313587493384,-0.7971952673143803,-0.727841617159843,3.9344284287929394,False,.002,45,-7.0,,ok,0.002,,True,True,True,29.218776888053263,4.286,1.115578908465636,16.190857002195717,-2.96004829647932e-29,1.2473503961670055e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,53,85539419bae52ccc9075,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6410845041617803,0.18093606783564908,-1.8000019208313793,-1.4881135356356214,False,.002,45,-7.0,,ok,0.002,,True,True,True,1358.304452470844,8.84,4.738074301265949,165.47609301684113,0.0,3.9477876424033337e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,54,e6449b252b315ce0d30e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.695668994475805,1.1471376913519427,2.2632172370712755,-0.3326626169927849,False,.002,45,-7.0,,ok,0.002,,True,True,True,2415.852418418737,11.276,11.126825913381795,239.90522797794858,0.0,2.4835873144378686e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,55,2b757d30b2ebc14343f2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3212427482258027,-1.0606909845406118,-2.6006936164070407,1.485983914794133,False,.002,45,-7.0,,ok,0.002,,True,True,True,1263.5509562416748,9.952,8.082912296460075,141.83359112469924,0.0,4.7964143578368657e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,56,5826e398606b8a1dc21a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9433223982894778,1.3081728316988288,0.13620248180166783,2.744476795209083,False,.002,45,-7.0,,ok,0.002,,True,True,True,1427.086207968985,10.208,11.825572101097,136.20916503659873,0.0,3.996586303411146e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,57,14764c4474055348472c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.30685524432609856,-1.8586177537212771,-2.3277082935540836,1.1289781203971252,False,.002,45,-7.0,,ok,0.002,,True,True,True,1343.1929710825834,8.868,2.2696169903164383,161.19092630218134,0.0,3.908055266600917e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,58,d76969183b6c4151d769,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7336060880724631,-0.6867162853075297,1.0801754277476636,-3.615946121213452,False,.002,45,-7.0,,ok,0.002,,True,True,True,41.189041202968745,4.356,1.3092198368953163,32.051648582994936,-1.2307731090050187e-29,1.1298782636029824e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,59,4fc62742f49859de0b8e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.60140926730644,-0.5012969907633136,-2.584623837715508,0.8539010738108859,False,.002,45,-7.0,,ok,0.002,,True,True,True,2491.8087072972185,11.428,11.70427166788192,228.82475038125534,0.0,7.767494533651647e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,60,1937230f6b479265ee4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5758321365125785,-0.5775326352113415,-2.747273738198683,0.26965683256449413,False,.002,45,-7.0,,ok,0.002,,True,True,True,1387.156902628884,8.906,6.856457790395992,104.38066667622577,0.0,3.925623247464048e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,61,5f2c1dcf651884cad52c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7443787080321513,-0.25837069743066676,1.6699913110872595,0.5437453958483358,False,.002,45,-7.0,,ok,0.002,,True,True,True,561.6331580920696,8.322,4.617523672006323,74.90422615214864,0.0,4.0905423523553795e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,62,0f3493e22a0a68e670d6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5374860963191463,1.6900225064530772,0.8360091080498462,-2.916898985545245,False,.002,45,-7.0,,ok,0.002,,True,True,True,47.16341642032599,4.868,1.9837673374785252,39.187696835402846,0.0,1.3122788886151038e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,63,3e63c2b597e378662434,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8596119193396727,-1.2517221209030005,2.9851392479594407,2.4457124023928936,False,.002,45,-7.0,,ok,0.002,,True,True,True,2221.3095734660055,10.484,10.800374791188045,218.43260169075393,0.0,8.947895583516547e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,64,7b07bdba13aaa3729c23,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5941640802579085,1.9264980578566084,-2.0247265522811597,1.3143871408210996,False,.002,45,-7.0,,ok,0.002,,True,True,True,547.0851204422197,8.02,4.147102296822276,95.94747939021993,0.0,4.0179453532689507e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,65,60acb7ccaf1b9149bf6e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.003580338272526129,1.1287820746272268,2.211393712253634,-2.995276374301212,False,.002,45,-7.0,,ok,0.002,,True,True,True,573.1238969439166,7.308,3.702499700316464,93.61657339684363,0.0,4.0378961575720386e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,66,0148f1aff60ad8736b7c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11715767632317187,-0.46064601962026774,-0.7970116601433777,-0.7383320541788576,False,.002,45,-7.0,,ok,0.002,,True,True,True,2181.5779972448045,10.688,5.125560732233532,296.10647117412304,0.0,3.923954998316637e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,67,77fa6417de2586341e1c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3291092205427293,-1.6690594454677652,-0.2391342948488986,2.204231542134239,False,.002,45,-7.0,,ok,0.002,,True,True,True,6.481058131066077,0.522,0.32579536840188317,12.015696874665238,-1.4626959892048666e-30,1.2293372724337666e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,68,7e668d63c6d937cbf8ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22685877615871153,-0.03964084000072576,1.1097619493337545,2.1319390728052063,False,.002,45,-7.0,,ok,0.002,,True,True,True,547.6787549704536,8.072,4.3526425547030145,74.85945673022873,0.0,4.046704861584115e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,69,21cb587e689abcd2fb67,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5978001196639184,-1.4505558974710366,-1.6098360599014256,-2.0984774825127603,False,.002,45,-7.0,,ok,0.002,,True,True,True,2422.4832134015282,11.112,11.402991675330378,245.3369585084495,0.0,4.753548403224999e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,70,c265b1eb5af931ab2d71,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.153332868461719,0.31417687776457504,-2.4139960245575107,-2.1904555297653108,False,.002,45,-7.0,,ok,0.002,,True,True,True,2459.899430466486,11.134,12.075549830040483,250.73648864748134,0.0,6.707641404877869e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,71,bd49d6b55ad4540c4d4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.944309766856245,1.5020516895781326,0.9931952599659146,-2.0322776753146856,False,.002,45,-7.0,,ok,0.002,,True,True,True,380.25437007007986,8.472,6.835045332060682,62.47219729941001,0.0,1.321177116817259e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,72,c5b43bbc832d0ded85ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.07025198444995295,-0.19799299016956518,1.1151882668125372,3.6232220513560645,False,.002,45,-7.0,,ok,0.002,,True,True,True,755.2144622685287,9.414,6.805214705007599,86.48038977991675,0.0,4.0472663594301685e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,73,c17ebb02da8cf05ce85a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10074136452060523,0.383772283791767,-1.8868969820890493,0.3341741395120854,False,.002,45,-7.0,,ok,0.002,,True,True,True,650.6246921557885,9.056,5.532897228354713,80.05335853447976,0.0,4.028256691327875e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,74,00edcf09db609cf54219,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.583718424806253,0.637281322074501,0.8797301985451025,-3.5599189067608776,False,.002,45,-7.0,,ok,0.002,,True,True,True,23.90649386723354,3.26,0.6027955111552764,17.505451109009737,-1.4808714962999858e-29,1.2681479737576317e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,75,dfab176d4ac6c9c28c07,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8829367016756124,0.07754696132981342,2.089410475220463,1.5430161515691214,False,.002,45,-7.0,,ok,0.002,,True,True,True,2327.8424828652387,10.906,10.306045867405484,221.19532833623637,0.0,1.0014456094789015e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,76,e5074b41fcb56680044c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8011225284405459,-1.998660454471954,-0.6706723543857587,1.1732311380453444,False,.002,45,-7.0,,ok,0.002,,True,True,True,120.5663800432126,5.556,3.799032076591541,26.0848053805984,0.0,1.1370238725383477e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,77,6fbbee6ffa1e879f2562,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9838028864926609,-1.9871415382250652,-2.2853946060450845,1.2982003613803945,False,.002,45,-7.0,,ok,0.002,,True,True,True,1361.866938287569,8.97,2.7232218266688872,160.24455748457243,0.0,3.935856053669747e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,78,c72bca08b52b084858fd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3473888963110099,-0.9470043627761813,-1.324632283141422,0.11234855912797848,False,.002,45,-7.0,,ok,0.002,,True,True,True,594.0958697545677,8.588,4.841453728396323,76.9752537445721,0.0,4.016691253422851e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,79,2daf38b0cd8434d8f610,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6180785210444291,0.21546428067861534,0.7664708378970189,1.7831063921798505,False,.002,45,-7.0,,ok,0.002,,True,True,True,1298.837610235601,8.434,4.209398896980933,165.34521205146217,0.0,4.0285521797048394e-23,1,1.2805887253386494e-10
box_candidate_sampled200,Box: curvature 2 ms hold,80,b34f1112e578a0426a16,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2321397603543245,1.7250676528162763,2.7998514730337174,0.7180745813504794,False,.002,45,-7.0,,ok,0.002,,True,True,True,1347.8196355625355,8.826,6.151787769216294,106.52319564311547,0.0,3.8999234372021e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,81,51df83c8641ba611b9b3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2778493374973059,-1.7443438478095836,3.0028191744559436,-3.8857093781505787,False,.002,45,-7.0,,ok,0.002,,True,True,True,2035.2109991589336,11.542,6.8505305052001715,212.37100929299305,0.0,2.2701931824832601e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,82,69bc995e8b9e1a722a54,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7951202485621012,1.6057217748003838,-3.1212300048214336,3.6692188004586734,False,.002,45,-7.0,,ok,0.002,,True,True,True,1877.1962299672716,11.508,6.749245512797772,178.78357182552125,0.0,4.092358796697461e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,83,421912bb1dfce7bc911f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7488839891694044,-1.2482235145631675,-0.55956763622126,-0.9307325266923208,False,.002,45,-7.0,,ok,0.002,,True,True,True,1602.8294793615878,9.978,13.561264376227715,141.59269598747534,0.0,3.9529959462410855e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,84,da86e3480b16f42741d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17193659580613652,1.1211515568540622,0.7085926117568948,-1.4741334512146125,False,.002,45,-7.0,,ok,0.002,,True,True,True,48.60720195494465,5.06,1.919607963608932,19.270943157213196,0.0,1.3811576872801559e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,85,efccbb595e5ebe51673f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16544525737581428,-0.08636791591551685,1.1176289549490575,3.6955996296130156,False,.002,45,-7.0,,ok,0.002,,True,True,True,3776.856869321521,13.778,11.626320971036835,260.94551145348737,0.0,2.7457843749328584e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,86,fdc110b6e3a5637b8037,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.250725613196086,-0.28274218372432625,-1.8612519714244724,-1.6768476993824386,False,.002,45,-7.0,,ok,0.002,,True,True,True,2490.9394853299927,12.01,13.59308492987212,223.7197623070233,0.0,3.8962158444688784e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,87,46ed75f1b8f80aafd86d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7012782810094396,0.7800059699263735,2.5661408277088587,-0.4813850400894264,False,.002,45,-7.0,,ok,0.002,,True,True,True,2626.9648623821367,11.442,9.512767049185353,240.70936453719187,0.0,3.997766200510279e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,88,cdb37a3ceea6812cd9cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8609553923798492,-1.7179087638656103,1.3082899605648892,0.7972767474656095,False,.002,45,-7.0,,ok,0.002,,True,True,True,511.01721884343726,7.302,4.390637920150591,69.82210666993001,0.0,4.12865585145417e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,89,3baf7e98825bb37b6997,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6311351565045569,1.7647591706321792,0.22238994261494716,3.001164341159077,False,.002,45,-7.0,,ok,0.002,,True,True,True,2213.986189889942,12.33,7.7973041371159955,205.43413329832902,0.0,1.6015948182282919e-22,3,2.519372332282499e-10
box_candidate_sampled200,Box: curvature 2 ms hold,90,b12fad78f9166b998026,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6359123255589898,-1.7901761310791775,1.3459626229880284,1.7043711286656071,False,.002,45,-7.0,,ok,0.002,,True,True,True,490.3351899454545,7.032,3.712672233720763,70.99747740230643,0.0,4.0569193722318315e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,91,e424df364f1209007617,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.342068002818569,-1.2325000068429692,3.0290879142498435,-0.6733920779694751,False,.002,45,-7.0,,ok,0.002,,True,True,True,1158.953948710249,7.958,5.036456931877651,114.26655058995446,0.0,1.0081142184683479e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,92,b0622c60f82650989408,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4270652079924011,0.9911105714446586,-0.744565222706274,-2.1223633925002687,False,.002,45,-7.0,,ok,0.002,,True,True,True,836.7789068270082,9.852,7.416525974372129,110.68636241307426,0.0,4.011261790589485e-23,2,2.2665697704121746e-10
box_candidate_sampled200,Box: curvature 2 ms hold,93,da50faa9721b8691462c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3107863656612544,-1.8815554494264277,-0.3561944333292715,3.360112537491707,False,.002,45,-7.0,,ok,0.002,,True,True,True,16.09398404948077,2.736,0.45829264332409,13.393656628448262,-2.281935684864587e-29,1.30557894074451e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,94,e67e2b104f003ea33b6b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.35407656669221743,0.6706184173973875,-2.864507409167429,-2.886182175638063,False,.002,45,-7.0,,ok,0.002,,True,True,True,2567.82670179847,11.444,15.20124030417909,201.96166680571037,0.0,4.014328430364721e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,95,74da83426e79279679c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9400790830085,0.08235450393411003,-0.9435364820085224,3.8562826022248755,False,.002,45,-7.0,,ok,0.002,,True,True,True,28.88589329207482,2.786,0.9398948759261913,16.580156895865553,-2.4758719156940312e-29,1.363266176621394e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,96,6e1f20da02dd364f1f6a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.670238731099934,-0.4227707536170451,-1.01349270804441,-0.12047226889294649,False,.002,45,-7.0,,ok,0.002,,True,True,True,532.1545032432251,7.698,3.8898380443680844,73.2507422433434,0.0,4.0380141956824945e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,97,5f606fec78bec4defbfb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9758678698232552,1.3066658161419582,1.038126472797452,-0.920214937329999,False,.002,45,-7.0,,ok,0.002,,True,True,True,517.0499018446653,7.222,3.7112132810481135,91.2638823116152,0.0,4.098030680500854e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,98,cbc3658d4708940122d6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12516258248900947,1.2037067548816722,-3.067737854628025,-0.16205495242661616,False,.002,45,-7.0,,ok,0.002,,True,True,True,1079.0925920305842,8.05,3.68824545002643,99.31013627659135,0.0,9.985075320562778e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,99,39339bf01db95789a1f0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6694092519493602,1.577825305238182,1.87040126512173,-2.6642392295448785,False,.002,45,-7.0,,ok,0.002,,True,True,True,544.4612058193354,7.2,3.717521962950636,69.2124376967876,0.0,3.983702372458274e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,100,26110c324fa7c6440e9a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6929999862211409,-1.5799248336044553,-1.084705312777595,1.667100580489289,False,.002,45,-7.0,,ok,0.002,,True,True,True,520.7516249025281,6.288,3.6361787876292575,93.90669525925047,0.0,4.0435442850246667e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,101,575ac0af99fd2b5beb04,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6476259570555882,-1.009233800730907,-0.1565221550212441,-3.380488685641576,False,.002,45,-7.0,,ok,0.002,,True,True,True,1611.8157021568982,9.566,7.872219373355863,171.3912817387132,0.0,3.9855961427111754e-23,3,2.0959574093676325e-10
box_candidate_sampled200,Box: curvature 2 ms hold,102,3966ee3e870eaf2b6b46,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.056983175539993436,0.2027557824713977,0.5659193284814776,-1.3138382794881762,False,.002,45,-7.0,,ok,0.002,,True,True,True,14.219544549874279,3.98,0.7175936386596857,12.530086527579218,-2.5665196467535425e-29,1.5722710698779064e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,103,0e5ef2a06c824389a7d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6728548774720808,-0.9865092983178378,1.1612219594837043,2.897489680247239,False,.002,45,-7.0,,ok,0.002,,True,True,True,536.0504977858778,7.952,4.212119001551085,74.96870210312876,0.0,4.082761844046185e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,104,5973ac1e271b062990d4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45861889622958163,1.2475341946080207,0.5492038850612948,-1.9225025694116757,False,.002,45,-7.0,,ok,0.002,,True,True,True,12.72970625704307,4.098,0.6724020811570811,7.87040750817225,-2.940727260031205e-29,1.2280454272445597e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,105,e41f73016fe93166336a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.286645729152033,-1.2370241421132815,2.110113980939614,1.635891594645332,False,.002,45,-7.0,,ok,0.002,,True,True,True,2152.1560819199863,10.618,5.796946334962719,263.9483499854751,0.0,3.908061238201188e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,106,6faa7a1676d9bc13ca63,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.96203745119837,0.3525631968219063,1.3752447897002913,3.0970983114644923,False,.002,45,-7.0,,ok,0.002,,True,True,True,1263.1400736874552,8.466,2.6661165191858065,165.8444758217075,0.0,3.9954410282699253e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,107,bd51a9bd00e7ac3ba712,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8359135187621975,-1.4903768406636861,-0.7265178548066316,-0.329661760929687,False,.002,45,-7.0,,ok,0.002,,True,True,True,1625.5102884709333,9.496,7.89776481578926,147.07067166961605,0.0,4.0187451801673884e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,108,0eb6dd320996484ffb5d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22569552532908155,1.99083775242016,1.4402070698003575,-3.77629951681981,False,.002,45,-7.0,,ok,0.002,,True,True,True,535.3452939668657,6.474,3.2145258073476164,103.27552597252061,0.0,4.074322097662326e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,109,17a87a35f25395991d85,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8114430847192147,1.5964754964216241,-3.0499491692435834,1.4265365912699943,False,.002,45,-7.0,,ok,0.002,,True,True,True,1191.9243709953262,7.926,5.446706604552138,123.47347173150139,0.0,1.180081219204501e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,110,a601c4bd5eb8a30e6da2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2964430282706296,-0.2004035369371815,-0.5639726708232389,-2.0862533650006947,False,.002,45,-7.0,,ok,0.002,,True,True,True,2410.3692275766066,11.164,10.9539275463706,240.47824761758224,0.0,7.367200461104622e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,111,5210dbc9991e406341d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5563837462505139,-0.698736083305409,2.733786408862392,-1.3441566581305198,False,.002,45,-7.0,,ok,0.002,,True,True,True,1384.6269358415573,8.916,6.967009873552124,119.45202797866762,0.0,3.9489551824858256e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,112,5a688125def732048e12,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5666952869528976,1.748684182826855,-1.2375753972285604,-0.8981937447185171,False,.002,45,-7.0,,ok,0.002,,True,True,True,500.9971507949082,7.168,3.866753605272421,70.62714014666565,0.0,4.031149980514912e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,113,e6cf4039a739575aefe0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.948597672627453,-0.40500546530671677,-2.387980918792344,1.6956490634660453,False,.002,45,-7.0,,ok,0.002,,True,True,True,660.7807408352938,8.908,4.886265697949015,92.04783993495754,0.0,3.999173926994865e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,114,e8dcc624fba716d23d70,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.777566173352007,-1.3869052111562432,1.6480635858453718,-2.5125436489515156,False,.002,45,-7.0,,ok,0.002,,True,True,True,552.6163398701324,7.512,4.2906677117057965,95.23940323878293,0.0,4.1186697288384336e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,115,40816a4d0dfe2de5a01f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45496570309981355,-0.7342641271172887,2.2441501692338557,-2.2314898970072043,False,.002,45,-7.0,,ok,0.002,,True,True,True,695.8752132691023,9.314,5.739905807357341,100.1985171274039,0.0,4.1262925930839485e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,116,172bb5b11150bc9430e3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9520525991462734,1.821197202815985,-1.628436401067074,-1.1975176505705667,False,.002,45,-7.0,,ok,0.002,,True,True,True,482.37206822434587,7.132,3.954107383040729,69.32250149077475,0.0,4.026265324053235e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,117,85145e497432316cc395,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.617401926265237,0.9398804031605481,-2.669131936155937,-2.6597141363811287,False,.002,45,-7.0,,ok,0.002,,True,True,True,2233.838695584479,10.558,10.429559732774383,224.9101971144334,0.0,7.169314645980331e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,118,1380a7a98347d8241d49,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.27725667089642214,1.3043012846031923,-0.6997047138220132,1.741218047125698,False,.002,45,-7.0,,ok,0.002,,True,True,True,15.808595308347998,3.442,0.6927894079288777,12.352469447666962,-2.2527083842651883e-29,1.725657942275083e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,119,94fcda4c119481530fcf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9571989615193919,-0.30271226198162315,1.2799595540623958,3.7016659702310575,False,.002,45,-7.0,,ok,0.002,,True,True,True,1269.251602140172,8.356,3.283755691581207,154.65441582107533,0.0,4.0332513182010505e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,120,ba1932e0d3a92e33b39b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.305718669571315,0.3181060909183109,1.2043456760173505,2.462150129851981,False,.002,45,-7.0,,ok,0.002,,True,True,True,1259.9804471640352,8.422,2.576257782485139,159.52699484568623,0.0,3.942355198386167e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,121,9f1c03ea4838ce83d501,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7611926301334055,0.6721280594638572,1.4803474847390552,-1.4542354810349671,False,.002,45,-7.0,,ok,0.002,,True,True,True,537.3896054861431,7.658,3.821503366165727,72.35034745156239,0.0,4.1039680145880113e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,122,65c955c3ef5670366006,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4525275094982979,-1.0382216557972908,-0.30971078205489944,-1.9650341310096842,False,.002,45,-7.0,,ok,0.002,,True,True,True,1431.1648199978904,10.346,11.62759041503052,136.13625735661037,0.0,4.040392291901197e-23,3,2.8099307863155287e-10
box_candidate_sampled200,Box: curvature 2 ms hold,123,38f333135f3ce3497acc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16285107607214622,0.09408077047426344,1.5405714112974849,-2.373313243920192,False,.002,45,-7.0,,ok,0.002,,True,True,True,538.9022814593676,7.38,4.19333965516581,70.22529511035417,0.0,4.066679485230974e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,124,b5ec1c49fa825634998b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8081033840159118,1.287042341584152,-1.5902138369976682,-2.1350565897268234,False,.002,45,-7.0,,ok,0.002,,True,True,True,489.58214188964905,7.408,3.940106079274223,71.15822551118268,0.0,4.036947829077074e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,125,9586f573f1f53975a2a4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9955872760937918,0.7364723105084181,3.104159119418296,1.605625259951311,False,.002,45,-7.0,,ok,0.002,,True,True,True,1218.8466498695882,8.29,6.023519762251902,117.78782646012789,0.0,3.9733100822130316e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,126,e96dc148cb3b1cbb77b7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3688060307502097,-0.0720515629322005,1.8925676815933699,-0.2011367972332927,False,.002,45,-7.0,,ok,0.002,,True,True,True,860.6589370049268,10.046,7.750318622717312,86.78695688830159,0.0,4.0679396011006464e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,127,4a2fe42df5852d9d2875,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327223848370068,0.3312191622935372,2.706397696389545,3.864836652113085,False,.002,45,-7.0,,ok,0.002,,True,True,True,2275.1289940209435,10.594,10.981611825095879,226.94626562419802,0.0,8.681142017074971e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,128,8320dc9fc973d74d23af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9491310354651683,1.5073994870512286,-1.763706481393932,-3.3501986135970663,False,.002,45,-7.0,,ok,0.002,,True,True,True,498.31626108150783,7.834,4.3057308271612875,73.53049827880805,0.0,4.0168981812162537e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,129,b3091f8e8197e6cc3485,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8453429510242045,0.19714424978280132,-2.0430447917986214,1.5902796873571416,False,.002,45,-7.0,,ok,0.002,,True,True,True,551.2989313712212,7.616,3.8081304114771064,71.31660497660653,0.0,4.039297675189206e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,130,2f00bcf41032a91b289f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1837179823811106,0.7017565337477185,-1.4319091295071562,0.5535214484894757,False,.002,45,-7.0,,ok,0.002,,True,True,True,509.2903690648727,7.24,3.9523740881934084,69.76820584346152,0.0,4.0315841814922436e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,131,6e84ec3cf05ff1fb90df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19983553227930928,0.7824545903353792,1.130399478022646,2.007214779804885,False,.002,45,-7.0,,ok,0.002,,True,True,True,1263.8165760481668,8.452,2.323427022275965,163.85156950732377,0.0,3.9808554673517425e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,132,23a63cc088cd88e75dde,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2460133679439327,-1.5634292536662833,2.54249756136005,1.6572467765256134,False,.002,45,-7.0,,ok,0.002,,True,True,True,2280.043631276673,10.674,10.872745090056016,222.13282629288733,0.0,1.0971931421903148e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,133,626ae7c25cc80a5e48ff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7054908602705323,1.0482240542187662,0.2173142522414775,0.723317707776955,False,.002,45,-7.0,,ok,0.002,,True,True,True,69.04896080540613,5.312,2.890727196049541,22.781654713103837,0.0,1.3289198386235818e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,134,9ce4d3d4ff7a46172c8f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5527380294210564,-0.5373924585549856,-0.2604444555452794,3.2746863703822564,False,.002,45,-7.0,,ok,0.002,,True,True,True,61.5732385528236,5.264,2.435928221555815,21.418064672230965,0.0,1.258689986813895e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,135,f0374dc4b4f275213c8d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2259802948966072,-1.8022108385175888,-2.0086493621291246,1.3664537647333832,False,.002,45,-7.0,,ok,0.002,,True,True,True,1393.2258187705293,10.472,3.9909237967623796,167.8853299994828,0.0,4.0432927020486946e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,136,ee31d96f2a821f005eda,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0011036586962118733,0.26587128527750403,0.6026905383868635,-2.9800999223672715,False,.002,45,-7.0,,ok,0.002,,True,True,True,14.742724878208639,3.752,0.5765788315038929,14.890576433057392,-1.957890531938994e-29,1.2654179455974083e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,137,13e3e7d9eb7463895ac4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.13524177453070796,-0.17040039020253372,0.6902861331802526,-2.98915703454814,False,.002,45,-7.0,,ok,0.002,,True,True,True,18.646292245028846,4.106,0.8644257740064479,15.555511829006765,-8.862916067186288e-30,1.202567676859112e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,138,1c0240759b479c5e4350,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9413662848960638,0.5273071603253587,2.9699328077014497,1.172692551748435,False,.002,45,-7.0,,ok,0.002,,True,True,True,1231.6793578523586,8.466,6.039174320659098,111.67872821296466,0.0,3.958438053801188e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,139,190e8591b85b1b525cdd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7431702724291693,1.5623247153699888,1.4617203233431146,2.766175181041598,False,.002,45,-7.0,,ok,0.002,,True,True,True,2505.2535587584775,12.236,12.690409865601273,223.9404546436113,0.0,3.9479369737340435e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,140,54cf1a8f1566e8c66c93,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.75038029838768,1.1053685922383916,-1.48301084437742,1.0296020258321725,False,.002,45,-7.0,,ok,0.002,,True,True,True,530.5111064739117,7.418,4.52392764050704,69.86895188977869,0.0,3.9913007059559956e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,141,a30aee8fe904a1919c18,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7298492766097664,-1.5162409251885913,-2.5384176502781024,2.1501330499991074,False,.002,45,-7.0,,ok,0.002,,True,True,True,738.3973947863143,9.398,5.563093552530504,99.84229236180022,0.0,4.0194698513961755e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,142,49a962e9af21d62ac042,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07045600312267486,-0.4615018452433022,1.83060863644518,3.249075049091787,False,.002,45,-7.0,,ok,0.002,,True,True,True,1294.1683551026297,8.66,4.493382860670706,152.22986736897283,0.0,3.9126795790851974e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,143,c99944b4c652d541fbbd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7943468296805094,-1.5557622398506137,1.1344379731289642,-2.413875655825062,False,.002,45,-7.0,,ok,0.002,,True,True,True,44.41444615344454,3.92,0.9117478428617629,14.09239618558204,-1.3466097618833338e-30,1.2638539852534788e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,144,93bda746243942e335c0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.238700536654459,0.12650926594177747,-1.6174236394994177,3.0578981742793054,False,.002,45,-7.0,,ok,0.002,,True,True,True,556.1547331943613,7.466,4.340322088312422,92.76425403894105,0.0,3.99064059730106e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,145,10cae1a70dd89517ab4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09970953245568004,-1.0583195927255162,-1.5813519547945865,0.007503450429280356,False,.002,45,-7.0,,ok,0.002,,True,True,True,1275.1461670446747,8.636,2.515488423178321,161.0813057939984,0.0,3.9269108747629577e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,146,1f81f93dbe7de442d7bc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2201387746154304,-0.24603524285197942,0.9638671425638643,0.8652462137869001,False,.002,45,-7.0,,ok,0.002,,True,True,True,534.9445938494641,7.78,3.9669852109786543,97.31414810914318,0.0,4.1502924785359786e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,147,a35ecfb894a1c2f34992,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9293137074649258,0.38299058257147367,2.4234551408065474,-3.5266311392915046,False,.002,45,-7.0,,ok,0.002,,True,True,True,2429.6659444524535,11.36,14.531955626629808,184.43002049148006,0.0,1.6173683692103497e-22,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,148,1c08b6acfcd619b8178e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8287539878932282,1.8723335656650404,1.1643473745687372,-3.9097322953142513,False,.002,45,-7.0,,ok,0.002,,True,True,True,87.08311846746872,5.204,2.571734943891013,44.20946867136075,0.0,1.2805218794975276e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,149,3b8eb116744411534a92,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9527875811385815,1.7772500606452613,-2.897611710765777,1.669861074275918,False,.002,45,-7.0,,ok,0.002,,True,True,True,1143.2325044123054,9.02,5.310544441878784,117.50542291421075,0.0,1.0190261390130512e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,150,9f8d4f54ed5e99e7e783,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7294464726540524,-1.2479707444264987,2.321471580782947,-2.763478024388963,False,.002,45,-7.0,,ok,0.002,,True,True,True,2055.4013194788336,10.158,7.283953642466449,199.5918814229078,0.0,1.421017465290285e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,151,956e3eb9c32d6508bff3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8485097214474007,-1.0306230384643018,2.6194468447726047,-1.68337794774592,False,.002,45,-7.0,,ok,0.002,,True,True,True,1931.225912627399,9.72,6.461644783455402,177.8980289245717,0.0,7.544343457023786e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,152,f74cf2e0c916af081f01,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4438142150263684,-1.578425132032058,-1.7792788112995175,3.2618392792948283,False,.002,45,-7.0,,ok,0.002,,True,True,True,543.6960797563944,7.154,3.7508919748178347,69.28960064842457,0.0,4.038251464081357e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,153,44f5e4018c91a0dbdfb1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6435714333478879,-0.7734267920582538,2.772045838532569,3.791205966623961,False,.002,45,-7.0,,ok,0.002,,True,True,True,2212.9347341833018,10.562,10.176587641294804,226.4933313075335,0.0,1.0409922434906279e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,154,b6241e28472ff84dd216,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6027083613192865,0.6205839870171674,2.4669022371967095,0.32553203079369286,False,.002,45,-7.0,,ok,0.002,,True,True,True,3629.3786276280753,12.224,15.320320762097264,420.3439422902673,0.0,3.967120271976455e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,155,231a9d26ed10bd0b4026,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5115017119522749,-1.4820995552033014,-0.750264335282004,1.9586907954054453,False,.002,45,-7.0,,ok,0.002,,True,True,True,58.930219618304776,5.12,2.4221920186049464,27.53455589656494,0.0,1.3675275371197393e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,156,544e89387bf874888738,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09788797974271546,1.517582137556552,-2.6211261239753783,3.0962993406141184,False,.002,45,-7.0,,ok,0.002,,True,True,True,1995.6101179021973,9.886,6.899004314160076,212.56137882904952,0.0,9.950842552478963e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,157,49e638b6dbe0d036c86a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.46279058887975477,0.4478725860913597,-2.5458816124504806,-1.2986631048527348,False,.002,45,-7.0,,ok,0.002,,True,True,True,2483.3303188671625,11.714,13.903632159126579,212.3388179747922,0.0,3.886586318362575e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,158,eab4f6238bc14f2e2437,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5618144197769908,1.5121500552330969,-1.6155806117206628,-1.91846255676312,False,.002,45,-7.0,,ok,0.002,,True,True,True,486.91024841839993,7.356,3.896952514960185,71.03272141367741,0.0,4.0361587863986197e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,159,e718d94b9cc0ed51e1ac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07936484685539869,-1.4243717056573768,3.0481062892989224,3.469462686377458,False,.002,45,-7.0,,ok,0.002,,True,True,True,2204.491714091798,10.486,10.485570351180254,223.0268838680856,0.0,8.729195290841183e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,160,de91194b54a222179dab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10025540764656982,-1.3862157545200104,1.094405832834088,1.066746878274837,False,.002,45,-7.0,,ok,0.002,,True,True,True,505.41747641216296,7.188,3.9598498236763313,94.28865252668827,0.0,4.118980613810773e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,161,6de10010e6454be0ba36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.061517693164376164,0.33109631814768736,-1.5108011563467727,3.959086958454969,False,.002,45,-7.0,,ok,0.002,,True,True,True,117.50535889565722,5.598,2.452313441514248,69.07588097164391,0.0,1.2784386158452565e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,162,83d9e00b1a487ff315c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.33401638783614707,1.3247083964070976,0.5369224670495889,3.822542716138221,False,.002,45,-7.0,,ok,0.002,,True,True,True,2684.804255569151,11.978,14.558747389927335,231.69176772925405,0.0,3.842121123367431e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,163,31c463cd58b3a491e323,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5605072422783164,0.7145875764051337,2.280606065938894,-0.9843835594739572,False,.002,45,-7.0,,ok,0.002,,True,True,True,1301.98805975712,8.568,2.3297476127203334,158.19325831181015,0.0,4.027122126814689e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,164,d10c5610f3c41be4f662,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17803106691142467,0.1675961646512607,-1.2620493028864121,3.451631559392532,False,.002,45,-7.0,,ok,0.002,,True,True,True,52.855355722572334,4.676,1.0962982611746686,43.71892902980112,0.0,1.2625745387435094e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,165,8e6417b8fca7db38065e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4421162106736889,1.7204683096106805,-3.1104408011420284,-1.8945326790134036,False,.002,45,-7.0,,ok,0.002,,True,True,True,2260.3523771439127,10.562,11.013040235605807,206.88937225285204,0.0,8.21318416881232e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,166,c1503d1e7edef97e3dae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20744942271084787,1.983961144458977,0.8244417394247594,-1.763886801002104,False,.002,45,-7.0,,ok,0.002,,True,True,True,111.90462964320632,5.586,3.419377329848624,47.64744252769545,0.0,1.1851348636735109e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,167,4ac2ab874bbfc41457d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9994173890236187,-0.5412992268423213,-2.986377816241955,0.09231850689824483,False,.002,45,-7.0,,ok,0.002,,True,True,True,1197.9802631927114,8.4,5.3672980867382805,109.92347221982514,0.0,3.940331368836011e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,168,8f6082fe594de06d95a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3060850386351681,-1.2277935582496506,-0.9232689462799168,-3.9904971499920174,False,.002,45,-7.0,,ok,0.002,,True,True,True,1395.1157587514822,8.726,5.187896536873051,163.88684899678555,0.0,3.9497743394056296e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,169,f41ddd051e3fd4d9e6fa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6597991228538156,1.674669399823466,-0.9469186089698258,1.4053796317589073,False,.002,45,-7.0,,ok,0.002,,True,True,True,46.91880567302674,4.604,0.799053616265043,15.754828268984541,-2.4500975836497082e-29,1.7604912062022235e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,170,de87f29d4e9262efccdf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.336806494222061,-1.2392982850235268,-1.4776802609990694,3.9972600200134565,False,.002,45,-7.0,,ok,0.002,,True,True,True,354.47235955366506,8.44,6.014059390630715,62.22153264277616,0.0,1.3283452768000844e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,171,c074affee2df3fed1401,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9949377118544687,0.056281475494005306,2.585536950469546,-0.483272133701953,False,.002,45,-7.0,,ok,0.002,,True,True,True,2338.934533856448,10.726,7.8757146965821265,263.240414676589,0.0,3.905873850624262e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,172,b607ebfee36a4da8771d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9167376620595049,-1.0108170867615072,3.119912679376826,1.9204045718105256,False,.002,45,-7.0,,ok,0.002,,True,True,True,3605.563034645737,14.318,8.983270735347595,346.20970862241427,0.0,-1.1968923231533173e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,173,6963d176f1ac65190b65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2707647248423517,0.3821666958374097,-1.0645593982267427,-1.9926093344803162,False,.002,45,-7.0,,ok,0.002,,True,True,True,525.9202949045559,7.714,3.9944942190519623,73.35030647234801,0.0,4.030103149181416e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,174,940f5707eb4b80775fd8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7690821358490139,-0.43478238483233955,-2.0711665251329006,-2.948455853102395,False,.002,45,-7.0,,ok,0.002,,True,True,True,2309.115435420347,10.838,10.40700270257763,227.82626090617254,0.0,6.926668834067496e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,175,b9b3997da17af73678f6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7703700812695453,0.7916837381304411,1.6003878036970587,0.9338756953352458,False,.002,45,-7.0,,ok,0.002,,True,True,True,1292.7665231548956,8.732,3.1857302287433487,161.50240764260403,0.0,4.025214950974676e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,176,2217ab2f926f85b0dfd5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9328069029277346,1.204506703430528,0.29713723777728784,0.6802952651993648,False,.002,45,-7.0,,ok,0.002,,True,True,True,58.716601317824285,5.454,2.1977840212402415,21.53674457807536,0.0,1.325649767639277e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,177,86174f358e1b4b5f1146,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06982244575915297,1.73939822794837,-1.7958943158647813,-1.4778016796989828,False,.002,45,-7.0,,ok,0.002,,True,True,True,544.1994759432534,8.316,4.662363002135452,75.93864076876434,0.0,4.013498559655621e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,178,6e20480d90f814c6b224,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17672172040341372,-0.22641958583724087,0.7869630991776306,-3.9087586842502313,False,.002,45,-7.0,,ok,0.002,,True,True,True,38.30257146341832,4.814,1.4098080409905704,17.240245774157355,-4.816917544987373e-30,1.222051166667495e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,179,3b1e74e983cdefed8ca8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4889198195387854,-0.695401536915361,0.3178959653883955,2.7449818540067126,False,.002,45,-7.0,,ok,0.002,,True,True,True,1330.4322136870787,10.016,9.082803700812399,149.09887561885307,0.0,1.0410622038205445e-25,1,2.869997468846197e-10
box_candidate_sampled200,Box: curvature 2 ms hold,180,dd1611bdc19031d05527,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2336410939401239,0.6935136527267676,2.737379402385818,-0.04257529389143144,False,.002,45,-7.0,,ok,0.002,,True,True,True,1351.9537298323028,8.73,6.68948446403906,102.02068909249287,0.0,4.0087246837327534e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,181,c9fc238deb066c80cd91,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.025049200637432323,-0.19614714654327736,0.6744479526890839,0.1376479710441787,False,.002,45,-7.0,,ok,0.002,,True,True,True,219.5244517487398,7.778,4.913989566499601,32.140868187369065,0.0,1.3037799709337886e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,182,4a69eca236f769a5b69e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.015313803634790846,-0.01192394704969102,-0.7597556516618464,-2.860901830148916,False,.002,45,-7.0,,ok,0.002,,True,True,True,1279.1022678146476,8.422,3.0925328252535276,178.36415367111798,0.0,3.9378732767907175e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,183,537cd05977a3148c7223,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14842917104995923,-0.924038330921856,-2.44709569944718,3.967640197437751,False,.002,45,-7.0,,ok,0.002,,True,True,True,1973.6828770202465,10.034,6.1538298995252205,204.86222943181215,0.0,9.683531414496976e-26,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,184,c7922be902d0abce504d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8335439432072087,0.4041225412729723,-1.6513038183607547,2.3259193282673785,False,.002,45,-7.0,,ok,0.002,,True,True,True,539.3277464808588,7.372,3.992059704412572,70.68515849263851,0.0,4.016097848148812e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,185,e8739412f805662aa963,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9779230086911248,1.3009468826739345,-0.967172875118945,-1.5346298336647743,False,.002,45,-7.0,,ok,0.002,,True,True,True,516.7500723291686,7.268,3.711771828579481,96.27566203780822,0.0,4.0123378995964413e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,186,f73497ffc0634fb1d172,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14346170413326775,1.1229714464257472,1.2544003429590314,-2.713629488988106,False,.002,45,-7.0,,ok,0.002,,True,True,True,513.7896667559048,6.16,3.3528867295722207,96.73164304633129,0.0,4.036375782925169e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,187,bdaca75687e206f26851,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5734019708736693,-0.42063939354484425,-0.07516687873433803,2.2624218150806215,False,.002,45,-7.0,,ok,0.002,,True,True,True,39.953880903196755,4.92,1.9586212733812371,19.33725196177209,-1.9701986864727656e-31,1.3250020754869327e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,188,8365582f6b6d126da3eb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9836071415048575,-0.07967234744202756,-1.0356042871212305,-2.790343832541444,False,.002,45,-7.0,,ok,0.002,,True,True,True,527.2324578898964,7.676,4.07204370317029,96.64245057876424,0.0,4.0166931614557834e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,189,cf9d8d268ed844da3be2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9112372303744001,0.040798530567606406,1.2011082700441689,1.7609564325254468,False,.002,45,-7.0,,ok,0.002,,True,True,True,517.524391703915,7.61,4.0082359798162095,71.98305465773032,0.0,4.060263871651942e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,190,2ecaa2fc57f27078eeeb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5413305923940652,-0.62810998036568,1.9047150836566713,3.1908154592135887,False,.002,45,-7.0,,ok,0.002,,True,True,True,1281.5182417684307,8.626,4.022714533595725,156.99216498767055,0.0,3.937171291896249e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,191,fa03e20dbddd23f4c306,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5535033648226919,-0.2403128631177731,-1.8371495056337883,3.934117896059395,False,.002,45,-7.0,,ok,0.002,,True,True,True,566.5223930078241,7.424,4.161745006294057,93.92720647433025,0.0,4.0156669762681944e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,192,ac79ac55b9488a39dbbe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7063512153322227,0.20118947294568645,-0.9331900365768657,-0.4240955195951628,False,.002,45,-7.0,,ok,0.002,,True,True,True,600.8438174123836,8.584,4.745318907775915,102.30811905160573,0.0,4.011218010399493e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,193,cb86290742aceef4a6fb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7093081983119707,1.369427138472949,-0.0237492775437822,-0.6049268603637277,False,.002,45,-7.0,,ok,0.002,,True,True,True,2.5079542338157994,1.328,0.7065932492738176,12.050757129863909,-2.839025279523962e-29,1.3716307119856556e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,194,117018278cacd1d8cf62,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15243948469833524,-0.2571485160217333,2.915220771052004,3.4662532205610104,False,.002,45,-7.0,,ok,0.002,,True,True,True,2407.4225427463334,11.59,13.515014784410024,214.63941623765342,0.0,3.882597530209159e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,195,91cba84a71629b512c23,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7890098215784955,-0.2558312136602816,-0.876912768142855,1.2948032860430727,False,.002,45,-7.0,,ok,0.002,,True,True,True,120.26670877775763,5.588,3.524341411945405,26.742171890317124,0.0,1.222758733234582e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,196,7dd5096f6ca9a562e730,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4376763853336758,0.7235510374137717,1.5899234331273826,-1.3415516045875968,False,.002,45,-7.0,,ok,0.002,,True,True,True,525.388233042171,7.368,3.79095667734234,70.28217579275432,0.0,4.0421501587741324e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,197,7a6e1c12a0ecbb64e9a5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22854277094735376,-0.3190422569218718,-2.971263711667956,2.1663577995750636,False,.002,45,-7.0,,ok,0.002,,True,True,True,2064.154037533019,10.018,7.223383264155465,229.23956383194857,0.0,1.0095307113949394e-25,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,198,3029335e4610aae6074c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4815618915836213,-0.7615830899545548,2.7707417815515107,1.9742133930982195,False,.002,45,-7.0,,ok,0.002,,True,True,True,2281.210021705606,10.614,7.897908518724123,260.5526109624191,0.0,4.01318443513573e-23,0,0.0
box_candidate_sampled200,Box: curvature 2 ms hold,199,664dceff82a3f62fe3a1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.13581692569670012,0.7036864571723416,-1.2586703509066277,-0.6255882914816739,False,.002,45,-7.0,,ok,0.002,,True,True,True,500.3824694592663,7.124,3.741007774203196,70.56894784102235,0.0,4.0276041383357304e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,0,915f67d95f6b95e88bb4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5167741457949255,-0.03549873547558313,-1.023863052229835,1.4571931811851737,False,.002,45,-7.0,,ok,0.0,,True,True,True,246.82840125622891,7.488,4.344707078526271,12625.693202574923,0.0,1.141705837511799e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,1,8145b17476ca5b043be9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2921017947312228,-1.8423879066716076,1.68282957187954,-0.8328802711632726,False,.002,45,-7.0,,ok,0.0,,True,True,True,536.0201669975615,7.232,3.9455248731851444,7468.872410994736,0.0,4.04959697825791e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,2,90ba893d0a6b2f1c8a61,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.37384138362049524,-0.03749826654042421,3.0569155712673313,-0.06676780232050739,False,.002,45,-7.0,,ok,0.0,,True,True,True,1201.7128475825618,8.406,5.795066550557095,4029.765632349799,0.0,4.054782523684975e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,3,6b85ef8dad0c46acd47a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8369444492675993,-0.41168173602194447,0.3029547735197138,1.7286703354884398,False,.002,45,-7.0,,ok,0.0,,True,True,True,218.78470534477793,6.076,3.679513772916982,20352.64564475893,0.0,1.2312715285539985e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,4,f202126d615bf839c87c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5819976077224542,0.47585785011705717,1.1773404091540405,-1.7453199360293246,False,.002,45,-7.0,,ok,0.0,,True,True,True,516.3494054013705,6.056,3.6255441582616035,265.7060921808779,0.0,4.1579707220899294e-23,1,1.0140693952956359e-09
box_reference_sampled200,Box: reference 2 ms hold,5,474613fc4ddfc3efc0d2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231005254976688,-1.6943997268497757,0.9774821478817142,3.5944856055683196,False,.002,45,-7.0,,ok,0.0,,True,True,True,551.4976422172796,7.384,3.7873366896409575,9779.735946984121,0.0,4.122284500691325e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,6,12b30b787f9a2bb16be2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8149065592545697,0.41277003644339416,-1.4142943234167258,2.2284095309055703,False,.002,45,-7.0,,ok,0.0,,True,True,True,540.8827440972899,7.406,4.376442919572121,607.4484498971538,0.0,4.027791152630329e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,7,070fe97c91e0c7ed0bcf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23207574839745493,1.254362360510291,1.6870075499033428,-3.780025031994219,False,.002,45,-7.0,,ok,0.0,,True,True,True,552.0127154166466,7.226,3.8054404470548095,331.587544052314,0.0,4.0332036374962464e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,8,87b59650936df14618fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.38902538504207307,-1.2430377719044143,1.8165824001826776,-1.7299202113023027,False,.002,45,-7.0,,ok,0.0,,True,True,True,530.4742673381295,7.288,4.004235892180439,2098.059575076615,0.0,4.1168139900301135e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,9,c979e5bf329f6338710c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.33825740638247526,0.3731825987727957,1.2156591875358247,0.006195936669104896,False,.002,45,-7.0,,ok,0.0,,True,True,True,545.9656223864662,7.748,3.9015876832704244,4727.209396286164,0.0,4.0754174896017053e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,10,e5397efa53fe3e97692d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12851276168422054,-1.3301637464538785,-0.9087410608076816,3.860821451522029,False,.002,45,-7.0,,ok,0.0,,True,True,True,25.47844145273907,3.262,0.29378013482708304,16.775361650346806,-4.178380895295391e-31,1.312261246818825e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,11,70117fa053329331ef51,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4034191904074629,0.6391381026520975,2.338343756105899,1.668127523707648,False,.002,45,-7.0,,ok,0.0,,True,True,True,3689.698725353553,13.264,12.226144886560064,3687.278457839764,0.0,-2.1356819376319522e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,12,3d4ad81afa66209fe7c3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9520516432046986,1.6589842996051725,-0.34469694695884456,-2.5351305253694774,False,.002,45,-7.0,,ok,0.0,,True,True,True,2255.973160854933,12.316,9.170241476543618,272.21850826829893,0.0,4.331046581450752e-27,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,13,2867043112567623c3e4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7697959954641822,-0.6068269448391765,2.5451562976918325,3.77060671104367,False,.002,45,-7.0,,ok,0.0,,True,True,True,2256.113326398684,10.596,10.369442289919741,1047.4320487181058,0.0,1.1007102072505877e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,14,197f9ec652889e7b1357,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8359329470191206,1.5892208753056813,1.5982591822643704,-0.19918062738204245,False,.002,45,-7.0,,ok,0.0,,True,True,True,2204.5128100247116,10.51,5.178364989689499,1245.798678910527,0.0,4.063193049188236e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,15,6e4415876a07d04cda93,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4124178674734458,-0.6415806998805635,2.804428966636862,0.8224693407637806,False,.002,45,-7.0,,ok,0.0,,True,True,True,1324.349832865289,8.87,7.072481437017093,3599.4377642513477,0.0,3.950071502139585e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,16,1dd207ac5ddf6ad8288c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.681313678256289,-1.37865691530659,-2.233080339187479,2.6436039651727823,False,.002,45,-7.0,,ok,0.0,,True,True,True,578.9476079681262,7.366,3.706786895981329,1814.6539559798568,0.0,4.017407610806903e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,17,8302b313eabcee21f4cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6976279301562587,0.7912495017249688,1.107576345297944,3.995897922673551,False,.002,45,-7.0,,ok,0.0,,True,True,True,1259.6238572051443,8.384,2.264058390590352,166.42895483450923,0.0,4.0427452909829226e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,18,defa63a8c2e45f9cb208,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9657323203510857,-0.261975124582023,-1.3975892132138936,-3.2773447431752025,False,.002,45,-7.0,,ok,0.0,,True,True,True,1281.1426651236554,8.468,3.1906251238494043,297.1288535131348,0.0,4.0160473465826905e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,19,e0db3fd2619e49a73ecf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7078507781753507,-1.7423693661498487,-0.5638601485729526,-0.8896315714935019,False,.002,45,-7.0,,ok,0.0,,True,True,True,1677.1437441038054,10.002,13.58744643230374,17165.163925806777,0.0,3.9192841228330895e-23,1,1.3965103119045752e-10
box_reference_sampled200,Box: reference 2 ms hold,20,9d7084589c0bb916a1fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6459530812789314,-0.5562509233636903,-0.05740512292626221,-2.064566981240862,False,.002,45,-7.0,,ok,0.0,,True,True,True,190.2953895685856,5.628,3.5933989147219534,19305.603632948412,0.0,1.2091041319702896e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,21,ec5193e772f5a7b35d65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8877709549692372,-1.3951908602416183,-1.1573045953259118,-3.928016631065786,False,.002,45,-7.0,,ok,0.0,,True,True,True,2214.7655993413364,10.354,6.048190414850445,451.10438729816786,0.0,3.9520245104159004e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,22,c25a411875d8f1c39d89,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5427554755704611,1.806260303719177,-1.67739032330152,2.5034612593482066,False,.002,45,-7.0,,ok,0.0,,True,True,True,555.6484681887714,7.502,4.288652024737766,1412.900944195798,0.0,4.012492254001241e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,23,8c9af8badfb03a2ec11a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6197609879199544,1.5926422498968829,0.24127495467244753,0.9737445183249331,False,.002,45,-7.0,,ok,0.0,,True,True,True,100.22530302676164,5.68,2.9710581937933087,3449.8230547211765,0.0,1.3393534253429906e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,24,47abac2373f209392fd7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7646582003229356,-1.3874676571950975,-1.6109902021436713,1.9747812357549508,False,.002,45,-7.0,,ok,0.0,,True,True,True,529.5792358224672,7.128,3.6681061660860985,806.1113068705808,0.0,4.028386235793128e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,25,6e9e585c4b240915a8c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8049720580852306,-1.3184335567808785,1.4206922946381253,1.930395940224602,False,.002,45,-7.0,,ok,0.0,,True,True,True,538.8922334726105,7.086,3.8190656117131754,15448.494406676087,0.0,4.150312253423567e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,26,0107076bbed38709cf61,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.823659113333941,0.4543672471186966,-2.4312988861947624,2.6230040378907047,False,.002,45,-7.0,,ok,0.0,,True,True,True,645.9029413345864,8.596,4.41641519967423,3957.997006233491,0.0,4.0010455221865734e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,27,0e7eff8afb4fd84638cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.368246566374306,-1.3313140805977062,-2.108686548946377,0.4796896396917747,False,.002,45,-7.0,,ok,0.0,,True,True,True,2221.679086507298,10.638,4.88857447810479,3474.3345295249587,0.0,3.980433163348126e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,28,f39d16f00aa2af726fdc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3968640195763098,-1.0307034705709168,-0.28643353452671816,0.8374500477397095,False,.002,45,-7.0,,ok,0.0,,True,True,True,14.514809812224449,4.278,1.2445313916950616,16.583173120249587,-2.792244756574819e-29,1.3379600320000111e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,29,f1489fd02b038e7a7d46,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7282265845030458,-0.189746742649763,-0.21733536846101797,-0.7864540933080368,False,.002,45,-7.0,,ok,0.0,,True,True,True,42.785982357902185,4.968,2.1660674263916406,22.261663075773953,-3.3939715600415616e-30,1.280305106879041e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,30,e0a2534c50a09be47fe4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25108636771172543,-0.1807977072372986,2.276023457114711,3.3984917311885496,False,.002,45,-7.0,,ok,0.0,,True,True,True,2217.002670389037,10.618,9.827605451666466,1194.7885485036925,0.0,4.514818637217236e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,31,ff0610f626c3dcdbba7d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8477560910284925,1.2892812386218595,0.12701226296598778,0.5895452844555429,False,.002,45,-7.0,,ok,0.0,,True,True,True,57.8108963883365,5.158,2.6542549563450257,958.7645709944243,-2.0017454303101063e-30,1.421898023553172e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,32,728a11ab28254022f0e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6532590026943716,-0.2663802204727168,2.9055375235181424,-1.0976770450516078,False,.002,45,-7.0,,ok,0.0,,True,True,True,1352.0062096647796,8.766,5.902079491900035,9268.463548903694,0.0,4.026106505386396e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,33,c80e258e202ed3a69a86,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.40538163449038334,-0.9786840716837508,0.04476964306935649,-0.5758519552803651,False,.002,45,-7.0,,ok,0.0,,True,True,True,8.45131220108755,4.15,0.732614225166359,15.96063128955515,-2.4893947170862452e-29,1.6607481483985855e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,34,d8768a232cf7c68d4400,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5469593115223581,0.636700845715596,-1.2664595751899423,-0.3441531731470695,False,.002,45,-7.0,,ok,0.0,,True,True,True,542.9650095928055,7.132,3.866347899685124,11529.443138274644,0.0,4.0226738765903223e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,35,31fde1ed25f14c33be93,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9384392424453158,-0.5063968575343729,0.17764211379370787,2.5958825762039375,False,.002,45,-7.0,,ok,0.0,,True,True,True,470.85179959357043,8.734,6.591178798503601,22784.138910310186,0.0,1.2907357939631382e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,36,49be662fa60fbeb3ab2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016433747701805723,1.2312168202843288,3.0990974698570772,1.3223059173853349,False,.002,45,-7.0,,ok,0.0,,True,True,True,1188.1400120041656,8.262,5.488136356522283,4823.583003469902,0.0,3.9325319028382285e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,37,0787f1cdcd2f0cec887e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7844456113298439,-0.924900056784415,-0.3498490188226868,-1.1518971184839888,False,.002,45,-7.0,,ok,0.0,,True,True,True,303.60772549395875,7.576,4.943462872633618,26116.088916080716,0.0,1.2484790689830103e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,38,7f3a8098f044406d4f6a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5441324378429977,-0.4425640680838572,0.5642485340485512,-3.2746325176636875,False,.002,45,-7.0,,ok,0.0,,True,True,True,30.015465314211752,4.816,1.2457697638052398,17.24517081806749,-2.6684822367797655e-29,1.265423287979501e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,39,78ac21f262695cdd57f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5702991200788701,1.166841663794139,0.6265662874318827,1.980377769940321,False,.002,45,-7.0,,ok,0.0,,True,True,True,2447.4850233303155,11.142,10.75384908915775,262.09573792143283,0.0,8.350061476840442e-26,4,2.8692115437017884e-10
box_reference_sampled200,Box: reference 2 ms hold,40,ad19005ad6689edb7780,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15972968129333176,-1.2841102803395228,1.982618548919283,-0.39904754073959214,False,.002,45,-7.0,,ok,0.0,,True,True,True,575.3100851627511,8.35,4.506909006495585,3408.4009846162753,0.0,4.0305967083445137e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,41,ed50bb0b98d19fcce00d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.324299520456238,0.499185539358737,-0.02075471291709219,0.8578500290017557,False,.002,45,-7.0,,ok,0.0,,True,True,True,14.571136165291968,4.328,1.2179302620983234,17.006616553430707,-3.288995570641555e-29,1.1619049143632388e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,42,518fc497c75745352ecb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5932173475483038,1.6085630330617549,-3.132267271492641,-1.7753088603993525,False,.002,45,-7.0,,ok,0.0,,True,True,True,2391.036372339159,11.602,13.459875968428527,810.2947476614504,0.0,3.9967079306854265e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,43,651106d693b33054dbaf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7826591196641264,0.5342681627986292,-2.484241639313551,-1.1420802025588275,False,.002,45,-7.0,,ok,0.0,,True,True,True,2660.779678542729,11.7,15.149274241219022,4321.329142941254,0.0,3.828027486786463e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,44,462e72d2b10d5a84f855,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.026651513025082396,-0.4644777021192321,1.2796531866668213,-0.22112095702283163,False,.002,45,-7.0,,ok,0.0,,True,True,True,530.6729132968695,7.094,3.7445759750142487,7400.790060829417,0.0,4.1399622739320847e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,45,cc44ac4c7d34ab4b9fd3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.10995084799091215,1.2044367543555885,1.6493752838082782,2.74557277192621,False,.002,45,-7.0,,ok,0.0,,True,True,True,2297.148886712399,10.826,10.015268156011555,770.3850090660465,0.0,8.799085315315516e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,46,1a3511f2615e73fabaa3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2577858684275245,-1.1664676743952263,-2.753695978630229,0.11795703476536534,False,.002,45,-7.0,,ok,0.0,,True,True,True,1406.9071351067992,8.628,6.588246651375105,8917.022820921966,0.0,3.997191473195444e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,47,ba97a598416d9bf26e7b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8021427910919754,-1.1423373266116457,-1.5330777965016869,3.6395345330471036,False,.002,45,-7.0,,ok,0.0,,True,True,True,540.7050343989647,6.066,3.5845027566448384,271.3802828825352,0.0,4.036620577596574e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,48,2d1cd967b00c49c4e7ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.624501190770707,-0.603352041927542,0.8780107943501294,3.1752568845189835,False,.002,45,-7.0,,ok,0.0,,True,True,True,1525.48843305726,10.498,9.994101889623932,184.09099950949872,0.0,1.5935149692213716e-22,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,49,a63e98b088ba8e847dba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5028385594901137,1.2534831223452598,-0.8350926854334904,-2.5213219687140924,False,.002,45,-7.0,,ok,0.0,,True,True,True,533.5635821663801,7.208,3.707275608323499,5144.394013019446,0.0,4.040089440330453e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,50,d8e3c62d657a2787dbc9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5264763366650802,0.3600764836648245,-2.2202993378368006,1.324008967517483,False,.002,45,-7.0,,ok,0.0,,True,True,True,684.0582898526984,9.226,5.509688823754362,3809.927258089611,0.0,4.035085618760128e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,51,cb254f5a45b19e37dd2c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.741241706672163,-0.10751844065074634,2.4170710252875756,0.13085276888652153,False,.002,45,-7.0,,ok,0.0,,True,True,True,2358.9750566698935,10.884,10.679120663837203,5309.238734901431,0.0,1.4818732707513584e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,52,4849ec74b7cb57bd6794,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45338313587493384,-0.7971952673143803,-0.727841617159843,3.9344284287929394,False,.002,45,-7.0,,ok,0.0,,True,True,True,29.25616512537075,4.294,1.115847657759446,16.165492660459734,-2.9531946230352604e-29,1.1828224978568692e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,53,9634062ebeeba24f83bb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6410845041617803,0.18093606783564908,-1.8000019208313793,-1.4881135356356214,False,.002,45,-7.0,,ok,0.0,,True,True,True,1390.0083558759047,8.85,4.777862204701977,1501.2945673732763,0.0,3.960732335653042e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,54,0b79d899f1ae706993e7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.695668994475805,1.1471376913519427,2.2632172370712755,-0.3326626169927849,False,.002,45,-7.0,,ok,0.0,,True,True,True,2386.1943853435364,11.226,10.486471936049064,4515.2188990456725,0.0,4.950473905287921e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,55,036b1ac1920409365a23,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3212427482258027,-1.0606909845406118,-2.6006936164070407,1.485983914794133,False,.002,45,-7.0,,ok,0.0,,True,True,True,1279.8092793081942,10.276,7.705119006565166,6202.578412189113,0.0,4.9060738428881997e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,56,40591d0de2d85edc30e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9433223982894778,1.3081728316988288,0.13620248180166783,2.744476795209083,False,.002,45,-7.0,,ok,0.0,,True,True,True,1500.3016096182273,10.23,11.78939340542988,19706.47766950664,0.0,3.986171294383736e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,57,c1e0b58f07bb95a5c095,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.30685524432609856,-1.8586177537212771,-2.3277082935540836,1.1289781203971252,False,.002,45,-7.0,,ok,0.0,,True,True,True,1359.5159343665632,8.84,2.0032379248011662,3772.1900465422273,0.0,3.9241106551298646e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,58,c5ff7c9243ec9149f5f0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7336060880724631,-0.6867162853075297,1.0801754277476636,-3.615946121213452,False,.002,45,-7.0,,ok,0.0,,True,True,True,41.25926611422897,4.364,1.3097118547928663,32.60409363274873,-1.2023928689271373e-29,1.335959494498532e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,59,1800ce5ad2856609bf4a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.60140926730644,-0.5012969907633136,-2.584623837715508,0.8539010738108859,False,.002,45,-7.0,,ok,0.0,,True,True,True,2400.6684006613586,11.004,10.702353390147037,6988.652485367602,0.0,4.7567344055013673e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,60,e72ce76ebb7c1d6354bd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5758321365125785,-0.5775326352113415,-2.747273738198683,0.26965683256449413,False,.002,45,-7.0,,ok,0.0,,True,True,True,1427.6821511003823,8.826,6.878252863375272,8699.543529144838,0.0,3.969331645488996e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,61,066f3b6aedd4a8a58f99,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7443787080321513,-0.25837069743066676,1.6699913110872595,0.5437453958483358,False,.002,45,-7.0,,ok,0.0,,True,True,True,606.8234481198057,8.248,4.4804739823882915,13566.404770622059,0.0,4.0654635469965195e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,62,df84d76f88ceb0d941e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5374860963191463,1.6900225064530772,0.8360091080498462,-2.916898985545245,False,.002,45,-7.0,,ok,0.0,,True,True,True,47.266729322359474,4.88,1.9840831833372943,39.89542972326514,0.0,1.2813033125644073e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,63,cb511871c3b7aad62ff7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8596119193396727,-1.2517221209030005,2.9851392479594407,2.4457124023928936,False,.002,45,-7.0,,ok,0.0,,True,True,True,2177.0107978708575,10.434,10.171010006390441,1146.8131476727478,0.0,4.259498636571758e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,64,bf48e8bf531007e622a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5941640802579085,1.9264980578566084,-2.0247265522811597,1.3143871408210996,False,.002,45,-7.0,,ok,0.0,,True,True,True,550.315189748282,7.87,3.9806703910828345,3531.248107352468,0.0,4.0370441890461433e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,65,8d21aa11b3ba5862d1dc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.003580338272526129,1.1287820746272268,2.211393712253634,-2.995276374301212,False,.002,45,-7.0,,ok,0.0,,True,True,True,576.0896321892966,7.154,3.635473544506342,1885.4469894853678,0.0,4.089501157171484e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,66,c766092cce328fdd439b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11715767632317187,-0.46064601962026774,-0.7970116601433777,-0.7383320541788576,False,.002,45,-7.0,,ok,0.0,,True,True,True,2222.0675783128654,12.482,4.962841607824623,287.1994073058789,0.0,3.994202491678784e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,67,5a51d102a21a69ad965c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3291092205427293,-1.6690594454677652,-0.2391342948488986,2.204231542134239,False,.002,45,-7.0,,ok,0.0,,True,True,True,6.491263042220526,0.526,0.32579536840188317,12.016081136777965,-1.74507223107136e-31,1.3337347902750961e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,68,855b28c10f2cd09a4ef8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22685877615871153,-0.03964084000072576,1.1097619493337545,2.1319390728052063,False,.002,45,-7.0,,ok,0.0,,True,True,True,578.4384563606234,8.032,4.2651058864300975,9386.695352282064,0.0,4.037512405207218e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,69,b0874cf3c6dacf0436b6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5978001196639184,-1.4505558974710366,-1.6098360599014256,-2.0984774825127603,False,.002,45,-7.0,,ok,0.0,,True,True,True,2354.319608899002,10.97,10.435262530776248,965.8505109165768,0.0,8.594242289636279e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,70,8dc849ff51f96682ff6c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.153332868461719,0.31417687776457504,-2.4139960245575107,-2.1904555297653108,False,.002,45,-7.0,,ok,0.0,,True,True,True,2342.414708697651,10.716,11.221186260173466,2629.356882557444,0.0,2.4637055222078216e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,71,3890c28f1787492c5bc5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.944309766856245,1.5020516895781326,0.9931952599659146,-2.0322776753146856,False,.002,45,-7.0,,ok,0.0,,True,True,True,459.663085108209,8.506,6.850400143703852,20299.32439396962,0.0,1.2550023538291245e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,72,9214a0844be8606b579b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.07025198444995295,-0.19799299016956518,1.1151882668125372,3.6232220513560645,False,.002,45,-7.0,,ok,0.0,,True,True,True,819.8615181414314,9.57,7.160862079586186,7278.794645993778,0.0,4.111045763126315e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,73,243d9e5d8ab1d5187520,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10074136452060523,0.383772283791767,-1.8868969820890493,0.3341741395120854,False,.002,45,-7.0,,ok,0.0,,True,True,True,664.2542333538506,8.818,5.061565242819347,12130.624315623954,0.0,4.013176355027013e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,74,7833cc23aacecbff3698,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.583718424806253,0.637281322074501,0.8797301985451025,-3.5599189067608776,False,.002,45,-7.0,,ok,0.0,,True,True,True,23.939378470659733,3.26,0.6027955111552764,17.552565431269567,-1.39239306245381e-29,1.2008443965485677e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,75,acd575fd3f71a34da2c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8829367016756124,0.07754696132981342,2.089410475220463,1.5430161515691214,False,.002,45,-7.0,,ok,0.0,,True,True,True,2281.2979754280777,10.826,9.844472318260106,2663.9185611981297,0.0,4.4486175380023073e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,76,1be8dbde9e37f320a05a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8011225284405459,-1.998660454471954,-0.6706723543857587,1.1732311380453444,False,.002,45,-7.0,,ok,0.0,,True,True,True,209.51562528063897,5.558,3.8020199592682014,20831.599150449012,0.0,1.2768457181341242e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,77,516e9fa2f7e8ce13277a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9838028864926609,-1.9871415382250652,-2.2853946060450845,1.2982003613803945,False,.002,45,-7.0,,ok,0.0,,True,True,True,1366.9491489377945,8.926,2.4232571702293377,3275.4884572448013,0.0,3.937641449196633e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,78,5fa03396a2a0d3201a90,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3473888963110099,-0.9470043627761813,-1.324632283141422,0.11234855912797848,False,.002,45,-7.0,,ok,0.0,,True,True,True,599.2232714873489,8.398,4.524805113599939,6711.9052700479915,0.0,4.006221957200026e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,79,794c8198dd91b9b6f9ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6180785210444291,0.21546428067861534,0.7664708378970189,1.7831063921798505,False,.002,45,-7.0,,ok,0.0,,True,True,True,1290.9187872845105,8.358,4.056223998710843,169.40925413161594,0.0,3.90314038130423e-23,1,1.2805887253386494e-10
box_reference_sampled200,Box: reference 2 ms hold,80,90d0954b0d9774beae7c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2321397603543245,1.7250676528162763,2.7998514730337174,0.7180745813504794,False,.002,45,-7.0,,ok,0.0,,True,True,True,1385.1425906712093,8.704,6.170610809953822,9545.225888187952,0.0,4.0457975356204807e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,81,d7e5434a2befe1579626,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2778493374973059,-1.7443438478095836,3.0028191744559436,-3.8857093781505787,False,.002,45,-7.0,,ok,0.0,,True,True,True,4060.6359404108716,15.454,9.621039470298104,1342.5866705120936,0.0,-2.025465951868759e-24,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,82,14aee0b4f22b2939342c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7951202485621012,1.6057217748003838,-3.1212300048214336,3.6692188004586734,False,.002,45,-7.0,,ok,0.0,,True,True,True,1305.711970206643,8.554,6.761258101003379,1627.259247795876,0.0,1.1734699512965987e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,83,bc95e0c0e46105ad9acb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7488839891694044,-1.2482235145631675,-0.55956763622126,-0.9307325266923208,False,.002,45,-7.0,,ok,0.0,,True,True,True,1665.4739326078407,10.054,13.515150220022777,15614.133593508903,0.0,3.989670457634414e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,84,fdfa647abc0674ad7a39,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17193659580613652,1.1211515568540622,0.7085926117568948,-1.4741334512146125,False,.002,45,-7.0,,ok,0.0,,True,True,True,48.776691772242636,5.078,1.9252764963227627,25.018562799581655,0.0,1.3088056078025007e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,85,a53f750673045dc6d454,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16544525737581428,-0.08636791591551685,1.1176289549490575,3.6955996296130156,False,.002,45,-7.0,,ok,0.0,,True,True,True,1488.7856899177395,10.404,9.493054062632238,229.04735782812227,0.0,1.587919482682311e-22,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,86,3a1049d96e17e87b15f8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.250725613196086,-0.28274218372432625,-1.8612519714244724,-1.6768476993824386,False,.002,45,-7.0,,ok,0.0,,True,True,True,2460.3912296153903,12.206,12.76702723080408,1657.9046061708893,0.0,3.9322225395560404e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,87,ae8ac733434332fa539e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7012782810094396,0.7800059699263735,2.5661408277088587,-0.4813850400894264,False,.002,45,-7.0,,ok,0.0,,True,True,False,5643.023759452171,13.934,21.056650755059835,9376.39378988621,0.0,2554.573777453666,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,88,47792dc5106d947c17b0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8609553923798492,-1.7179087638656103,1.3082899605648892,0.7972767474656095,False,.002,45,-7.0,,ok,0.0,,True,True,True,571.4085522378027,7.292,4.351528313916436,16490.135208962438,0.0,4.061052049209873e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,89,75c13cf8ca30a93c7895,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6311351565045569,1.7647591706321792,0.22238994261494716,3.001164341159077,False,.002,45,-7.0,,ok,0.0,,True,True,True,1635.56965517078,9.468,7.811401666565661,686.0995150212218,0.0,4.110339672870635e-23,3,2.519372332282499e-10
box_reference_sampled200,Box: reference 2 ms hold,90,eefb066fd6843fef5c2a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6359123255589898,-1.7901761310791775,1.3459626229880284,1.7043711286656071,False,.002,45,-7.0,,ok,0.0,,True,True,True,532.409416713515,6.924,3.6661356393880102,12208.159199530603,0.0,4.0016495333806384e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,91,9fb3e7514a1f31a26d33,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.342068002818569,-1.2325000068429692,3.0290879142498435,-0.6733920779694751,False,.002,45,-7.0,,ok,0.0,,True,True,True,1179.5917498783394,8.086,5.042503161394918,8864.732887919674,0.0,1.155298994772675e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,92,69388d34d55990f4b839,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4270652079924011,0.9911105714446586,-0.744565222706274,-2.1223633925002687,False,.002,45,-7.0,,ok,0.0,,True,True,True,724.2589487112715,9.392,6.212308025224183,130.0656751327727,0.0,3.9962468322637647e-23,2,2.2665697704121746e-10
box_reference_sampled200,Box: reference 2 ms hold,93,1993e528d587021536cf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3107863656612544,-1.8815554494264277,-0.3561944333292715,3.360112537491707,False,.002,45,-7.0,,ok,0.0,,True,True,True,16.09730009389579,2.732,0.45827813045295257,13.387810295700156,-2.397616312288839e-29,1.325774501282453e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,94,12fa9f0c85ca96e3a61b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.35407656669221743,0.6706184173973875,-2.864507409167429,-2.886182175638063,False,.002,45,-7.0,,ok,0.0,,True,True,True,2421.3682331561963,11.604,13.663487243370467,1456.06940895633,0.0,3.934422651429508e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,95,cee5d88807f72300b448,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9400790830085,0.08235450393411003,-0.9435364820085224,3.8562826022248755,False,.002,45,-7.0,,ok,0.0,,True,True,True,28.93440788880359,2.822,0.9398948759261913,16.606826930195783,-2.2130412549209055e-29,1.372530304161099e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,96,c7cd9079e6181c7b8c12,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.670238731099934,-0.4227707536170451,-1.01349270804441,-0.12047226889294649,False,.002,45,-7.0,,ok,0.0,,True,True,True,525.9127033272052,7.568,3.772693633872379,144.61327266421665,0.0,4.024164387764878e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,97,043b8139304082d7b0e5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9758678698232552,1.3066658161419582,1.038126472797452,-0.920214937329999,False,.002,45,-7.0,,ok,0.0,,True,True,True,512.0736993589641,6.16,3.6155880706675463,179.9714719211114,0.0,4.1619700305026165e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,98,b73cb3cd748b57f33bb8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12516258248900947,1.2037067548816722,-3.067737854628025,-0.16205495242661616,False,.002,45,-7.0,,ok,0.0,,True,True,True,1134.3927022910334,8.034,3.6810354183661165,13431.676393714622,0.0,1.2477420812587865e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,99,338c011330868f183711,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6694092519493602,1.577825305238182,1.87040126512173,-2.6642392295448785,False,.002,45,-7.0,,ok,0.0,,True,True,True,544.6077309839379,7.082,3.649292351652912,1080.7782345320907,0.0,3.996843797026411e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,100,eb8f7d10b7854028e3de,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6929999862211409,-1.5799248336044553,-1.084705312777595,1.667100580489289,False,.002,45,-7.0,,ok,0.0,,True,True,True,515.2328854401567,6.248,3.5257787416113895,155.13894924052772,0.0,4.0448237312669874e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,101,d027d5ecc47011ab7b18,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6476259570555882,-1.009233800730907,-0.1565221550212441,-3.380488685641576,False,.002,45,-7.0,,ok,0.0,,True,True,True,1654.0418859327965,9.144,7.883751973066235,374.4483535861194,0.0,3.9922160451646016e-23,3,2.0959574093676325e-10
box_reference_sampled200,Box: reference 2 ms hold,102,f7a33fe5d40f66f22dcb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.056983175539993436,0.2027557824713977,0.5659193284814776,-1.3138382794881762,False,.002,45,-7.0,,ok,0.0,,True,True,True,14.22404801916481,3.98,0.7154898605612828,12.681700322798696,-2.5171343661893337e-29,1.5636341676202483e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,103,6aa71d8e03a911b6655a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6728548774720808,-0.9865092983178378,1.1612219594837043,2.897489680247239,False,.002,45,-7.0,,ok,0.0,,True,True,True,563.0885307135167,7.846,4.06063469146842,9577.23307714353,0.0,4.067199053068956e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,104,50cafc371c6f1a4fabea,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45861889622958163,1.2475341946080207,0.5492038850612948,-1.9225025694116757,False,.002,45,-7.0,,ok,0.0,,True,True,True,12.730554243581906,4.104,0.6728995518695948,7.881443539893116,-2.7540079534342013e-29,1.3122115438028805e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,105,45fbd29dd82df30e1741,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.286645729152033,-1.2370241421132815,2.110113980939614,1.635891594645332,False,.002,45,-7.0,,ok,0.0,,True,True,True,2151.9044474168345,10.542,5.545284323461289,2521.7956391829803,0.0,4.044390457464005e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,106,2e83dccd20a7c7f7c77f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.96203745119837,0.3525631968219063,1.3752447897002913,3.0970983114644923,False,.002,45,-7.0,,ok,0.0,,True,True,True,1302.2665567143774,8.554,3.5751287161463217,288.75725387984994,0.0,4.148316563457681e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,107,c8b71637f0844993e714,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8359135187621975,-1.4903768406636861,-0.7265178548066316,-0.329661760929687,False,.002,45,-7.0,,ok,0.0,,True,True,True,1616.3543976134474,9.522,7.9157991605430675,1009.4274729059471,0.0,4.0101070824738604e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,108,bbab01ef21aaedf212c2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22569552532908155,1.99083775242016,1.4402070698003575,-3.77629951681981,False,.002,45,-7.0,,ok,0.0,,True,True,True,530.4464375113697,6.448,3.1063073689183907,167.87616243307738,0.0,4.127964028634014e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,109,e2341f907c15a3b41f35,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8114430847192147,1.5964754964216241,-3.0499491692435834,1.4265365912699943,False,.002,45,-7.0,,ok,0.0,,True,True,True,1184.5227817683553,8.208,5.457488914220552,4057.216549713322,0.0,1.1360854554502414e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,110,32f4fb7fd7aba64c45e9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2964430282706296,-0.2004035369371815,-0.5639726708232389,-2.0862533650006947,False,.002,45,-7.0,,ok,0.0,,True,True,True,2319.4436632414313,11.048,9.77645816063366,266.804174832432,0.0,-1.2393674283409775e-27,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,111,d7feb2b45da0b0d07b18,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5563837462505139,-0.698736083305409,2.733786408862392,-1.3441566581305198,False,.002,45,-7.0,,ok,0.0,,True,True,True,1422.193593373915,8.912,6.99952371808226,7513.524907777399,0.0,3.9951060530646e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,112,0c08351ea82d89742e35,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5666952869528976,1.748684182826855,-1.2375753972285604,-0.8981937447185171,False,.002,45,-7.0,,ok,0.0,,True,True,True,546.0092164660381,7.14,3.8182126079864775,12830.601769486977,0.0,4.0334007991650536e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,113,8c939089149a8bf9ff69,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.948597672627453,-0.40500546530671677,-2.387980918792344,1.6956490634660453,False,.002,45,-7.0,,ok,0.0,,True,True,True,639.7175051472042,8.56,4.384159587861923,3982.3979925896842,0.0,4.0088731398021293e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,114,e5af524756d45d50c646,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.777566173352007,-1.3869052111562432,1.6480635858453718,-2.5125436489515156,False,.002,45,-7.0,,ok,0.0,,True,True,True,555.9941321562102,7.502,4.251749797807326,1317.7883523270232,0.0,4.064133422510869e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,115,c0f35c1ad45a58177d44,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45496570309981355,-0.7342641271172887,2.2441501692338557,-2.2314898970072043,False,.002,45,-7.0,,ok,0.0,,True,True,True,649.6865352164957,8.886,4.9623911372313065,3758.176155545479,0.0,4.0859569917019045e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,116,91f93952b750e104b458,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9520525991462734,1.821197202815985,-1.628436401067074,-1.1975176505705667,False,.002,45,-7.0,,ok,0.0,,True,True,True,545.7848553712322,7.166,3.9521311859036357,16884.905521184523,0.0,4.0134009920778506e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,117,e0ab5669b13d3c21392d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.617401926265237,0.9398804031605481,-2.669131936155937,-2.6597141363811287,False,.002,45,-7.0,,ok,0.0,,True,True,True,2190.8545111226044,10.528,9.96502843873592,1782.316324746596,0.0,5.866713842310404e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,118,9c4300ce376c2ff4c1d2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.27725667089642214,1.3043012846031923,-0.6997047138220132,1.741218047125698,False,.002,45,-7.0,,ok,0.0,,True,True,True,15.845356420159177,3.452,0.6940047075480558,12.371115577823602,-2.3538771830497987e-29,1.7452733578723433e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,119,d44d31d75f15e4387f21,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9571989615193919,-0.30271226198162315,1.2799595540623958,3.7016659702310575,False,.002,45,-7.0,,ok,0.0,,True,True,True,1259.0746254742426,8.364,3.2178406751243736,161.40492627709042,0.0,4.0179851184336016e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,120,d2937013bd484ea457f8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.305718669571315,0.3181060909183109,1.2043456760173505,2.462150129851981,False,.002,45,-7.0,,ok,0.0,,True,True,True,1251.956672744158,8.39,2.30238336755053,248.21918382593185,0.0,4.0219334335622317e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,121,eca18d09325187c8cd4f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7611926301334055,0.6721280594638572,1.4803474847390552,-1.4542354810349671,False,.002,45,-7.0,,ok,0.0,,True,True,True,533.7041656996137,7.458,3.695924714763424,644.9038666799527,0.0,4.103120524746488e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,122,9eea60922f2418fe0f4e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4525275094982979,-1.0382216557972908,-0.30971078205489944,-1.9650341310096842,False,.002,45,-7.0,,ok,0.0,,True,True,True,1495.766385832992,10.34,11.594032168544503,19000.82594087071,0.0,4.0648376779209935e-23,3,2.8099307863155287e-10
box_reference_sampled200,Box: reference 2 ms hold,123,8b789f260213d5eadab3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16285107607214622,0.09408077047426344,1.5405714112974849,-2.373313243920192,False,.002,45,-7.0,,ok,0.0,,True,True,True,539.1059678354607,7.36,4.147115193275787,788.5257877301967,0.0,4.128433836936378e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,124,22dcc18237e1d16801b8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8081033840159118,1.287042341584152,-1.5902138369976682,-2.1350565897268234,False,.002,45,-7.0,,ok,0.0,,True,True,True,548.3458809379547,7.428,3.925437155664533,16153.104222088814,0.0,4.030816546374051e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,125,10bba2e0e1adec5659de,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9955872760937918,0.7364723105084181,3.104159119418296,1.605625259951311,False,.002,45,-7.0,,ok,0.0,,True,True,True,1224.7462257610478,8.368,6.038688390971494,4229.411578049589,0.0,4.0823193180066125e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,126,9c7bda04ae5ea90d4009,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3688060307502097,-0.0720515629322005,1.8925676815933699,-0.2011367972332927,False,.002,45,-7.0,,ok,0.0,,True,True,True,753.4135909297213,9.416,6.16364747680279,11385.08271903573,0.0,4.1187023801132385e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,127,a0c005aa6cf405f0e128,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327223848370068,0.3312191622935372,2.706397696389545,3.864836652113085,False,.002,45,-7.0,,ok,0.0,,True,True,True,2226.5948015107656,10.54,10.277128477896772,1003.4814853393892,0.0,8.452281618160201e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,128,7bd4c4189e65f53d65c9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9491310354651683,1.5073994870512286,-1.763706481393932,-3.3501986135970663,False,.002,45,-7.0,,ok,0.0,,True,True,True,540.8871851014255,7.738,4.167328924603615,13313.10872465424,0.0,4.031527263698987e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,129,97fe48c3aef6e60f616a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8453429510242045,0.19714424978280132,-2.0430447917986214,1.5902796873571416,False,.002,45,-7.0,,ok,0.0,,True,True,True,554.3271206023126,7.404,3.6845981224423245,2563.515774544984,0.0,4.031958327692499e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,130,7eeb370f8cd640702925,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1837179823811106,0.7017565337477185,-1.4319091295071562,0.5535214484894757,False,.002,45,-7.0,,ok,0.0,,True,True,True,545.1024930775114,7.23,3.917956827092329,9575.013237352241,0.0,4.018595989540625e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,131,a3cfda40a9596a669fb2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19983553227930928,0.7824545903353792,1.130399478022646,2.007214779804885,False,.002,45,-7.0,,ok,0.0,,True,True,True,1262.6862738218867,8.414,2.4024281175214672,247.0925005631245,0.0,4.026579455391458e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,132,73ba6b8b72feabb7ef27,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2460133679439327,-1.5634292536662833,2.54249756136005,1.6572467765256134,False,.002,45,-7.0,,ok,0.0,,True,True,True,2232.6673834193925,10.578,10.058950235237381,2991.5538806981413,0.0,9.914579244871674e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,133,ef65a3a8f0744f55a313,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7054908602705323,1.0482240542187662,0.2173142522414775,0.723317707776955,False,.002,45,-7.0,,ok,0.0,,True,True,True,76.52720863129447,5.328,2.8966148195543675,2034.5553052259693,0.0,1.3894952583010843e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,134,04ef8e0d5117e81285bf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5527380294210564,-0.5373924585549856,-0.2604444555452794,3.2746863703822564,False,.002,45,-7.0,,ok,0.0,,True,True,True,63.15218359765257,5.282,2.442492629009635,543.4692050063638,0.0,1.3186474060384995e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,135,80b09477527b9372f5f7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2259802948966072,-1.8022108385175888,-2.0086493621291246,1.3664537647333832,False,.002,45,-7.0,,ok,0.0,,True,True,True,1596.7204799887288,12.192,6.074160415674616,2471.3643765988136,0.0,3.995691047420379e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,136,b976ea3e6da61fdc59a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0011036586962118733,0.26587128527750403,0.6026905383868635,-2.9800999223672715,False,.002,45,-7.0,,ok,0.0,,True,True,True,14.761144214276573,3.756,0.5761142474083376,14.876832087746855,-1.9115844120130964e-29,1.407076042819156e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,137,b2f55b0166953bf91de8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.13524177453070796,-0.17040039020253372,0.6902861331802526,-2.98915703454814,False,.002,45,-7.0,,ok,0.0,,True,True,True,18.679091110364247,4.112,0.8645427912209198,15.537150733157388,-1.6539900031929702e-29,1.1892745946424605e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,138,1c062b4b1ee3fd227407,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9413662848960638,0.5273071603253587,2.9699328077014497,1.172692551748435,False,.002,45,-7.0,,ok,0.0,,True,True,True,1247.7989218782513,8.49,6.0576734804527295,5362.088880272568,0.0,3.981316154960248e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,139,e76ece48768bb496b3e1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7431702724291693,1.5623247153699888,1.4617203233431146,2.766175181041598,False,.002,45,-7.0,,ok,0.0,,True,True,True,2492.3577460008737,11.34,11.683152864429248,547.4108666583402,0.0,6.609325168100929e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,140,e80d110edf222c238759,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.75038029838768,1.1053685922383916,-1.48301084437742,1.0296020258321725,False,.002,45,-7.0,,ok,0.0,,True,True,True,570.0831251937052,7.408,4.485654246275614,10385.61613493829,0.0,4.0081232420650535e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,141,8ca0644aea76d7e89b11,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7298492766097664,-1.5162409251885913,-2.5384176502781024,2.1501330499991074,False,.002,45,-7.0,,ok,0.0,,True,True,True,687.8157110595662,8.914,4.745145478436807,2596.616249846935,0.0,4.0149187107455446e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,142,97f85cea3bd7d6c9dafd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07045600312267486,-0.4615018452433022,1.83060863644518,3.249075049091787,False,.002,45,-7.0,,ok,0.0,,True,True,True,1275.7243247546787,8.596,4.393869409122554,658.659266379486,0.0,3.929264933932459e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,143,23c8d26fa6bede49b573,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7943468296805094,-1.5557622398506137,1.1344379731289642,-2.413875655825062,False,.002,45,-7.0,,ok,0.0,,True,True,True,44.44008619295211,3.916,0.9117478428617629,14.072827802825222,-1.0885525229154295e-30,1.4002886187551716e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,144,4aa2cbb8c0f6620e2c42,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.238700536654459,0.12650926594177747,-1.6174236394994177,3.0578981742793054,False,.002,45,-7.0,,ok,0.0,,True,True,True,556.1352271847151,7.452,4.2967595976200705,711.737656491985,0.0,4.0137983024652114e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,145,16089778559c5d284481,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09970953245568004,-1.0583195927255162,-1.5813519547945865,0.007503450429280356,False,.002,45,-7.0,,ok,0.0,,True,True,True,1272.7081940484252,8.582,2.0366507087379695,1132.995133695414,0.0,3.916340494971624e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,146,c0cffa7a32df50c5c715,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2201387746154304,-0.24603524285197942,0.9638671425638643,0.8652462137869001,False,.002,45,-7.0,,ok,0.0,,True,True,True,525.4117317440678,7.598,3.800689497294924,150.23562076036455,0.0,4.140381320128243e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,147,6eebd5099377c2add164,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9293137074649258,0.38299058257147367,2.4234551408065474,-3.5266311392915046,False,.002,45,-7.0,,ok,0.0,,True,True,True,2334.942325749615,11.496,13.404022657851868,1325.4945373876126,0.0,1.602545141698691e-22,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,148,e223edf80c54dd314720,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8287539878932282,1.8723335656650404,1.1643473745687372,-3.9097322953142513,False,.002,45,-7.0,,ok,0.0,,True,True,True,87.19299591200482,5.216,2.572323843241822,44.13044918969564,0.0,1.2308771516283757e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,149,192940cce6784923cbf7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9527875811385815,1.7772500606452613,-2.897611710765777,1.669861074275918,False,.002,45,-7.0,,ok,0.0,,True,True,True,1167.9360429771725,8.162,5.310486494318389,8508.787247463722,0.0,9.86485461204416e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,150,15e6af1b2f232dae1f27,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7294464726540524,-1.2479707444264987,2.321471580782947,-2.763478024388963,False,.002,45,-7.0,,ok,0.0,,True,True,True,2096.4646900421953,10.28,7.364942545110352,1919.456531626126,0.0,1.042438023006759e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,151,5d2ef4e21f43518fd660,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8485097214474007,-1.0306230384643018,2.6194468447726047,-1.68337794774592,False,.002,45,-7.0,,ok,0.0,,True,True,True,1952.18618962727,9.71,6.469660108753032,5172.486587403922,0.0,2.4806014148863856e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,152,803b04680b4c33a4374d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4438142150263684,-1.578425132032058,-1.7792788112995175,3.2618392792948283,False,.002,45,-7.0,,ok,0.0,,True,True,True,542.8601680601456,7.1,3.6983159534501464,629.3191806380983,0.0,4.040277004802196e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,153,4b43c40001a3c0cb9a34,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6435714333478879,-0.7734267920582538,2.772045838532569,3.791205966623961,False,.002,45,-7.0,,ok,0.0,,True,True,True,2162.202760847167,10.47,9.891069187164963,843.2716134795838,0.0,2.3301233816896522e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,154,2cfae6782050606a1324,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6027083613192865,0.6205839870171674,2.4669022371967095,0.32553203079369286,False,.002,45,-7.0,,ok,0.0,,True,True,True,2557.3015246826294,11.93,13.860496474052745,5706.746754613448,0.0,3.905774939940737e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,155,8e64f9615ba19f077d52,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5115017119522749,-1.4820995552033014,-0.750264335282004,1.9586907954054453,False,.002,45,-7.0,,ok,0.0,,True,True,True,59.059160583742496,5.134,2.4246327714513365,26.843002119591002,0.0,1.3170443168029915e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,156,1d921269e75146ad549d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09788797974271546,1.517582137556552,-2.6211261239753783,3.0962993406141184,False,.002,45,-7.0,,ok,0.0,,True,True,True,1999.5575752280777,9.89,6.91817190911065,1287.9574582182365,0.0,7.027339093281743e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,157,a3f5a99cc03c8ec06c20,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.46279058887975477,0.4478725860913597,-2.5458816124504806,-1.2986631048527348,False,.002,45,-7.0,,ok,0.0,,True,True,True,2447.9388677003894,11.886,13.032430155998748,3898.5585039405028,0.0,3.999008103732979e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,158,8d2ed4dddb153766c5c2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5618144197769908,1.5121500552330969,-1.6155806117206628,-1.91846255676312,False,.002,45,-7.0,,ok,0.0,,True,True,True,543.0119828939764,7.338,3.85444712906574,15993.728732970443,0.0,4.027290882160064e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,159,2d647579673dd860a696,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07936484685539869,-1.4243717056573768,3.0481062892989224,3.469462686377458,False,.002,45,-7.0,,ok,0.0,,True,True,True,2144.0470845025447,10.396,10.03718482305981,667.6942021290872,0.0,6.022297103362327e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,160,876428593a4a0f837b39,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10025540764656982,-1.3862157545200104,1.094405832834088,1.066746878274837,False,.002,45,-7.0,,ok,0.0,,True,True,True,547.9157767388621,7.196,3.936717991090648,11601.91442628666,0.0,4.154859573701072e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,161,56a0c952b0ba182159c6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.061517693164376164,0.33109631814768736,-1.5108011563467727,3.959086958454969,False,.002,45,-7.0,,ok,0.0,,True,True,True,117.20742932276313,5.608,2.443880154267234,70.3668453047401,0.0,1.3539725284043692e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,162,1e56136392e125dcddb9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.33401638783614707,1.3247083964070976,0.5369224670495889,3.822542716138221,False,.002,45,-7.0,,ok,0.0,,True,True,True,2571.50126114387,12.128,13.209208021012094,256.25885048751144,0.0,3.92061886636784e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,163,c3155b386a99d0a77ee7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5605072422783164,0.7145875764051337,2.280606065938894,-0.9843835594739572,False,.002,45,-7.0,,ok,0.0,,True,True,True,1324.6566230199787,8.62,1.880398016960323,4038.9609073348965,0.0,3.8994055821646756e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,164,cbba27dd0a27ee3a6918,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17803106691142467,0.1675961646512607,-1.2620493028864121,3.451631559392532,False,.002,45,-7.0,,ok,0.0,,True,True,True,52.86917262701886,4.678,1.0926438528661424,44.648565847189886,0.0,1.2020062047762726e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,165,b6e489e7d8c7b470e9a4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4421162106736889,1.7204683096106805,-3.1104408011420284,-1.8945326790134036,False,.002,45,-7.0,,ok,0.0,,True,True,True,2202.309596215166,10.504,10.439855918729151,438.73034588202563,0.0,9.222221928135166e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,166,9be92c698295118b3218,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20744942271084787,1.983961144458977,0.8244417394247594,-1.763886801002104,False,.002,45,-7.0,,ok,0.0,,True,True,True,173.59605475145156,5.596,3.422340920004138,17139.19812819367,0.0,1.3387801729364562e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,167,de1b68ddee079ab33b73,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9994173890236187,-0.5412992268423213,-2.986377816241955,0.09231850689824483,False,.002,45,-7.0,,ok,0.0,,True,True,True,1214.2445234472577,8.426,5.382912514469779,5564.8656107245915,0.0,3.928264930033834e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,168,452d11ab570bf2a7329c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3060850386351681,-1.2277935582496506,-0.9232689462799168,-3.9904971499920174,False,.002,45,-7.0,,ok,0.0,,True,True,True,1388.8488273836967,8.764,5.1856420578911955,234.3664511541807,0.0,3.942241412104823e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,169,b9466380168284667653,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6597991228538156,1.674669399823466,-0.9469186089698258,1.4053796317589073,False,.002,45,-7.0,,ok,0.0,,True,True,True,46.98241783871434,4.612,0.799053616265043,15.732078408985108,-2.276309401989081e-29,1.7680754065980595e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,170,aedbe31c4bd3d33180a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.336806494222061,-1.2392982850235268,-1.4776802609990694,3.9972600200134565,False,.002,45,-7.0,,ok,0.0,,True,True,True,375.7684895287328,8.442,5.957113566200593,6780.158349563254,0.0,1.2015817900823487e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,171,3eb1605eb66c51f8a9b2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9949377118544687,0.056281475494005306,2.585536950469546,-0.483272133701953,False,.002,45,-7.0,,ok,0.0,,True,True,True,2555.6875231150857,11.314,9.0342081479814,6643.311975000075,0.0,3.917811802373902e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,172,df6478ceb4bfb0755a91,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9167376620595049,-1.0108170867615072,3.119912679376826,1.9204045718105256,False,.002,45,-7.0,,ok,0.0,,True,True,True,2100.177730219986,10.048,7.462960555446392,1660.310131850081,0.0,3.9045675052949115e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,173,bdfc8d87f4a3543f8af8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2707647248423517,0.3821666958374097,-1.0645593982267427,-1.9926093344803162,False,.002,45,-7.0,,ok,0.0,,True,True,True,552.6934011798043,7.666,3.9207551276970567,8203.37829278538,0.0,4.0346380105327834e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,174,6cc5dbc4cc7235d02633,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7690821358490139,-0.43478238483233955,-2.0711665251329006,-2.948455853102395,False,.002,45,-7.0,,ok,0.0,,True,True,True,2259.5556029672653,10.776,9.891041072003132,1362.7347421604943,0.0,8.316004474509069e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,175,644e174a14a0689fbedc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7703700812695453,0.7916837381304411,1.6003878036970587,0.9338756953352458,False,.002,45,-7.0,,ok,0.0,,True,True,True,1276.5276681030211,8.642,2.8311476695577134,1125.5915242322321,0.0,3.9210325286999854e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,176,286e2aa13ca581fa4643,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9328069029277346,1.204506703430528,0.29713723777728784,0.6802952651993648,False,.002,45,-7.0,,ok,0.0,,True,True,True,67.94803309047003,5.474,2.206456151427948,2054.0840005610576,0.0,1.2488818617647337e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,177,f6e57dcd9ada3f8579ba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06982244575915297,1.73939822794837,-1.7958943158647813,-1.4778016796989828,False,.002,45,-7.0,,ok,0.0,,True,True,True,578.8598851339896,8.136,4.383438815606639,13404.097559474352,0.0,4.005622906873448e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,178,47583a46b9ece1ce45c4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17672172040341372,-0.22641958583724087,0.7869630991776306,-3.9087586842502313,False,.002,45,-7.0,,ok,0.0,,True,True,True,38.41681237891798,4.828,1.4139591638344147,17.211050504355256,-4.3974540236307714e-30,1.212097084107256e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,179,5dd1cd285d1013173b7f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4889198195387854,-0.695401536915361,0.3178959653883955,2.7449818540067126,False,.002,45,-7.0,,ok,0.0,,True,True,True,1305.7210872922515,10.386,8.755146177920535,167.39600980639833,0.0,4.7332546669176284e-26,1,2.869997468846197e-10
box_reference_sampled200,Box: reference 2 ms hold,180,8071a991423f80337258,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2336410939401239,0.6935136527267676,2.737379402385818,-0.04257529389143144,False,.002,45,-7.0,,ok,0.0,,True,True,True,1389.1300402508682,8.598,6.704895630350202,8326.061418200772,0.0,4.026412095570035e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,181,7d66da691efe33520faf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.025049200637432323,-0.19614714654327736,0.6744479526890839,0.1376479710441787,False,.002,45,-7.0,,ok,0.0,,True,True,True,300.9333561998719,7.822,4.928591195481662,21748.407766441935,0.0,1.312279883262769e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,182,0e8ecdaef75844bedad6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.015313803634790846,-0.01192394704969102,-0.7597556516618464,-2.860901830148916,False,.002,45,-7.0,,ok,0.0,,True,True,True,1273.8689723022728,8.382,3.1141360078965605,177.92064146797472,0.0,3.92300527017276e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,183,e00d22e5f731822b6d41,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14842917104995923,-0.924038330921856,-2.44709569944718,3.967640197437751,False,.002,45,-7.0,,ok,0.0,,True,True,True,1981.6626084164072,10.024,6.1609918212827814,783.5124574159164,0.0,2.657411302051435e-26,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,184,2b65b656067d35364071,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8335439432072087,0.4041225412729723,-1.6513038183607547,2.3259193282673785,False,.002,45,-7.0,,ok,0.0,,True,True,True,541.1164167310897,7.348,3.9436476512747616,1063.9235396394856,0.0,4.0246126769933614e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,185,3f48fa2d702e032740a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9779230086911248,1.3009468826739345,-0.967172875118945,-1.5346298336647743,False,.002,45,-7.0,,ok,0.0,,True,True,True,519.5245833597762,6.262,3.609026187556018,2452.9648926579484,0.0,4.0239349787827674e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,186,1174f67468492c8408ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14346170413326775,1.1229714464257472,1.2544003429590314,-2.713629488988106,False,.002,45,-7.0,,ok,0.0,,True,True,True,510.9514862991329,6.14,3.284284365305472,199.3463442982738,0.0,4.0552822389067214e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,187,2cf8aa1def12258e0991,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5734019708736693,-0.42063939354484425,-0.07516687873433803,2.2624218150806215,False,.002,45,-7.0,,ok,0.0,,True,True,True,40.11948341402016,4.938,1.9631575736159614,19.277050776981927,-2.3849556632889335e-31,1.2934389346109268e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,188,4372578847f75117cc65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9836071415048575,-0.07967234744202756,-1.0356042871212305,-2.790343832541444,False,.002,45,-7.0,,ok,0.0,,True,True,True,561.8405281913921,7.624,3.991504426588549,10507.922559786273,0.0,4.01643329241544e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,189,a70be57af562ea0a741e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9112372303744001,0.040798530567606406,1.2011082700441689,1.7609564325254468,False,.002,45,-7.0,,ok,0.0,,True,True,True,554.0533647754368,7.56,3.9364858070877804,10727.881361941036,0.0,4.137312481484235e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,190,cc78fab10be9b57f3bfb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5413305923940652,-0.62810998036568,1.9047150836566713,3.1908154592135887,False,.002,45,-7.0,,ok,0.0,,True,True,True,1263.8958941972635,8.594,3.9180730467872125,827.368914676777,0.0,3.9543684975208705e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,191,f29606b3b8cffeadd02b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5535033648226919,-0.2403128631177731,-1.8371495056337883,3.934117896059395,False,.002,45,-7.0,,ok,0.0,,True,True,True,566.0753398623783,7.406,4.1215315165736115,616.6698525278464,0.0,4.0297717216743856e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,192,3a813aafdb56178be7d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7063512153322227,0.20118947294568645,-0.9331900365768657,-0.4240955195951628,False,.002,45,-7.0,,ok,0.0,,True,True,True,580.0938538823375,8.41,4.44151860117207,128.58429426527823,0.0,3.9833776033876165e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,193,16b311dbe85974f22497,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7093081983119707,1.369427138472949,-0.0237492775437822,-0.6049268603637277,False,.002,45,-7.0,,ok,0.0,,True,True,True,2.530230717641257,1.33,0.7065932492738176,12.051545336050896,-2.8766978061218086e-29,1.3525356730154566e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,194,faccde2c660b9dd161ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15243948469833524,-0.2571485160217333,2.915220771052004,3.4662532205610104,False,.002,45,-7.0,,ok,0.0,,True,True,True,2448.6266324803023,11.892,12.832159263021374,1031.7846922990075,0.0,3.899597281926347e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,195,9c8ccfaa5c0ebf95612f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7890098215784955,-0.2558312136602816,-0.876912768142855,1.2948032860430727,False,.002,45,-7.0,,ok,0.0,,True,True,True,178.12944548237934,5.596,3.5246055313969316,17012.45433791478,0.0,1.2360063872799335e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,196,88584c2920d98583f3d8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4376763853336758,0.7235510374137717,1.5899234331273826,-1.3415516045875968,False,.002,45,-7.0,,ok,0.0,,True,True,True,525.9987104622271,7.274,3.7213930400923214,958.8226329037894,0.0,4.134443105559625e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,197,51b50d97061b2098326f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22854277094735376,-0.3190422569218718,-2.971263711667956,2.1663577995750636,False,.002,45,-7.0,,ok,0.0,,True,True,True,2109.8497985976646,10.11,7.346506185662756,1044.6992792704343,0.0,1.0585566886847073e-25,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,198,e99fb3d5c905c5af523d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4815618915836213,-0.7615830899545548,2.7707417815515107,1.9742133930982195,False,.002,45,-7.0,,ok,0.0,,True,True,True,2360.472115441089,10.592,8.48653242095255,2663.7724842192106,0.0,3.994983542110233e-23,0,0.0
box_reference_sampled200,Box: reference 2 ms hold,199,a642b627b365a556f775,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.13581692569670012,0.7036864571723416,-1.2586703509066277,-0.6255882914816739,False,.002,45,-7.0,,ok,0.0,,True,True,True,529.2677768221223,6.95,3.666310230641559,8727.292990833344,0.0,4.0326139176816854e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,0,e2ea31d3d33e4379e8d4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20388573400985738,-0.35759849319368464,3.029061665082331,0.2372813940265528,False,.002,45,-7.0,,ok,0.002,,True,True,True,1196.8502688293493,8.442,6.253965177876726,108.64805288663909,0.0,3.923588859611393e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,1,63ecc769571f541ff4c0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25090694092601346,0.04754201973243821,3.0339400062695994,0.06387766128899275,False,.002,45,-7.0,,ok,0.002,,True,True,True,1189.2722855182951,8.396,5.785599388521799,106.96684711121897,0.0,4.00365091577663e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,2,0ff7de2e3a3b91dfd7d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17486380817147468,0.14061346067682812,3.3661059734335677,-0.6502675314696298,False,.002,45,-7.0,,ok,0.002,,True,True,True,1209.889748916388,8.4,6.419285039026696,108.74980354651004,0.0,9.3410873175808e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,3,834b5702d4bcb5f8f860,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2474261235858432,-0.3853428934395142,3.0961662216631565,0.621635826192908,False,.002,45,-7.0,,ok,0.002,,True,True,True,1198.0748879015507,8.448,6.418467054603804,107.8459292870343,0.0,4.0555739500476294e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,4,d26676c3b835498a5301,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10648201095387255,0.394298932680611,3.3492645497017874,0.2272208988124126,False,.002,45,-7.0,,ok,0.002,,True,True,True,1209.7401322013927,8.372,6.095011492006978,107.00349147966597,0.0,1.0979408975622168e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,5,d92e7fc0b15e63f885fb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1765241294546046,0.4721699977175299,2.913571448080143,0.011398698604068613,False,.002,45,-7.0,,ok,0.002,,True,True,True,1220.2086904328812,8.448,5.569617122646994,109.34177848551583,0.0,4.020103458120141e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,6,98898ead51e8d66bac11,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09347359615057393,-0.013793410945655782,3.2356276233586687,-0.272108396787745,False,.002,45,-7.0,,ok,0.002,,True,True,True,1187.50515155942,8.394,5.929899380389413,106.42326627861493,0.0,1.3590229159601112e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,7,84af0f151289d04d60ed,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.060240949400242494,0.4325813682422345,2.994100221911895,-0.07836094776075109,False,.002,45,-7.0,,ok,0.002,,True,True,True,1205.8653207711893,8.304,5.208252999672677,110.63057960729292,0.0,3.958022886111162e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,8,43f8257cadc48d59f0e4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2090852773399262,0.10972876129562747,3.353484454268369,0.18410699625711757,False,.002,45,-7.0,,ok,0.002,,True,True,True,1219.0792663611307,8.468,5.8779769405373,108.23445618388239,0.0,1.0120976464327108e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,9,81083b58592df6b648bf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29272906829237827,0.4082203363191319,3.2788172600949945,0.12639115024632708,False,.002,45,-7.0,,ok,0.002,,True,True,True,1205.3607767041215,8.426,6.025010476113101,107.06328952251808,0.0,1.2692200808183473e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,10,0f0fe51c30a7b5d0d1a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1825626603268738,-0.06371564514130379,2.9229203341561703,-0.06310463239207853,False,.002,45,-7.0,,ok,0.002,,True,True,True,1215.8773388965585,8.458,5.930729653537468,107.95776020775104,0.0,4.0295552107924594e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,11,d0e08bb3286bfb191190,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05169973544425199,-0.0515229430311428,3.353072559358315,-0.08590590101705964,False,.002,45,-7.0,,ok,0.002,,True,True,True,1203.1815285304033,8.4,5.9281777223528325,107.2700070247919,0.0,9.424238649758025e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,12,749bb2eadaf7acde3602,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2875152081223547,0.36477427546078967,2.9982493723485124,-0.0687494724288994,False,.002,45,-7.0,,ok,0.002,,True,True,True,1195.7163901468043,8.336,5.384902261855875,109.41410607074144,0.0,4.00650797806604e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,13,c96e0d702af41053c57b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.251951472931258,-0.4115174474809671,3.3625671556020102,-0.4443627092999701,False,.002,45,-7.0,,ok,0.002,,True,True,True,1196.2096533455342,8.354,5.893772635776781,107.42070666244403,0.0,9.501939192386944e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,14,f3a42d28fe00d74742f1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2290424419114087,0.39290748267157116,3.2871796458052236,-0.01827815434040203,False,.002,45,-7.0,,ok,0.002,,True,True,True,1197.8078161730018,8.414,6.184359883801105,107.87451706700321,0.0,8.960857783348204e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,15,86f30438da641401cd1b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.04768862874201796,-0.016437203067124262,2.939803747355939,-0.38887162693883703,False,.002,45,-7.0,,ok,0.002,,True,True,True,1218.3893410012204,8.44,5.670184131035348,108.57325907299476,0.0,4.0278738949433865e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,16,2ca1180976bb1a173ca3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.014146791265040926,0.2634891619534707,3.3766893654690033,0.016575408091057175,False,.002,45,-7.0,,ok,0.002,,True,True,True,1210.4362413399651,8.336,6.171701421609901,108.08444966132748,0.0,8.772568040600281e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,17,076af73663d45547cc8b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16436858047879344,-0.48338397633511454,3.043521665704478,0.10867381285995237,False,.002,45,-7.0,,ok,0.002,,True,True,True,1197.8776962771615,8.436,6.221623604430724,105.79610727541541,0.0,4.027674539047287e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,18,965b796497d1e05d9515,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1269724474716627,-0.27434789914401625,3.039494468568863,0.5528268681826347,False,.002,45,-7.0,,ok,0.002,,True,True,True,1192.9120786934977,8.416,6.327889573209896,108.6068317282819,0.0,3.903899035487035e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,19,f0f2dc29fb50e7faa3b9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09116450084780175,0.03227502081100064,2.9381803226432517,0.4432487348139982,False,.002,45,-7.0,,ok,0.002,,True,True,True,1196.8493167202773,8.32,6.129741482733209,106.86636598912328,0.0,4.055904511669951e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,20,a11f613edf8b8ef4bbc9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2138354078065725,0.23233172268941282,2.9376565174242435,-0.27125546337699036,False,.002,45,-7.0,,ok,0.002,,True,True,True,1216.0336861546964,8.436,5.529483168400231,109.06051965327897,0.0,3.900395353924019e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,21,8ab9cd7584161dc76b37,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11681331224728778,0.12123532280112281,3.1410824743959402,-0.5309351200197611,False,.002,45,-7.0,,ok,0.002,,True,True,True,1198.202068734086,8.454,6.167495924627752,106.98015724641634,0.0,1.4055396006787508e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,22,d048956b80515d43ff3b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11127463079648181,0.07199542630917888,3.2488761321727506,-0.5298771022412752,False,.002,45,-7.0,,ok,0.002,,True,True,True,1187.3520945852438,8.398,6.157054446824287,105.59459191106671,0.0,1.3132320818112035e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,23,0b8a728c0763d8df596d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21871937731235944,0.0069167937440927085,3.368814515526004,-0.42643003665227047,False,.002,45,-7.0,,ok,0.002,,True,True,True,1205.418020980784,8.318,6.185348917176338,107.58257139855034,0.0,8.892158704163273e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,24,c0114d8fd936d0af964e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2396222470957819,-0.3688846515757288,3.203028817996077,0.5981602125611216,False,.002,45,-7.0,,ok,0.002,,True,True,True,1183.6128090572051,8.322,4.442817184146426,105.52868335933607,0.0,1.1607783887498433e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,25,5694121d0454a89258ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0334502679863935,-0.2626427374850967,2.9811441757752597,0.2563013317791393,False,.002,45,-7.0,,ok,0.002,,True,True,True,1194.6634388401053,8.364,6.200878018790207,106.67080177715314,0.0,4.0262974323206106e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,26,68720b74226f03e84731,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19101863883395082,-0.2321131211279539,3.009815107369571,-0.6555735096879869,False,.002,45,-7.0,,ok,0.002,,True,True,True,1761.6608945246082,11.198,6.029361110986606,199.22012214896984,0.0,4.0215367315963835e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,27,e025844ded61ea31aede,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12342657115085676,-0.20413691199750483,2.8833764204530077,-0.5296108160963343,False,.002,45,-7.0,,ok,0.002,,True,True,True,1239.1210888451847,8.48,5.9583040260968945,108.83468823194,0.0,3.905072734045122e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,28,10317ff21d7d88c13adc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.028179906434183555,0.35210110007546136,3.331653311606878,0.367850225104996,False,.002,45,-7.0,,ok,0.002,,True,True,True,1209.6631824672122,8.434,5.9531944768979805,107.10161642640077,0.0,9.629162708179704e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,29,c8857ea71c2001bacbb1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05826936727344595,-0.14711668238797415,2.8784480657856815,-0.23000688139426334,False,.002,45,-7.0,,ok,0.002,,True,True,True,1224.9349112513933,8.356,6.055901412101333,108.1162764651934,0.0,3.936732008135759e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,30,9ebb704703bd1ee4b237,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16375826258660212,0.2981147969669432,3.1721967019118216,-0.6542950728989622,False,.002,45,-7.0,,ok,0.002,,True,True,True,1195.2190579456885,8.44,6.379600442261802,105.0657962547628,0.0,1.3785636652589198e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,31,b63e1f6aa02d7016d014,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.02208800864962379,-0.47137910592099264,2.9138603107522294,0.0014301374886719342,False,.002,45,-7.0,,ok,0.002,,True,True,True,1214.078595527531,8.382,6.317238430874787,108.47956543143727,0.0,3.945098253082933e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,32,f000cedd4458a314156c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15622080393917515,-0.4598209271640562,3.1966744370477533,-0.23855942419599968,False,.002,45,-7.0,,ok,0.002,,True,True,True,1181.5020806472098,8.198,5.315428634364639,110.59674458179586,0.0,1.3777149914017597e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,33,32043220fb47cea5a8e0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.00446693295396372,0.31224255141143364,2.904950086966275,-0.08357907996730685,False,.002,45,-7.0,,ok,0.002,,True,True,True,1228.001974503887,8.472,5.676810566197365,109.28461660125657,0.0,3.9352184783867594e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,34,3f94eea12f2634f66985,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06210981818760375,0.33035576322650817,3.3747973207407496,-0.022030861647243216,False,.002,45,-7.0,,ok,0.002,,True,True,True,1211.7376448628854,8.348,6.230518360561147,108.59072845679253,0.0,8.187575001895378e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,35,78b6279a10a8c80a4d4e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17373979660522537,-0.4663278007082672,3.350457800278711,-0.18979921522366927,False,.002,45,-7.0,,ok,0.002,,True,True,True,1206.210910476252,8.406,5.625941828426194,108.51940938412852,0.0,1.3025429045973984e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,36,85f93620b78039be1b7c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09041919312980345,0.4364368038030957,2.9384501068975855,0.3242099943690475,False,.002,45,-7.0,,ok,0.002,,True,True,True,1208.9685773397193,8.412,5.697931823128538,108.9013965969595,0.0,4.001539001087514e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,37,7d2e184e6df919b04bab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14825868454933125,0.22549097068884294,3.1178020804557,-0.5908029526027454,False,.002,45,-7.0,,ok,0.002,,True,True,True,1205.7002463769572,8.49,6.286213843608412,106.84074550669969,0.0,1.2795184333600365e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,38,f8e18b7081f7d8d7412a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.056085810637652334,-0.1906441573671892,3.4245318170147216,0.47137103112625756,False,.002,45,-7.0,,ok,0.002,,True,True,True,1264.7166863493467,8.606,5.869205228696573,110.24009411263008,0.0,1.0782949387554787e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,39,f525245d29e8308fa4df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13037121937704055,-0.313435329659033,3.1446724389212575,-0.5493393921738098,False,.002,45,-7.0,,ok,0.002,,True,True,True,1189.382870267968,8.342,5.829589577583274,109.62909677535889,0.0,1.3382358705547078e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,40,b3cec4a22e14d19638f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14412267569396464,-0.14792035209871612,3.0993006480521776,0.2698572118978402,False,.002,45,-7.0,,ok,0.002,,True,True,True,1195.907224198629,8.418,6.011794079107021,107.4665169023865,0.0,4.011671827469806e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,41,806d60dde18b9246b31f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.18393440717594844,-0.24904837763879362,2.989153513677368,-0.5799543685498345,False,.002,45,-7.0,,ok,0.002,,True,True,True,1797.3867577332178,11.46,6.136104367312316,169.19318959707812,0.0,3.9901560922428445e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,42,6176c82b81e7943cb2d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2903123389602095,0.03507975810198427,3.2347255258319536,-0.11710446675164587,False,.002,45,-7.0,,ok,0.002,,True,True,True,1188.6042293251942,8.406,5.901555855915267,106.22745371929695,0.0,1.2885748566395736e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,43,ecc1921358d219187ee9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2127191733652522,-0.24522040445113313,3.378398300984393,0.4704140069351994,False,.002,45,-7.0,,ok,0.002,,True,True,True,1238.2849352632195,8.506,5.549258375622588,109.76656568311009,0.0,1.3536517575224604e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,44,d5248bcb4a78f3c696cc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21466074875680347,0.16900107954500243,2.982204750341995,-0.09321338581505323,False,.002,45,-7.0,,ok,0.002,,True,True,True,1212.0014059206587,8.362,5.511485048182697,110.35061644645695,0.0,3.9273001639895134e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,45,c4553f40b3f07e9570cb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.18113436826245516,0.3091194798380651,3.11295944144881,0.6368857594449604,False,.002,45,-7.0,,ok,0.002,,True,True,True,1186.8291961478199,8.322,5.83780379142941,109.41376330493905,0.0,3.9610278911839395e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,46,6b25f53ccfa5a00fcce7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1770838996146376,-0.06864345071433942,3.2727755389630353,-0.444555677494389,False,.002,45,-7.0,,ok,0.002,,True,True,True,1184.159614117441,8.38,6.041876246611232,105.75888172971099,0.0,8.765527092736615e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,47,b2c94f8e8028d2a3aff6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03926703892627298,0.4256857828967511,3.2879815128376646,-0.6137298945119025,False,.002,45,-7.0,,ok,0.002,,True,True,True,1209.8337682850156,8.476,6.507441822264387,108.27873406304329,0.0,8.364711317766968e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,48,33bec6def81d887f7e90,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14538845753325272,0.4620312343219646,3.0478206217160175,0.31437227665385237,False,.002,45,-7.0,,ok,0.002,,True,True,True,1184.0309075646942,8.292,5.502227684529916,109.35993610066457,0.0,4.053477861819764e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,49,95a6ab07961187c9bb48,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.032286132879689955,0.006601539965730319,2.9855961858789257,-0.47373143440677723,False,.002,45,-7.0,,ok,0.002,,True,True,True,1213.2910177773306,8.382,5.445594054502462,109.79747773944895,0.0,4.0060384897643143e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,50,c8200d17d334f281d710,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06684036358854545,-0.39582341271743005,3.0240849440996134,-0.3137276235580704,False,.002,45,-7.0,,ok,0.002,,True,True,True,1234.9953557984838,9.398,5.539391729581135,117.67631927587483,0.0,6.457024138292222e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,51,f5767730956345b442e1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05261865036052582,-0.34243341643946523,3.1673278251593713,0.09531488628319496,False,.002,45,-7.0,,ok,0.002,,True,True,True,1179.0678802079299,8.168,5.180820979774359,110.60826601904677,0.0,1.106502251938697e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,52,876f519347a03f62b643,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05073922358550037,-0.353268306828313,2.996035473826975,0.5566912066209107,False,.002,45,-7.0,,ok,0.002,,True,True,True,1204.220745037231,8.45,6.430311975539875,108.56789395272756,0.0,4.004638273917856e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,53,5a50ea8f1f40b7de65ac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20540942443197446,0.27454242848962174,2.8534930547587174,-0.21493368353388953,False,.002,45,-7.0,,ok,0.002,,True,True,True,1262.9036585123886,8.598,5.933829318147767,110.36420391357291,0.0,4.0306288215937475e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,54,3d26e800a4ff899f931d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1344402935845922,-0.3379148205036818,3.104423246985719,0.04047338533435341,False,.002,45,-7.0,,ok,0.002,,True,True,True,1202.200109292987,8.436,6.022729530299349,107.62508029919239,0.0,3.9358315743103964e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,55,3c8d100faca1a176ae86,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03514221928050365,0.08508759146948297,3.3500013743596946,0.6587623910058142,False,.002,45,-7.0,,ok,0.002,,True,True,True,1232.5955907509767,8.482,5.6083899329441484,109.33958755089559,0.0,1.375251189661482e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,56,0a6b049eb364cee1628c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12516729851949676,0.3982743706395224,3.4019783873954803,-0.6205262699981897,False,.002,45,-7.0,,ok,0.002,,True,True,True,1227.2654276409587,8.444,6.596033345710943,111.26461220475598,0.0,8.865408876831118e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,57,be6d67cfcd741ff35c4a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20501496162743588,-0.0033620821061020045,3.116080296192183,0.25158883952760347,False,.002,45,-7.0,,ok,0.002,,True,True,True,1197.899312747886,8.33,5.8411096103817135,110.11258206154406,0.0,4.088177450921206e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,58,6b68e4d29ee45afb6419,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2069782434517365,-0.2675977044504817,2.898637291500534,-0.002199177692812415,False,.002,45,-7.0,,ok,0.002,,True,True,True,1215.947889810029,8.342,6.184576999440949,107.86014307147592,0.0,3.9568359513974185e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,59,c9be60e1a92c31d23c04,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2086144076057636,0.28898154577226987,3.149724910233943,0.4421941360509267,False,.002,45,-7.0,,ok,0.002,,True,True,True,1192.5616733873526,8.212,5.691167150099693,112.14396489177088,0.0,4.041163244610929e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,60,4b5a977febf033d6a1c5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22957327758681362,-0.4073995181058233,3.130446300059286,-0.6237159895770854,False,.002,45,-7.0,,ok,0.002,,True,True,True,1190.81282062226,8.326,5.8181537133311005,110.57595535696393,0.0,1.2146268902109803e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,61,216efce4c176a644af33,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21401573397084855,-0.21508689034090667,3.430348214658548,-0.38383253038795495,False,.002,45,-7.0,,ok,0.002,,True,True,True,1228.7838126092863,8.344,6.189541163513609,109.28941391449389,0.0,2.6988526456072636e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,62,faaf51ce73e99e3f7667,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.10709908197852269,0.35778620763833613,3.0313167359182946,-0.05941495040602951,False,.002,45,-7.0,,ok,0.002,,True,True,True,1195.050758642979,8.258,5.225230970643584,110.43566464134476,0.0,3.9629967051618005e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,63,efaf3a1ffccd21511ba2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24206875438147896,0.3019336292402106,3.349671944264871,-0.4338327250014724,False,.002,45,-7.0,,ok,0.002,,True,True,True,1210.3569695943027,8.424,6.403869562027585,108.21286238102653,0.0,1.1711021367469712e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,64,6465474e35cde192f566,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0557652601628702,-0.33376016313384593,2.8762311847595776,0.36893550073465087,False,.002,45,-7.0,,ok,0.002,,True,True,True,1223.496439720641,8.422,6.460890332944432,111.35338210055126,0.0,3.9344430552883015e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,65,ee1d1609e3b307a0c239,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09873445814170703,0.24969223357584414,3.246535664735403,-0.2839384328354741,False,.002,45,-7.0,,ok,0.002,,True,True,True,1192.2347227249452,8.418,6.149861281653506,105.71752452493598,0.0,1.212033574296546e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,66,3018ba6dba474472f771,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11959162148820252,-0.3789291283136129,2.966249165696601,0.4846127975464136,False,.002,45,-7.0,,ok,0.002,,True,True,True,1208.4997674278059,8.448,6.439247598479731,108.11603136592683,0.0,3.938699894336838e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,67,bb0a57a9ebf07fdebb29,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1269658943463047,0.2476488607085462,3.396548035818267,0.690545116234039,False,.002,45,-7.0,,ok,0.002,,True,True,True,1246.410952168039,8.524,5.923161790129012,109.1345414801569,0.0,9.418088216912426e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,68,4b7ea09c21a424bf0873,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2525816686657852,0.3103022307117663,2.9275685562093994,0.24922968942948898,False,.002,45,-7.0,,ok,0.002,,True,True,True,1217.9454459191252,8.438,5.778764549529212,109.21276109252207,0.0,3.9049112074763236e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,69,f7e43f48bfab441ce1ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021626504830189852,0.19810460124507479,2.8742181544123895,0.5635583754492675,False,.002,45,-7.0,,ok,0.002,,True,True,True,1212.3585015395838,8.308,6.223172355052569,108.92701057564139,0.0,3.989790068153225e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,70,dce043df01e1458646a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.020384190093422794,0.059095362671275686,3.318470202662939,0.3378496197347569,False,.002,45,-7.0,,ok,0.002,,True,True,True,1212.3693590788241,8.426,5.661473796727277,108.61226335566391,0.0,1.3762177345465408e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,71,1497fec6c77fffaa7bd8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2710273044270825,-0.25807567402605514,2.9218455164701895,-0.5975098652503158,False,.002,45,-7.0,,ok,0.002,,True,True,True,1239.0781777650352,8.51,5.811234508654453,109.30252199981692,0.0,4.0387004218725846e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,72,e53067995ebe3d1b01c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.011628753138906933,0.4510052997559405,2.9007592144664556,-0.10294129327310753,False,.002,45,-7.0,,ok,0.002,,True,True,True,1238.3755310699303,8.5,5.573891142686999,110.26952810431008,0.0,3.987242007273024e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,73,7e91cdc95f8f568bb6ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2618499669175914,-0.22257601664797422,2.9390801157560915,-0.6538235126093304,False,.002,45,-7.0,,ok,0.002,,True,True,True,1239.42071032191,8.5,5.68510197711486,109.94956307842878,0.0,4.032272968965433e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,74,e11bc45cbc93a5c46bb9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2963742438089348,-0.14260111432840816,3.033971229730212,0.16750965073763535,False,.002,45,-7.0,,ok,0.002,,True,True,True,1198.532075681732,8.406,5.943300813371962,107.77173090412585,0.0,4.0240644383670116e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,75,718416236aa0ef91f313,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2585767204175522,-0.15657211550237782,2.8426080352229866,-0.6182872602868474,False,.002,45,-7.0,,ok,0.002,,True,True,True,1245.5238719921433,8.382,6.066789575625125,109.28807386710245,0.0,3.9828730680526e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,76,1a20ab0f83b24a4de1a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.03910959977222411,-0.333504105957913,3.26433094503816,0.22658972986614012,False,.002,45,-7.0,,ok,0.002,,True,True,True,1200.3261620648914,8.278,5.14000784636177,110.39107688687294,0.0,1.2861196243212858e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,77,2554022d2203f68c7cf3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23291163594984482,-0.38937405326914976,2.9886094650877757,0.42094183515286954,False,.002,45,-7.0,,ok,0.002,,True,True,True,1200.592804592159,8.402,6.362966412293419,109.45257416362072,0.0,3.953180737714251e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,78,09607158bbe666cf0283,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.03539651296786139,0.12721104836394115,3.2320447982547216,-0.365136365501508,False,.002,45,-7.0,,ok,0.002,,True,True,True,1188.8654387129386,8.404,6.098000829520285,105.7430526631435,0.0,1.2984866268609044e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,79,9ffd29bb4f6dd0aa557a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.18786310477814455,0.10719424108200382,3.412524678526956,-0.30316469554080117,False,.002,45,-7.0,,ok,0.002,,True,True,True,1217.425382513368,8.36,6.305781560595691,109.2284123551153,0.0,2.619422577199278e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,80,6abc75e3784c55ee2069,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07865252267621065,-0.010983810478995548,2.847877004177189,0.30901161243281106,False,.002,45,-7.0,,ok,0.002,,True,True,True,1224.3681533459996,8.346,6.299747258083253,108.60291484039973,0.0,3.9531715832440816e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,81,3257f8f33932857940f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17925806860475477,0.4154347836236718,2.93305163274527,-0.4735938701848199,False,.002,45,-7.0,,ok,0.002,,True,True,True,1241.196998772522,8.448,5.235177584611372,111.37535959991438,0.0,3.9471147463740387e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,82,0a16fab351485fd26230,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20907710340974284,-0.1428238225750328,3.3524483373474214,0.2186132763024735,False,.002,45,-7.0,,ok,0.002,,True,True,True,1230.438187671764,8.468,5.623556901399957,110.06894747140375,0.0,1.2426011571516614e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,83,2f1cc292da2b937d25f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09332376490122143,0.4762389680470933,3.2711190300997535,-0.5895896272558895,False,.002,45,-7.0,,ok,0.002,,True,True,True,1208.7078695441314,8.474,6.509001196296254,109.12686821670025,0.0,8.836079113290232e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,84,a3d682a7f7571553dbb4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.06751466568788361,0.15085353375851596,3.407710577692551,0.22792483158110277,False,.002,45,-7.0,,ok,0.002,,True,True,True,1222.3103951470853,8.336,6.073016464879618,108.10484801888359,0.0,2.5790636179772216e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,85,924b29eecfe77a42a94a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24237439670984623,0.14437615990640285,3.2385967066585666,-0.5404438433478824,False,.002,45,-7.0,,ok,0.002,,True,True,True,1192.0614424710116,8.436,6.262499940145538,108.87159942589138,0.0,1.2404490037107502e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,86,bbd0059a4b639bf02885,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.023692900303710906,0.09866810970934825,3.0046382280250694,-0.1094106582441613,False,.002,45,-7.0,,ok,0.002,,True,True,True,1200.7638443662206,8.362,5.571832750911974,109.2979529451111,0.0,3.924508997315926e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,87,7bf537aaacfed7e0576c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14724043832954803,0.06910329824540196,2.89480382623413,0.506557735381685,False,.002,45,-7.0,,ok,0.002,,True,True,True,1209.0813315025475,8.312,6.222730667016227,108.64736077154653,0.0,3.97008568721727e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,88,d68b38095d2d5f61b2e9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10981605946408704,-0.05969077389720168,2.950073412806452,0.5324941513305346,False,.002,45,-7.0,,ok,0.002,,True,True,True,1196.7813145629088,8.354,6.254678031484324,108.59659209126663,0.0,4.030345759633993e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,89,8264d500cb372bc8eace,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21591229273559626,0.38855849891773087,3.3569698487019006,0.6081474423022555,False,.002,45,-7.0,,ok,0.002,,True,True,True,1949.1366507317334,11.806,8.225449205112007,155.8424538457553,0.0,1.6047815373838878e-22,0,0.0
near_candidate_sampled100,Near hanging: curvature,90,3cd307596e2cdfffcd18,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15041452633155525,-0.34528227365282116,2.9912983466703373,-0.1425939355108563,False,.002,45,-7.0,,ok,0.002,,True,True,True,1196.2510256329638,8.402,6.043084894561027,105.8614664881017,0.0,3.9401667881487066e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,91,540e6035071974beba64,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12770364862140413,-0.43909293903131696,2.9879138576176296,0.37285929228478887,False,.002,45,-7.0,,ok,0.002,,True,True,True,1206.860098938155,8.458,6.407317965720742,108.24341949895776,0.0,3.9778099759667816e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,92,3c93206913abc8bf5f97,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1856316476057412,-0.30146193742932104,3.0050284164163084,-0.4655704368286554,False,.002,45,-7.0,,ok,0.002,,True,True,True,1727.679166625615,11.022,5.759463318115571,171.6428265634508,0.0,4.008061787858136e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,93,558256c1797c44177b36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20496587997694965,0.4689381219977593,3.331244327338794,-0.5429620479048266,False,.002,45,-7.0,,ok,0.002,,True,True,True,1219.0431638172358,8.494,6.543077018668622,108.16202343937816,0.0,9.718769208624171e-26,0,0.0
near_candidate_sampled100,Near hanging: curvature,94,a9fd758cea5186f52e65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17110657662564502,-0.24871729952750365,3.067463080510521,-0.35131730188405985,False,.002,45,-7.0,,ok,0.002,,True,True,True,1210.9300370242977,8.046,5.683351801551176,116.87692034021926,0.0,1.153960803325694e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,95,3a5eed204d506114b4aa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.025431192572912098,0.34659294518356387,2.893269682268243,0.2813064989351812,False,.002,45,-7.0,,ok,0.002,,True,True,True,1213.2138608011546,8.406,5.906147917042402,108.1435257924029,0.0,3.9208531896505794e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,96,8b9afa8023fbeb00bc22,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.002296878625322074,0.10083173539155199,3.1916992313958357,0.2769002662778288,False,.002,45,-7.0,,ok,0.002,,True,True,True,1213.3089041162225,8.216,5.800606331965206,114.8592179726295,0.0,3.9516806473268353e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,97,e8acc77b06382904e609,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13005767622935688,0.12166180993996045,3.2379656739688376,-0.060645481354591135,False,.002,45,-7.0,,ok,0.002,,True,True,True,1191.0594356083757,8.406,5.9157749929198875,106.39213580242873,0.0,1.3941541291662195e-25,0,0.0
near_candidate_sampled100,Near hanging: curvature,98,b8a5c21ddb5b3c591308,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.26554009132681555,-0.001788758476754082,3.1430497543934055,0.6278958881794892,False,.002,45,-7.0,,ok,0.002,,True,True,True,1192.8290663906287,8.472,6.1863130137816675,105.55469926949462,0.0,4.0282083844476424e-23,0,0.0
near_candidate_sampled100,Near hanging: curvature,99,fb6600c7d0cdcdd2188e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.01812236400453282,-0.4363330243850424,3.2154998431200004,0.2300483095501804,False,.002,45,-7.0,,ok,0.002,,True,True,True,1181.356504682061,8.236,4.9030917675381565,108.99554229703108,0.0,1.143767492951529e-25,0,0.0
near_reference_sampled100,Near hanging: reference,0,83321727b54056f81684,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20388573400985738,-0.35759849319368464,3.029061665082331,0.2372813940265528,False,.002,45,-7.0,,ok,0.0,,True,True,True,1207.694037233943,8.412,6.270329106689086,3207.978660859689,0.0,3.9014733604503506e-23,0,0.0
near_reference_sampled100,Near hanging: reference,1,a71fe9d449f6d09e7994,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25090694092601346,0.04754201973243821,3.0339400062695994,0.06387766128899275,False,.002,45,-7.0,,ok,0.0,,True,True,True,1201.7394650024041,8.382,5.801751911532764,4295.785997169216,0.0,3.968766316400312e-23,0,0.0
near_reference_sampled100,Near hanging: reference,2,c6008f4b73ec113b77e2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17486380817147468,0.14061346067682812,3.3661059734335677,-0.6502675314696298,False,.002,45,-7.0,,ok,0.0,,True,True,True,1227.9079547156807,8.392,6.437209286771705,4001.4646462298815,0.0,9.672804201736888e-26,0,0.0
near_reference_sampled100,Near hanging: reference,3,a5fada0ecd5dbc190792,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2474261235858432,-0.3853428934395142,3.0961662216631565,0.621635826192908,False,.002,45,-7.0,,ok,0.0,,True,True,True,1205.1948147567568,8.44,6.43418331133695,2704.5136273364283,0.0,3.916673941295406e-23,0,0.0
near_reference_sampled100,Near hanging: reference,4,e7b7ef49483565a00080,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10648201095387255,0.394298932680611,3.3492645497017874,0.2272208988124126,False,.002,45,-7.0,,ok,0.0,,True,True,True,1228.515093178155,8.304,6.11380468184718,4972.571820432255,0.0,9.006482448125435e-26,0,0.0
near_reference_sampled100,Near hanging: reference,5,e1178d3b1a078d37966f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1765241294546046,0.4721699977175299,2.913571448080143,0.011398698604068613,False,.002,45,-7.0,,ok,0.0,,True,True,True,1244.3485551416395,8.454,5.588160943618033,6922.508788953562,0.0,3.896912813271343e-23,0,0.0
near_reference_sampled100,Near hanging: reference,6,db246e4df92d46794343,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09347359615057393,-0.013793410945655782,3.2356276233586687,-0.272108396787745,False,.002,45,-7.0,,ok,0.0,,True,True,True,1198.6680873494943,8.39,5.946255160558011,3878.846420082037,0.0,1.4048341716711652e-25,0,0.0
near_reference_sampled100,Near hanging: reference,7,ea32cdf9582313c1108c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.060240949400242494,0.4325813682422345,2.994100221911895,-0.07836094776075109,False,.002,45,-7.0,,ok,0.0,,True,True,True,1230.2150286470692,8.342,5.221556375472014,7197.763600214699,0.0,3.9874964007076605e-23,0,0.0
near_reference_sampled100,Near hanging: reference,8,694036fe765b21cbe428,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2090852773399262,0.10972876129562747,3.353484454268369,0.18410699625711757,False,.002,45,-7.0,,ok,0.0,,True,True,True,1240.5796047078522,8.448,5.895860677311262,6022.963677811837,0.0,9.004976174505973e-26,0,0.0
near_reference_sampled100,Near hanging: reference,9,37d14579061583f1263f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29272906829237827,0.4082203363191319,3.2788172600949945,0.12639115024632708,False,.002,45,-7.0,,ok,0.0,,True,True,True,1219.7074014083055,8.428,6.042527067946123,4460.267182758292,0.0,1.310150193335091e-25,0,0.0
near_reference_sampled100,Near hanging: reference,10,f57d5de697409b43221f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1825626603268738,-0.06371564514130379,2.9229203341561703,-0.06310463239207853,False,.002,45,-7.0,,ok,0.0,,True,True,True,1236.0352003198316,8.408,5.948311111414198,5857.5631866232625,0.0,4.030257127914554e-23,0,0.0
near_reference_sampled100,Near hanging: reference,11,9cad6ca9e11c75e7228f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05169973544425199,-0.0515229430311428,3.353072559358315,-0.08590590101705964,False,.002,45,-7.0,,ok,0.0,,True,True,True,1222.9461584596518,8.334,5.9482193557344285,5405.127669018476,0.0,9.530333507384236e-26,0,0.0
near_reference_sampled100,Near hanging: reference,12,0094ad2e205be98bd1f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2875152081223547,0.36477427546078967,2.9982493723485124,-0.0687494724288994,False,.002,45,-7.0,,ok,0.0,,True,True,True,1214.05836015269,8.368,5.401211362518079,5889.342001936585,0.0,4.013852246614592e-23,0,0.0
near_reference_sampled100,Near hanging: reference,13,ed1063442dff18d81065,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.251951472931258,-0.4115174474809671,3.3625671556020102,-0.4443627092999701,False,.002,45,-7.0,,ok,0.0,,True,True,True,1217.409569507135,8.284,5.911112107669647,5588.862637561919,0.0,9.356736615271117e-26,0,0.0
near_reference_sampled100,Near hanging: reference,14,0ef3f74ce6c3c52c4787,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2290424419114087,0.39290748267157116,3.2871796458052236,-0.01827815434040203,False,.002,45,-7.0,,ok,0.0,,True,True,True,1210.7848176036541,8.372,6.201164225952968,3626.5051553415065,0.0,1.1224831910494175e-25,0,0.0
near_reference_sampled100,Near hanging: reference,15,d8db430a583dcf8e7c2d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.04768862874201796,-0.016437203067124262,2.939803747355939,-0.38887162693883703,False,.002,45,-7.0,,ok,0.0,,True,True,True,1239.6103630614887,8.452,5.68852395635829,6283.770791791571,0.0,3.934538221856954e-23,0,0.0
near_reference_sampled100,Near hanging: reference,16,b9b3bb4094df43181459,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.014146791265040926,0.2634891619534707,3.3766893654690033,0.016575408091057175,False,.002,45,-7.0,,ok,0.0,,True,True,True,1229.5968651002024,8.276,6.190411208979824,4977.408852739715,0.0,1.3406336265886514e-25,0,0.0
near_reference_sampled100,Near hanging: reference,17,2d7e69b53e473e1df4a7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16436858047879344,-0.48338397633511454,3.043521665704478,0.10867381285995237,False,.002,45,-7.0,,ok,0.0,,True,True,True,1207.4556244634666,8.406,6.238301186116809,3364.1819395397197,0.0,3.8944050814615024e-23,0,0.0
near_reference_sampled100,Near hanging: reference,18,dd10d1b33f2341958ccc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1269724474716627,-0.27434789914401625,3.039494468568863,0.5528268681826347,False,.002,45,-7.0,,ok,0.0,,True,True,True,1203.2773212289358,8.38,6.345204344461511,3231.4142075917857,0.0,3.937125541791316e-23,0,0.0
near_reference_sampled100,Near hanging: reference,19,958fea58d57c0070a330,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09116450084780175,0.03227502081100064,2.9381803226432517,0.4432487348139982,False,.002,45,-7.0,,ok,0.0,,True,True,True,1215.4012348573326,8.26,6.149044681505683,4818.828559592579,0.0,4.051773483104243e-23,0,0.0
near_reference_sampled100,Near hanging: reference,20,c56bb173a709c9f435a8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2138354078065725,0.23233172268941282,2.9376565174242435,-0.27125546337699036,False,.002,45,-7.0,,ok,0.0,,True,True,True,1238.970063907624,8.43,5.544805357859712,6684.972330054604,0.0,3.9337328507035293e-23,0,0.0
near_reference_sampled100,Near hanging: reference,21,f1aeb2e4f149c903a36e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11681331224728778,0.12123532280112281,3.1410824743959402,-0.5309351200197611,False,.002,45,-7.0,,ok,0.0,,True,True,True,1201.3168851381192,8.452,6.182041904403698,2873.0991518738647,0.0,1.369045133797718e-25,0,0.0
near_reference_sampled100,Near hanging: reference,22,416d6b35d5d27b128814,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11127463079648181,0.07199542630917888,3.2488761321727506,-0.5298771022412752,False,.002,45,-7.0,,ok,0.0,,True,True,True,1198.553885101051,8.362,6.174120343754397,3629.6989875051113,0.0,8.742205010448653e-26,0,0.0
near_reference_sampled100,Near hanging: reference,23,11697905c6389e834443,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21871937731235944,0.0069167937440927085,3.368814515526004,-0.42643003665227047,False,.002,45,-7.0,,ok,0.0,,True,True,True,1225.8901915208799,8.262,6.204567699973802,5165.162574242467,0.0,2.7200584965933924e-26,0,0.0
near_reference_sampled100,Near hanging: reference,24,f49acb2262f5a0a6cb2b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2396222470957819,-0.3688846515757288,3.203028817996077,0.5981602125611216,False,.002,45,-7.0,,ok,0.0,,True,True,True,1238.0802307860756,8.326,4.445847057327028,13508.824278668899,0.0,1.2229056023483383e-25,0,0.0
near_reference_sampled100,Near hanging: reference,25,d1bf01c0542d287cc5f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0334502679863935,-0.2626427374850967,2.9811441757752597,0.2563013317791393,False,.002,45,-7.0,,ok,0.0,,True,True,True,1209.6649650353322,8.318,6.218343982904466,3973.062392157658,0.0,4.0057163289032167e-23,0,0.0
near_reference_sampled100,Near hanging: reference,26,a9ad370d78adb9af1fca,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19101863883395082,-0.2321131211279539,3.009815107369571,-0.6555735096879869,False,.002,45,-7.0,,ok,0.0,,True,True,True,1243.3049344771077,8.356,6.040731166313206,2599.700242275738,0.0,1.1512263405987617e-25,0,0.0
near_reference_sampled100,Near hanging: reference,27,5f6107c439802b8870be,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12342657115085676,-0.20413691199750483,2.8833764204530077,-0.5296108160963343,False,.002,45,-7.0,,ok,0.0,,True,True,True,1263.9156242560475,8.408,5.976201616436335,6651.064621899542,0.0,3.990549333471291e-23,0,0.0
near_reference_sampled100,Near hanging: reference,28,24b3a69f07f91102a36c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.028179906434183555,0.35210110007546136,3.331653311606878,0.367850225104996,False,.002,45,-7.0,,ok,0.0,,True,True,True,1227.5549408021698,8.378,5.971947576816089,5076.576207125357,0.0,1.0363439692535794e-25,0,0.0
near_reference_sampled100,Near hanging: reference,29,7345478c2e15ea3cbb3f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05826936727344595,-0.14711668238797415,2.8784480657856815,-0.23000688139426334,False,.002,45,-7.0,,ok,0.0,,True,True,True,1249.460955052578,8.286,6.074174598277947,6108.2873310727955,0.0,3.89963655578764e-23,0,0.0
near_reference_sampled100,Near hanging: reference,30,a11562dc7f5c6ac1795d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16375826258660212,0.2981147969669432,3.1721967019118216,-0.6542950728989622,False,.002,45,-7.0,,ok,0.0,,True,True,True,1200.6720407241505,8.432,6.395138167893725,2625.1421012105507,0.0,1.391248343628751e-25,0,0.0
near_reference_sampled100,Near hanging: reference,31,834f3044ffad909962ec,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.02208800864962379,-0.47137910592099264,2.9138603107522294,0.0014301374886719342,False,.002,45,-7.0,,ok,0.0,,True,True,True,1231.5279916415013,8.33,6.3359093764008145,4311.888983054929,0.0,3.951418772597725e-23,0,0.0
near_reference_sampled100,Near hanging: reference,32,e911dd5e0281a55cd471,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15622080393917515,-0.4598209271640562,3.1966744370477533,-0.23855942419599968,False,.002,45,-7.0,,ok,0.0,,True,True,True,1197.5591240774797,8.252,5.328196702597035,5659.917338069072,0.0,1.1603288701722165e-25,0,0.0
near_reference_sampled100,Near hanging: reference,33,f5c5d81aa65167e5058a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.00446693295396372,0.31224255141143364,2.904950086966275,-0.08357907996730685,False,.002,45,-7.0,,ok,0.0,,True,True,True,1253.1730081871829,8.482,5.693598751741893,7018.610745135024,0.0,4.000613440722463e-23,0,0.0
near_reference_sampled100,Near hanging: reference,34,9456a440d26548a81f32,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06210981818760375,0.33035576322650817,3.3747973207407496,-0.022030861647243216,False,.002,45,-7.0,,ok,0.0,,True,True,True,1230.6929827313159,8.288,6.248729076987347,4806.442160207575,0.0,1.4489327237793058e-25,0,0.0
near_reference_sampled100,Near hanging: reference,35,43a342cd62dc1c848e87,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17373979660522537,-0.4663278007082672,3.350457800278711,-0.18979921522366927,False,.002,45,-7.0,,ok,0.0,,True,True,True,1228.7417815738313,8.418,5.644306244668755,6406.036818879322,0.0,5.357763889117777e-26,0,0.0
near_reference_sampled100,Near hanging: reference,36,44256adb24a461b7d78f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09041919312980345,0.4364368038030957,2.9384501068975855,0.3242099943690475,False,.002,45,-7.0,,ok,0.0,,True,True,True,1230.9495911534939,8.418,5.715710535955483,6324.182701383726,0.0,3.9886282548128545e-23,0,0.0
near_reference_sampled100,Near hanging: reference,37,d60e26dd9438dde574a1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14825868454933125,0.22549097068884294,3.1178020804557,-0.5908029526027454,False,.002,45,-7.0,,ok,0.0,,True,True,True,1205.9835199266965,8.486,6.300788998501128,2532.9126190317943,0.0,1.1826042808223612e-25,0,0.0
near_reference_sampled100,Near hanging: reference,38,37ac00a14538dcc50223,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.056085810637652334,-0.1906441573671892,3.4245318170147216,0.47137103112625756,False,.002,45,-7.0,,ok,0.0,,True,True,True,1293.7954803829366,8.532,5.8861679867608485,7944.026762842726,0.0,9.598412173878832e-26,0,0.0
near_reference_sampled100,Near hanging: reference,39,70c0677c338da9e8ab9e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13037121937704055,-0.313435329659033,3.1446724389212575,-0.5493393921738098,False,.002,45,-7.0,,ok,0.0,,True,True,True,1193.0317560465764,8.386,5.844470065816784,3578.6150137573277,0.0,1.353657504193092e-25,0,0.0
near_reference_sampled100,Near hanging: reference,40,42455dfeb1b75d6a5678,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14412267569396464,-0.14792035209871612,3.0993006480521776,0.2698572118978402,False,.002,45,-7.0,,ok,0.0,,True,True,True,1202.425363370102,8.424,6.02722531914079,3481.738632892699,0.0,3.917605074433151e-23,0,0.0
near_reference_sampled100,Near hanging: reference,41,482a68d53dedb3b03c4a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.18393440717594844,-0.24904837763879362,2.989153513677368,-0.5799543685498345,False,.002,45,-7.0,,ok,0.0,,True,True,True,1268.2601781521928,9.342,5.9233310623516955,3486.4604100345746,0.0,8.854680395081983e-26,0,0.0
near_reference_sampled100,Near hanging: reference,42,7e971f0cc716054ea87d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2903123389602095,0.03507975810198427,3.2347255258319536,-0.11710446675164587,False,.002,45,-7.0,,ok,0.0,,True,True,True,1199.4038087585843,8.4,5.917178838217167,3876.9268459931427,0.0,1.36872007557663e-25,0,0.0
near_reference_sampled100,Near hanging: reference,43,303f05d3c75c62a5f543,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2127191733652522,-0.24522040445113313,3.378398300984393,0.4704140069351994,False,.002,45,-7.0,,ok,0.0,,True,True,True,1265.589740666638,8.51,5.566814110526904,7619.102319955267,0.0,1.4695531360766056e-25,0,0.0
near_reference_sampled100,Near hanging: reference,44,d75d7be697bd1c3cf65a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21466074875680347,0.16900107954500243,2.982204750341995,-0.09321338581505323,False,.002,45,-7.0,,ok,0.0,,True,True,True,1232.6927880822261,8.398,5.527143896791999,6488.951946746502,0.0,3.9553290481539127e-23,0,0.0
near_reference_sampled100,Near hanging: reference,45,ea98db95d1889d2fb7a8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.18113436826245516,0.3091194798380651,3.11295944144881,0.6368857594449604,False,.002,45,-7.0,,ok,0.0,,True,True,True,1194.1591051458986,8.362,5.8535214766433,3927.649016391979,0.0,4.040196239027823e-23,0,0.0
near_reference_sampled100,Near hanging: reference,46,93652272363edbdcdce4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1770838996146376,-0.06864345071433942,3.2727755389630353,-0.444555677494389,False,.002,45,-7.0,,ok,0.0,,True,True,True,1197.8307528671282,8.332,6.059000755257751,3995.919090613561,0.0,1.0128429154203563e-25,0,0.0
near_reference_sampled100,Near hanging: reference,47,d5fea835e2390ec325ff,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03926703892627298,0.4256857828967511,3.2879815128376646,-0.6137298945119025,False,.002,45,-7.0,,ok,0.0,,True,True,True,1220.0735138898888,8.444,6.524072940086144,3059.2017491373085,0.0,9.421028514850814e-26,0,0.0
near_reference_sampled100,Near hanging: reference,48,0987b065128091fbcaf7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14538845753325272,0.4620312343219646,3.0478206217160175,0.31437227665385237,False,.002,45,-7.0,,ok,0.0,,True,True,True,1199.0270249070309,8.332,5.516471812353911,5086.755049122051,0.0,3.939702541117995e-23,0,0.0
near_reference_sampled100,Near hanging: reference,49,e286b260896ff6f59195,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.032286132879689955,0.006601539965730319,2.9855961858789257,-0.47373143440677723,False,.002,45,-7.0,,ok,0.0,,True,True,True,1234.864036370386,8.41,5.4633571925903235,6394.450069013975,0.0,3.954000112406059e-23,0,0.0
near_reference_sampled100,Near hanging: reference,50,14d5bf9787ab3d29e000,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06684036358854545,-0.39582341271743005,3.0240849440996134,-0.3137276235580704,False,.002,45,-7.0,,ok,0.0,,True,True,True,1217.657999890366,8.126,5.549593864255711,6429.86645674616,0.0,1.180673377692245e-25,0,0.0
near_reference_sampled100,Near hanging: reference,51,605d6b526b1e103a08ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05261865036052582,-0.34243341643946523,3.1673278251593713,0.09531488628319496,False,.002,45,-7.0,,ok,0.0,,True,True,True,1194.4039643596984,8.234,5.191444740801779,5736.361347103875,0.0,1.4460320424153632e-25,0,0.0
near_reference_sampled100,Near hanging: reference,52,338a2b44c68380013130,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05073922358550037,-0.353268306828313,2.996035473826975,0.5566912066209107,False,.002,45,-7.0,,ok,0.0,,True,True,True,1215.6683001366775,8.414,6.446928313089006,3237.2714800630433,0.0,3.9927522952598244e-23,0,0.0
near_reference_sampled100,Near hanging: reference,53,ccd4d6d93a4423f5121e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20540942443197446,0.27454242848962174,2.8534930547587174,-0.21493368353388953,False,.002,45,-7.0,,ok,0.0,,True,True,True,1292.5144564126294,8.522,5.9512803370325145,7917.093060300456,0.0,4.0128573318270537e-23,0,0.0
near_reference_sampled100,Near hanging: reference,54,20d1e78f403c28d16141,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1344402935845922,-0.3379148205036818,3.104423246985719,0.04047338533435341,False,.002,45,-7.0,,ok,0.0,,True,True,True,1207.9492095608325,8.444,6.038237383874827,3455.1022424003704,0.0,3.959237830379196e-23,0,0.0
near_reference_sampled100,Near hanging: reference,55,3b31b683f1aae25ffed3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03514221928050365,0.08508759146948297,3.3500013743596946,0.6587623910058142,False,.002,45,-7.0,,ok,0.0,,True,True,True,1257.2389871480432,8.484,5.627301329421517,6880.361768151264,0.0,1.3162627678915928e-25,0,0.0
near_reference_sampled100,Near hanging: reference,56,b44c094c26b760d0a461,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12516729851949676,0.3982743706395224,3.4019783873954803,-0.6205262699981897,False,.002,45,-7.0,,ok,0.0,,True,True,True,1243.6689348693071,8.39,6.61429470972451,4117.128973165414,0.0,1.2295443407759856e-25,0,0.0
near_reference_sampled100,Near hanging: reference,57,4d80e191c2ac95e0a655,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20501496162743588,-0.0033620821061020045,3.116080296192183,0.25158883952760347,False,.002,45,-7.0,,ok,0.0,,True,True,True,1204.6246525512233,8.38,5.8560690113246014,3926.2524783258436,0.0,3.939867279354884e-23,0,0.0
near_reference_sampled100,Near hanging: reference,58,66076dc941bbd9b6aef9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2069782434517365,-0.2675977044504817,2.898637291500534,-0.002199177692812415,False,.002,45,-7.0,,ok,0.0,,True,True,True,1237.3292989162246,8.282,6.203686439084856,5346.896689655986,0.0,4.0506154424885674e-23,0,0.0
near_reference_sampled100,Near hanging: reference,59,69ad372400a746cd9199,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2086144076057636,0.28898154577226987,3.149724910233943,0.4421941360509267,False,.002,45,-7.0,,ok,0.0,,True,True,True,1198.9738879742818,8.294,5.704142894815266,4179.712834272916,0.0,4.0559736655378423e-23,0,0.0
near_reference_sampled100,Near hanging: reference,60,d48c8c6030dcd67bc5a1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22957327758681362,-0.4073995181058233,3.130446300059286,-0.6237159895770854,False,.002,45,-7.0,,ok,0.0,,True,True,True,1192.574205765471,8.382,5.831332111942033,3429.5710621218673,0.0,1.426383142407317e-25,0,0.0
near_reference_sampled100,Near hanging: reference,61,d5d428355277fd38c911,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21401573397084855,-0.21508689034090667,3.430348214658548,-0.38383253038795495,False,.002,45,-7.0,,ok,0.0,,True,True,True,1254.654956706978,8.276,6.2078026972267795,6336.838516546876,0.0,1.7631291170247992e-25,0,0.0
near_reference_sampled100,Near hanging: reference,62,e32c3a77bca2d0189bca,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.10709908197852269,0.35778620763833613,3.0313167359182946,-0.05941495040602951,False,.002,45,-7.0,,ok,0.0,,True,True,True,1215.7059339322454,8.304,5.2400316854087485,6473.150195449802,0.0,3.976316312524289e-23,0,0.0
near_reference_sampled100,Near hanging: reference,63,86a56c14cad948a7e931,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24206875438147896,0.3019336292402106,3.349671944264871,-0.4338327250014724,False,.002,45,-7.0,,ok,0.0,,True,True,True,1225.231771746438,8.38,6.421676303521414,3733.764030604421,0.0,1.0494657792381312e-25,0,0.0
near_reference_sampled100,Near hanging: reference,64,4b75b90d4c4ad0811643,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0557652601628702,-0.33376016313384593,2.8762311847595776,0.36893550073465087,False,.002,45,-7.0,,ok,0.0,,True,True,True,1241.5096931794137,8.374,6.479429062082696,4431.726578471162,0.0,4.012477529722163e-23,0,0.0
near_reference_sampled100,Near hanging: reference,65,96487711e73f807dd6fa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09873445814170703,0.24969223357584414,3.246535664735403,-0.2839384328354741,False,.002,45,-7.0,,ok,0.0,,True,True,True,1203.0094460844837,8.388,6.166937266993015,3636.212872606841,0.0,8.565437073976165e-26,0,0.0
near_reference_sampled100,Near hanging: reference,66,640e7d3b34cc1c823aba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11959162148820252,-0.3789291283136129,2.966249165696601,0.4846127975464136,False,.002,45,-7.0,,ok,0.0,,True,True,True,1220.7102916676897,8.406,6.456852879836941,3415.8218248872154,0.0,3.9470454552496065e-23,0,0.0
near_reference_sampled100,Near hanging: reference,67,36f596acb7ed902d4599,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1269658943463047,0.2476488607085462,3.396548035818267,0.690545116234039,False,.002,45,-7.0,,ok,0.0,,True,True,True,1272.3819007809223,8.456,5.941092176402853,6955.558483567455,0.0,9.692721882053599e-26,0,0.0
near_reference_sampled100,Near hanging: reference,68,1b46b2b8484e3263fca2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2525816686657852,0.3103022307117663,2.9275685562093994,0.24922968942948898,False,.002,45,-7.0,,ok,0.0,,True,True,True,1240.3705597934018,8.448,5.797006969599671,6531.478179270522,0.0,3.978477673287764e-23,0,0.0
near_reference_sampled100,Near hanging: reference,69,f21a44229c749e9291b8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021626504830189852,0.19810460124507479,2.8742181544123895,0.5635583754492675,False,.002,45,-7.0,,ok,0.0,,True,True,True,1234.886789283874,8.26,6.241597515342897,5511.172278183017,0.0,4.0144306881070163e-23,0,0.0
near_reference_sampled100,Near hanging: reference,70,c9e52543cc72ff947435,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.020384190093422794,0.059095362671275686,3.318470202662939,0.3378496197347569,False,.002,45,-7.0,,ok,0.0,,True,True,True,1231.7512155909626,8.418,5.67852545844897,5918.6819367991075,0.0,1.347156501823712e-25,0,0.0
near_reference_sampled100,Near hanging: reference,71,6997d40ae387b084cf04,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2710273044270825,-0.25807567402605514,2.9218455164701895,-0.5975098652503158,False,.002,45,-7.0,,ok,0.0,,True,True,True,1263.0346647552387,8.516,5.829324338669024,6735.103437626664,0.0,4.004956407581156e-23,0,0.0
near_reference_sampled100,Near hanging: reference,72,a187b1c5f999930736d8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.011628753138906933,0.4510052997559405,2.9007592144664556,-0.10294129327310753,False,.002,45,-7.0,,ok,0.0,,True,True,True,1265.7128646896053,8.494,5.590389823202089,7785.13524077343,0.0,4.0379914137211765e-23,0,0.0
near_reference_sampled100,Near hanging: reference,73,bb88244c1b86b22c3e69,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2618499669175914,-0.22257601664797422,2.9390801157560915,-0.6538235126093304,False,.002,45,-7.0,,ok,0.0,,True,True,True,1263.8810392685577,8.498,5.701313335061739,6956.189750356353,0.0,3.924894111375683e-23,0,0.0
near_reference_sampled100,Near hanging: reference,74,beb58703a42ff2102512,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2963742438089348,-0.14260111432840816,3.033971229730212,0.16750965073763535,False,.002,45,-7.0,,ok,0.0,,True,True,True,1210.4817385425185,8.402,5.960537611176343,4341.409989784792,0.0,4.021503709079494e-23,0,0.0
near_reference_sampled100,Near hanging: reference,75,52cfa0eaa7c0cbf4e7ca,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2585767204175522,-0.15657211550237782,2.8426080352229866,-0.6182872602868474,False,.002,45,-7.0,,ok,0.0,,True,True,True,1272.6585726651701,8.314,6.085974951614542,6657.716044237772,0.0,3.984621661733893e-23,0,0.0
near_reference_sampled100,Near hanging: reference,76,85a46a1042f1ec393584,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.03910959977222411,-0.333504105957913,3.26433094503816,0.22658972986614012,False,.002,45,-7.0,,ok,0.0,,True,True,True,1223.874388025009,8.32,5.154221166170772,7077.526192720163,0.0,1.2469839401618364e-25,0,0.0
near_reference_sampled100,Near hanging: reference,77,ea0bd6bbcf6b8287ce4b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23291163594984482,-0.38937405326914976,2.9886094650877757,0.42094183515286954,False,.002,45,-7.0,,ok,0.0,,True,True,True,1214.2738225944584,8.36,6.380371054617032,3592.078310860734,0.0,4.034571398964783e-23,0,0.0
near_reference_sampled100,Near hanging: reference,78,05ea8daf2b4dc60e87c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.03539651296786139,0.12721104836394115,3.2320447982547216,-0.365136365501508,False,.002,45,-7.0,,ok,0.0,,True,True,True,1199.7261727961773,8.394,6.113920338818175,3610.2132908827903,0.0,1.258386428913106e-25,0,0.0
near_reference_sampled100,Near hanging: reference,79,04a9d85d53664a5978bc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.18786310477814455,0.10719424108200382,3.412524678526956,-0.30316469554080117,False,.002,45,-7.0,,ok,0.0,,True,True,True,1237.7389799698929,8.316,6.323993971325713,4920.21882979126,0.0,1.275448092451753e-25,0,0.0
near_reference_sampled100,Near hanging: reference,80,bc72ebacf196232f6cae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07865252267621065,-0.010983810478995548,2.847877004177189,0.30901161243281106,False,.002,45,-7.0,,ok,0.0,,True,True,True,1247.0515516924263,8.28,6.318097000200802,5501.0218523706535,0.0,4.001162450736817e-23,0,0.0
near_reference_sampled100,Near hanging: reference,81,6ce1f93ca3b31b531d0e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17925806860475477,0.4154347836236718,2.93305163274527,-0.4735938701848199,False,.002,45,-7.0,,ok,0.0,,True,True,True,1271.0620907909993,8.48,5.249530531932776,8446.008025708134,0.0,4.0515395947439156e-23,0,0.0
near_reference_sampled100,Near hanging: reference,82,4f5ad01d5bd58d1d051b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20907710340974284,-0.1428238225750328,3.3524483373474214,0.2186132763024735,False,.002,45,-7.0,,ok,0.0,,True,True,True,1254.6476469914492,8.472,5.640124155852433,6977.402225625593,0.0,1.3349429601244752e-25,0,0.0
near_reference_sampled100,Near hanging: reference,83,4280a7a6ace01a248899,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09332376490122143,0.4762389680470933,3.2711190300997535,-0.5895896272558895,False,.002,45,-7.0,,ok,0.0,,True,True,True,1218.1968459847367,8.444,6.5258930493074665,2946.6187592283923,0.0,9.325992689994822e-26,0,0.0
near_reference_sampled100,Near hanging: reference,84,bff6fc3e4941797a8530,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.06751466568788361,0.15085353375851596,3.407710577692551,0.22792483158110277,False,.002,45,-7.0,,ok,0.0,,True,True,True,1246.202494838522,8.27,6.091343020676295,5848.347690469147,0.0,1.493586236596559e-25,0,0.0
near_reference_sampled100,Near hanging: reference,85,73f7a27591080c08e366,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24237439670984623,0.14437615990640285,3.2385967066585666,-0.5404438433478824,False,.002,45,-7.0,,ok,0.0,,True,True,True,1201.8940159326964,8.41,6.2788782549454485,3107.727585892925,0.0,1.096381306756556e-25,0,0.0
near_reference_sampled100,Near hanging: reference,86,7724225b1808b7f163d8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.023692900303710906,0.09866810970934825,3.0046382280250694,-0.1094106582441613,False,.002,45,-7.0,,ok,0.0,,True,True,True,1217.9999908156565,8.388,5.588752348333509,5481.803820246553,0.0,3.9005204628875123e-23,0,0.0
near_reference_sampled100,Near hanging: reference,87,a87b0d9c9e229caa3e82,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14724043832954803,0.06910329824540196,2.89480382623413,0.506557735381685,False,.002,45,-7.0,,ok,0.0,,True,True,True,1230.5411019116243,8.254,6.241578728587273,5312.254444105183,0.0,4.0031189681576205e-23,0,0.0
near_reference_sampled100,Near hanging: reference,88,33d84410f9c21e57497d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10981605946408704,-0.05969077389720168,2.950073412806452,0.5324941513305346,False,.002,45,-7.0,,ok,0.0,,True,True,True,1213.1272142500386,8.304,6.272687462353362,4151.126337581359,0.0,3.9282333981459273e-23,0,0.0
near_reference_sampled100,Near hanging: reference,89,ca006fd9ed026b9435be,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21591229273559626,0.38855849891773087,3.3569698487019006,0.6081474423022555,False,.002,45,-7.0,,ok,0.0,,True,True,True,1838.9739173935545,11.524,6.583187798493307,7059.108006057354,0.0,1.59914841029038e-22,0,0.0
near_reference_sampled100,Near hanging: reference,90,bb3f622188400bed6dd3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15041452633155525,-0.34528227365282116,2.9912983466703373,-0.1425939355108563,False,.002,45,-7.0,,ok,0.0,,True,True,True,1210.8518340750054,8.348,6.060096934105944,4075.8016793582474,0.0,3.91411960819557e-23,0,0.0
near_reference_sampled100,Near hanging: reference,91,96b158c0b95dff21bcb5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12770364862140413,-0.43909293903131696,2.9879138576176296,0.37285929228478887,False,.002,45,-7.0,,ok,0.0,,True,True,True,1218.215960045107,8.424,6.424326538844232,3206.25179541648,0.0,3.9420417851499666e-23,0,0.0
near_reference_sampled100,Near hanging: reference,92,c16eacc43ffae3b48572,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1856316476057412,-0.30146193742932104,3.0050284164163084,-0.4655704368286554,False,.002,45,-7.0,,ok,0.0,,True,True,True,1231.5997046712203,8.02,5.770678354604825,4064.1433185951673,0.0,1.2060774105353762e-25,0,0.0
near_reference_sampled100,Near hanging: reference,93,6dad626be6b8bf811c08,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20496587997694965,0.4689381219977593,3.331244327338794,-0.5429620479048266,False,.002,45,-7.0,,ok,0.0,,True,True,True,1230.2324344728913,8.452,6.560443361945091,3194.751391371045,0.0,1.0622610430566415e-25,0,0.0
near_reference_sampled100,Near hanging: reference,94,5df0a8df81f72c202b55,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17110657662564502,-0.24871729952750365,3.067463080510521,-0.35131730188405985,False,.002,45,-7.0,,ok,0.0,,True,True,True,1208.1068899212337,8.234,5.694472895309459,4094.0313110633124,0.0,1.1863213345745156e-25,0,0.0
near_reference_sampled100,Near hanging: reference,95,222adcd95d4084439bb3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.025431192572912098,0.34659294518356387,2.893269682268243,0.2813064989351812,False,.002,45,-7.0,,ok,0.0,,True,True,True,1237.0100100846723,8.336,5.924954395597167,6321.230931656375,0.0,3.9844322682894466e-23,0,0.0
near_reference_sampled100,Near hanging: reference,96,4a335fa8df4e9dadbbb5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.002296878625322074,0.10083173539155199,3.1916992313958357,0.2769002662778288,False,.002,45,-7.0,,ok,0.0,,True,True,True,1208.9664671045502,8.338,5.813389411334508,3342.7067145986134,0.0,3.960907588221478e-23,0,0.0
near_reference_sampled100,Near hanging: reference,97,07b40a218e03ab580883,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13005767622935688,0.12166180993996045,3.2379656739688376,-0.060645481354591135,False,.002,45,-7.0,,ok,0.0,,True,True,True,1202.1289421921479,8.402,5.932622640763644,3905.014298871711,0.0,1.4462126698394759e-25,0,0.0
near_reference_sampled100,Near hanging: reference,98,1f79bfa69adb433a118c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.26554009132681555,-0.001788758476754082,3.1430497543934055,0.6278958881794892,False,.002,45,-7.0,,ok,0.0,,True,True,True,1196.0265352304725,8.446,6.2001142611256785,2588.870512891594,0.0,4.0034577687800453e-23,0,0.0
near_reference_sampled100,Near hanging: reference,99,f69268a4367794b103b0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.01812236400453282,-0.4363330243850424,3.2154998431200004,0.2300483095501804,False,.002,45,-7.0,,ok,0.0,,True,True,True,1209.6058417342347,8.264,4.911876763021275,8518.43141499879,0.0,1.3861658699896492e-25,0,0.0


==> anc/cartpole_independent_curvature_validation_2026-10-02.csv <==
family,initial_id,case_id,variant,folder,archive,archive_sha256,selection,period,checked_steps,positive_saved_residuals,max_positive_saved_residual,max_state_norm_at_positive_residual,max_q_at_positive_residual,guard_repairs,replay_strict_decay,method,max_state_discrepancy,max_critic_rate_discrepancy,max_strict_decay_residual,strict_decay_passed,replay_exact_control_time,replay_exact_control_state,replay_exact_state,replay_exact_force,replay_exact_control_parameters,replay_exact_parameters,replay_exact_control_residual,all_replay_arrays_exact,failed_steps,box_obstructions,first_failed_time
box,0,128a58d26add50e25684,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box0,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/128a58d26add50e25684.npz,fc1b2b23e1c01cef48811e904194a36b96a6be4124825498954550a2d73505df,first three,0.002,22500,860,1.3205994981715735e-25,1.1710809157070395e-14,9.29033181851802e-29,0,True,DOP853,9.481477825090678e-10,3.902096068486571e-05,3.3495870896273617e-28,True,True,True,True,True,True,True,True,True,0,0,
box,0,915f67d95f6b95e88bb4,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box0,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/915f67d95f6b95e88bb4.npz,b28e3695b3a1b0623e0f947ea0878be0dfe2a54dbfc4791c9886786ae1a0d64d,first three,0.002,22500,867,1.141705837511799e-25,1.1757782072983195e-14,9.331403103594345e-29,0,True,DOP853,9.341567519527416e-10,3.883276633587229e-05,3.4695418703859504e-28,True,True,True,True,True,True,True,True,True,0,0,
box,1,f43084298d6ab6c2c198,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box1,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/f43084298d6ab6c2c198.npz,9c186eedd8b8d57e74316acd185ae74cfc85505b696d5bac87bbac4e0920c98d,first three,0.002,22500,3154,4.043741959723276e-23,1.7946594488606811e-12,3.196007921214627e-24,0,True,DOP853,4.009572229790592e-09,6.842541466767216e-05,2.962181177679469e-24,True,True,True,True,True,True,True,True,True,0,0,
box,1,8145b17476ca5b043be9,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box1,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/8145b17476ca5b043be9.npz,841e0c5bc4dbcb9076677d4b48adce6e74c35808a306d9ba2831a7af3dfb08b2,first three,0.002,22500,3151,4.04959697825791e-23,1.7904663227113563e-12,3.1810902710693334e-24,0,True,DOP853,4.004741427365843e-09,6.799008644975402e-05,3.0857421768247057e-24,True,True,True,True,True,True,True,True,True,0,0,
box,2,ef7b39c5732619e51454,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box2,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/ef7b39c5732619e51454.npz,349bbba7a17db8f57cef578ecf0b1981fee361636262e3860a4cf85acd816da3,first three,0.002,22500,2151,3.938273069557786e-23,2.200217088182728e-12,2.70331295808214e-24,0,True,DOP853,4.010768606121928e-09,2.601361615006681e-05,-2.8757634881431195e-24,True,True,True,True,True,True,True,True,True,0,0,
box,2,90ba893d0a6b2f1c8a61,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box2,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/90ba893d0a6b2f1c8a61.npz,576e3aef2eaa8f94c2a19f8a7fd8ad1d351975aac4c7629e3b6fc7a50514cc2c,first three,0.002,22500,2144,4.054782523684975e-23,2.1256962862682675e-12,2.8420887854384328e-24,0,True,DOP853,4.030009215227892e-09,2.601361615006681e-05,-3.3388020722803756e-25,True,True,True,True,True,True,True,True,True,0,0,
box,4,357f65e8de5d1b131b35,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box4,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/357f65e8de5d1b131b35.npz,f7c40107a0083a8f6c3225f7a200411e20ba99e27f679adea3f9e93391f2e2c5,"failure, repair, or matched counterpart",0.002,22500,3046,4.038684527190818e-23,1.7800566739587209e-12,3.136322016277083e-24,1,True,DOP853,3.7519303219824e-09,9.839756387464149e-05,2.654606171055781e-24,True,True,True,True,True,True,True,True,True,0,0,
box,4,f202126d615bf839c87c,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box4,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/f202126d615bf839c87c.npz,ecabe41deb3b9a81286a6d9c88fc51c6ab29d3ca1f05b0a7e21fd566c8ab88d4,"failure, repair, or matched counterpart",0.002,22500,3001,4.1579707220899294e-23,1.70976081571466e-12,2.8851113184447255e-24,1,True,DOP853,3.74547326487118e-09,9.839756387464149e-05,2.590441943724451e-24,True,True,True,True,True,True,True,True,True,0,0,
box,19,149849a5a8318facb70d,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box19,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/149849a5a8318facb70d.npz,4c323929630d309e79682afc9335dc1bd01a740b293c13fad979e7695cf7c536,"failure, repair, or matched counterpart",0.002,22500,2480,3.9567063381651906e-23,1.6735000506621019e-12,2.7251591137967006e-24,1,True,DOP853,5.318764983996971e-09,0.0002492885471383488,-1.3256702355127926e-24,True,True,True,True,True,True,True,True,True,0,0,
box,19,e0db3fd2619e49a73ecf,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box19,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/e0db3fd2619e49a73ecf.npz,7afe744ba5884c91ef20deea868936bca474d9dfa7978ec50327e0cd52fc4bdb,"failure, repair, or matched counterpart",0.002,22500,2475,3.9192841228330895e-23,1.6419204945574135e-12,2.6155607917688937e-24,1,True,DOP853,5.3510706976567235e-09,0.0002495263800028624,1.0425915985440583e-26,True,True,True,True,True,True,True,True,True,0,0,
box,39,10af79010f60084d8aa5,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box39,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/10af79010f60084d8aa5.npz,d518ebd206fc11414047b16abad024a43477ffb4e76b0995bd531c3afa7c1bdc,"failure, repair, or matched counterpart",0.002,22500,739,3.368115296081912e-23,2.2601066065633246e-12,1.4285037214442762e-24,4,True,DOP853,7.022434189707383e-09,0.00047231966959770944,-1.2179863094657509e-23,True,True,True,True,True,True,True,True,True,0,0,
box,39,78ac21f262695cdd57f3,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box39,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/78ac21f262695cdd57f3.npz,fc72304c3bd9f2293d3f9efcb2e731673d7b15d89e6e801899b96bd503c65044,"failure, repair, or matched counterpart",0.002,22500,5,8.350061476840442e-26,2.253874702063301e-14,2.834915417371902e-28,4,True,DOP853,4.938761399841951e-09,0.00047231966959770944,-1.6658334292810273e-27,True,True,True,True,True,True,True,True,True,0,0,
box,79,2daf38b0cd8434d8f610,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box79,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/2daf38b0cd8434d8f610.npz,02598f524278f8edeec80b4f782c22b5f3faa24a1348f2d5c8569b02de2ef6e1,"failure, repair, or matched counterpart",0.002,22500,2534,4.0285521797048394e-23,1.8825564557345443e-12,2.939875418282934e-24,1,True,DOP853,3.9515404282042255e-09,0.00033816905897765537,-8.891445301958612e-25,True,True,True,True,True,True,True,True,True,0,0,
box,79,794c8198dd91b9b6f9ab,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box79,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/794c8198dd91b9b6f9ab.npz,96fdeebc1333ca21fedad7fd435aa3f7b33b8dc9ebf28e1c553f0840b93e74ac,"failure, repair, or matched counterpart",0.002,22500,2521,3.90314038130423e-23,1.812872407083522e-12,2.6859644165652036e-24,1,True,DOP853,3.931762471154343e-09,0.00033824653655756265,-1.9542514296359404e-24,True,True,True,True,True,True,True,True,True,0,0,
box,87,46ed75f1b8f80aafd86d,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box87,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/46ed75f1b8f80aafd86d.npz,3afbe9a2d650862e5d55f53849a5c35f4a33736329f327b54ed2b76c191355e1,"failure, repair, or matched counterpart",0.002,22500,1738,3.997766200510279e-23,2.1056613157314878e-12,2.0582356752390582e-24,0,True,DOP853,4.501144346136243e-09,1.4020843153161877e-05,-1.576246540419687e-25,True,True,True,True,True,True,True,True,True,0,0,
box,87,ae8ac733434332fa539e,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box87,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/ae8ac733434332fa539e.npz,da2b79af8ef0f5d1d6a550079839372ecf4e3eb13f236c7d6b06c262a8fb3023,"failure, repair, or matched counterpart",0.002,22500,150,2554.573777453666,18.01121161607801,247.9516867025474,0,False,DOP853,4.736277148253976e-09,1.3744541504934205e-05,2554.5737784803396,False,True,True,True,True,True,True,True,True,150,150,3.322
box,89,3baf7e98825bb37b6997,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box89,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/3baf7e98825bb37b6997.npz,a448f5326b99d2d9d0d3e31a4d1df86f0108f8644428279d0530f54915420890,"failure, repair, or matched counterpart",0.002,22500,1761,1.6015948182282919e-22,3.615496761953963e-12,1.2991953603696159e-23,3,True,DOP853,5.500227828747484e-09,0.0006789167059650936,-4.391185316062607e-23,True,True,True,True,True,True,True,True,True,0,0,
box,89,75c13cf8ca30a93c7895,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box89,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/75c13cf8ca30a93c7895.npz,c095137a032fa08474a762c265ff54ba29f261e22d89c25b623b71b07c7960aa,"failure, repair, or matched counterpart",0.002,22500,1610,4.110339672870635e-23,1.7242721331385114e-12,2.9351048416505678e-24,3,True,DOP853,3.998874120725304e-09,0.00067882507437389,1.8750505095808972e-24,True,True,True,True,True,True,True,True,True,0,0,
box,92,b0622c60f82650989408,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box92,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/b0622c60f82650989408.npz,9bb2cd5bb2958b2d7ebe74c52fe937ed7c7d6af83c1d90f4a787a81765a2c110,"failure, repair, or matched counterpart",0.002,22500,2302,4.011261790589485e-23,1.7878482298337865e-12,3.1748918563436137e-24,2,True,DOP853,2.669910514896401e-09,0.00017723692735671648,-4.20010375828732e-25,True,True,True,True,True,True,True,True,True,0,0,
box,92,69388d34d55990f4b839,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box92,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/69388d34d55990f4b839.npz,7afaad99e5119de44a4f881ee1c15117ba6c0d19553306c9b535177bed7852e9,"failure, repair, or matched counterpart",0.002,22500,2456,3.9962468322637647e-23,1.7661716925122736e-12,3.09782483820446e-24,2,True,DOP853,2.656380893029109e-09,0.00017723692735671648,-3.467718306638565e-24,True,True,True,True,True,True,True,True,True,0,0,
box,101,575ac0af99fd2b5beb04,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box101,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/575ac0af99fd2b5beb04.npz,86d58b346aa7fd6fbd8fda3c4bd5196de2684980cecb9c2e74265a67af94ed24,"failure, repair, or matched counterpart",0.002,22500,1456,3.9855961427111754e-23,1.7332385726330604e-12,2.955738317098112e-24,3,True,DOP853,3.987506325131562e-09,0.000527794156823802,-6.985518483224549e-24,True,True,True,True,True,True,True,True,True,0,0,
box,101,d027d5ecc47011ab7b18,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box101,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/d027d5ecc47011ab7b18.npz,8fb7bace2f3a9ece200bd699b9f33d26bdcf7a85665d465cd7620b4f5c002533,"failure, repair, or matched counterpart",0.002,22500,1546,3.9922160451646016e-23,1.7502992755387706e-12,3.0177711636636457e-24,3,True,DOP853,3.999235609342122e-09,0.0005278160983834823,-1.4666594903054382e-23,True,True,True,True,True,True,True,True,True,0,0,
box,122,65c955c3ef5670366006,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box122,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/65c955c3ef5670366006.npz,d14b9a02e24090918272ea73d2f1134d1b2cb140a958bf786277d4808957c06d,"failure, repair, or matched counterpart",0.002,22500,2288,4.040392291901197e-23,1.700084065676504e-12,2.8423413731122523e-24,3,True,DOP853,4.4377070906875815e-09,0.00022688683998239867,1.4788737647963527e-24,True,True,True,True,True,True,True,True,True,0,0,
box,122,9eea60922f2418fe0f4e,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box122,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/9eea60922f2418fe0f4e.npz,91d0fe7a8c8a8a33091be0681cd939d3d64c77946ee750caba6846a2f336d03b,"failure, repair, or matched counterpart",0.002,22500,2307,4.0648376779209935e-23,1.6828361302696534e-12,2.780820073635268e-24,3,True,DOP853,4.440326328847277e-09,0.00022713061298418324,1.3195347853514977e-24,True,True,True,True,True,True,True,True,True,0,0,
box,179,3b1e74e983cdefed8ca8,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_box179,outputs/followup_2026-10-02/curvature_validation/box_candidate_sampled200/3b1e74e983cdefed8ca8.npz,25094030ce619e1ebabf2870173ae6afbc5a1445fb57dc7dfbcb448fd2afbce7,"failure, repair, or matched counterpart",0.002,22500,137,1.0410622038205445e-25,2.2666543787817795e-14,3.7938665547903776e-28,1,True,DOP853,4.148680510240865e-09,0.00012449174846551614,4.490158127100549e-28,True,True,True,True,True,True,True,True,True,0,0,
box,179,5dd1cd285d1013173b7f,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_box179,outputs/followup_2026-10-02/curvature_validation/box_reference_sampled200/5dd1cd285d1013173b7f.npz,a2347d7f301c199067b439583aa927031986aaab4c096a0854b458dbc943d6a8,"failure, repair, or matched counterpart",0.002,22500,18,4.7332546669176284e-26,1.0181159495573971e-14,1.201476856191062e-28,1,True,DOP853,4.147462817627456e-09,0.00014081865629123058,-1.0141723123822278e-28,True,True,True,True,True,True,True,True,True,0,0,
near,0,e2ea31d3d33e4379e8d4,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_near0,outputs/followup_2026-10-02/curvature_validation/near_candidate_sampled100/e2ea31d3d33e4379e8d4.npz,01b5255e0266ca79876ff2769697ac066c7330da745f361ae5e2a55ef0827ceb,first three,0.002,22500,2430,3.923588859611393e-23,1.9338795210642136e-12,2.9306043155159424e-24,0,True,DOP853,4.032091993622089e-09,1.7903103000094234e-05,-6.269874052347394e-25,True,True,True,True,True,True,True,True,True,0,0,
near,0,83321727b54056f81684,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_near0,outputs/followup_2026-10-02/curvature_validation/near_reference_sampled100/83321727b54056f81684.npz,5adfbd17752ba2bd941164baf3ca978fce7fef7779cd78ff3676f94534405642,first three,0.002,22500,2448,3.9014733604503506e-23,1.9597156612835146e-12,2.8809924543152053e-24,0,True,DOP853,4.053609892196164e-09,1.5617670712231302e-05,-6.016603731668477e-25,True,True,True,True,True,True,True,True,True,0,0,
near,1,63ecc769571f541ff4c0,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_near1,outputs/followup_2026-10-02/curvature_validation/near_candidate_sampled100/63ecc769571f541ff4c0.npz,5f25ad7393688778898cd17ecd08f99ffe58024969a74f881c2d195c8971b71c,first three,0.002,22500,2154,4.00365091577663e-23,2.1836481139546476e-12,2.8677487164389056e-24,0,True,DOP853,4.0316576743748556e-09,2.4507560425490738e-05,-3.0926412340652795e-24,True,True,True,True,True,True,True,True,True,0,0,
near,1,a71fe9d449f6d09e7994,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_near1,outputs/followup_2026-10-02/curvature_validation/near_reference_sampled100/a71fe9d449f6d09e7994.npz,fdfa684b1adda2e8ea76aeb45e6e73b4cbe93af1c9dd2e92ddcfb47930d2fa58,first three,0.002,22500,2172,3.968766316400312e-23,2.096846648297864e-12,2.699454144994731e-24,0,True,DOP853,4.050929369725509e-09,2.2030850033161187e-05,-2.538442815441568e-24,True,True,True,True,True,True,True,True,True,0,0,
near,2,0ff7de2e3a3b91dfd7d3,candidate,outputs/followup_2026-10-02/curvature_validation/audits/candidate_near2,outputs/followup_2026-10-02/curvature_validation/near_candidate_sampled100/0ff7de2e3a3b91dfd7d3.npz,29ca7d1ed67ebfcd8a710bae5b4f5d406f8bbba5e463c8f94d1fd3955de64bae,first three,0.002,22500,699,9.3410873175808e-26,2.2892407780276196e-14,3.866077960172789e-28,0,True,DOP853,4.081655902155035e-09,1.2243976499348719e-05,4.751692817066045e-28,True,True,True,True,True,True,True,True,True,0,0,
near,2,c6008f4b73ec113b77e2,reference,outputs/followup_2026-10-02/curvature_validation/audits/reference_near2,outputs/followup_2026-10-02/curvature_validation/near_reference_sampled100/c6008f4b73ec113b77e2.npz,51274041b4625002b72d9d2890130de139246e4af71b17a142bc88ae6d80f859,first three,0.002,22500,726,9.672804201736888e-26,2.1915543081275418e-14,3.55179697511477e-28,0,True,DOP853,4.102565398511615e-09,1.2399503646065568e-05,4.683076501591985e-28,True,True,True,True,True,True,True,True,True,0,0,


==> anc/cartpole_matched_curvature_2026-10-02.csv <==
kind,initial_id,case_id,source_hash,x0,v0,theta0,omega0,force_limit,mpc_restart_interval,mpc_restart_stationary_only,period,requested_horizon,tail_stable,numerical_decay_passed,cost_horizon_complete,common_cost,settling_time,max_cart_travel,state_cost,input_energy,input_total_variation
calf,0,e2ea31d3d33e4379e8d4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20388573400985738,-0.35759849319368464,3.029061665082331,0.2372813940265528,12,,,.002,45,True,True,True,1196.8502688293493,8.442,6.253965177876726,1087.9141107372357,311.2461659774671,108.64805288663909
calf,1,63ecc769571f541ff4c0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.25090694092601346,0.04754201973243821,3.0339400062695994,0.06387766128899275,12,,,.002,45,True,True,True,1189.2722855182951,8.396,5.785599388521799,1077.3197963764035,319.86425469111884,106.96684711121897
calf,2,0ff7de2e3a3b91dfd7d3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17486380817147468,0.14061346067682812,3.3661059734335677,-0.6502675314696298,12,,,.002,45,True,True,True,1209.889748916388,8.4,6.419285039026696,1110.9288710777905,282.74536525313573,108.74980354651004
calf,3,834b5702d4bcb5f8f860,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2474261235858432,-0.3853428934395142,3.0961662216631565,0.621635826192908,12,,,.002,45,True,True,True,1198.0748879015507,8.448,6.418467054603804,1083.3741607967193,327.71636315666115,107.8459292870343
calf,4,d26676c3b835498a5301,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10648201095387255,0.394298932680611,3.3492645497017874,0.2272208988124126,12,,,.002,45,True,True,True,1209.7401322013927,8.372,6.095011492006978,1107.381098289117,292.4543826065018,107.00349147966597
calf,5,d92e7fc0b15e63f885fb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1765241294546046,0.4721699977175299,2.913571448080143,0.011398698604068613,12,,,.002,45,True,True,True,1220.2086904328812,8.448,5.569617122646994,1116.7289599782246,295.65637272759034,109.34177848551583
calf,6,98898ead51e8d66bac11,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09347359615057393,-0.013793410945655782,3.2356276233586687,-0.272108396787745,12,,,.002,45,True,True,True,1187.50515155942,8.394,5.929899380389413,1075.4997747315688,320.0153623652894,106.42326627861493
calf,7,84af0f151289d04d60ed,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.060240949400242494,0.4325813682422345,2.994100221911895,-0.07836094776075109,12,,,.002,45,True,True,True,1205.8653207711893,8.304,5.208252999672677,1097.65273385164,309.1788197701407,110.63057960729292
calf,8,43f8257cadc48d59f0e4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2090852773399262,0.10972876129562747,3.353484454268369,0.18410699625711757,12,,,.002,45,True,True,True,1219.0792663611307,8.468,5.8779769405373,1114.3495404744062,299.22778824778413,108.23445618388239
calf,9,81083b58592df6b648bf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29272906829237827,0.4082203363191319,3.2788172600949945,0.12639115024632708,12,,,.002,45,True,True,True,1205.3607767041215,8.426,6.025010476113101,1094.939395377689,315.48966093266455,107.06328952251808
calf,10,0f0fe51c30a7b5d0d1a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1825626603268738,-0.06371564514130379,2.9229203341561703,-0.06310463239207853,12,,,.002,45,True,True,True,1215.8773388965585,8.458,5.930729653537468,1112.412149925158,295.6148256325726,107.95776020775104
calf,11,d0e08bb3286bfb191190,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05169973544425199,-0.0515229430311428,3.353072559358315,-0.08590590101705964,12,,,.002,45,True,True,True,1203.1815285304033,8.4,5.9281777223528325,1101.0467722580665,291.81358934953386,107.2700070247919
calf,12,749bb2eadaf7acde3602,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2875152081223547,0.36477427546078967,2.9982493723485124,-0.0687494724288994,12,,,.002,45,True,True,True,1195.7163901468043,8.336,5.384902261855875,1085.8388929247506,313.9357063487249,109.41410607074144
calf,13,c96e0d702af41053c57b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.251951472931258,-0.4115174474809671,3.3625671556020102,-0.4443627092999701,12,,,.002,45,True,True,True,1196.2096533455342,8.354,5.893772635776781,1096.5819335135152,284.6506280914827,107.42070666244403
calf,14,f3a42d28fe00d74742f1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2290424419114087,0.39290748267157116,3.2871796458052236,-0.01827815434040203,12,,,.002,45,True,True,True,1197.8078161730018,8.414,6.184359883801105,1091.706958646944,303.1453072173077,107.87451706700321
calf,15,86f30438da641401cd1b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.04768862874201796,-0.016437203067124262,2.939803747355939,-0.38887162693883703,12,,,.002,45,True,True,True,1218.3893410012204,8.44,5.670184131035348,1112.672280839049,302.0487433204895,108.57325907299476
calf,16,2ca1180976bb1a173ca3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.014146791265040926,0.2634891619534707,3.3766893654690033,0.016575408091057175,12,,,.002,45,True,True,True,1210.4362413399651,8.336,6.171701421609901,1111.8853289347921,281.5740354433512,108.08444966132748
calf,17,076af73663d45547cc8b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16436858047879344,-0.48338397633511454,3.043521665704478,0.10867381285995237,12,,,.002,45,True,True,True,1197.8776962771615,8.436,6.221623604430724,1086.3352288953968,318.692763947899,105.79610727541541
calf,18,965b796497d1e05d9515,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1269724474716627,-0.27434789914401625,3.039494468568863,0.5528268681826347,12,,,.002,45,True,True,True,1192.9120786934977,8.416,6.327889573209896,1084.4549623606479,309.87747523671396,108.6068317282819
calf,19,f0f2dc29fb50e7faa3b9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09116450084780175,0.03227502081100064,2.9381803226432517,0.4432487348139982,12,,,.002,45,True,True,True,1196.8493167202773,8.32,6.129741482733209,1096.8733628062832,285.6455826114119,106.86636598912328
calf,20,a11f613edf8b8ef4bbc9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2138354078065725,0.23233172268941282,2.9376565174242435,-0.27125546337699036,12,,,.002,45,True,True,True,1216.0336861546964,8.436,5.529483168400231,1110.3794007649171,301.8693868279407,109.06051965327897
calf,21,8ab9cd7584161dc76b37,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11681331224728778,0.12123532280112281,3.1410824743959402,-0.5309351200197611,12,,,.002,45,True,True,True,1198.202068734086,8.454,6.167495924627752,1076.0645454708142,348.96435218077676,106.98015724641634
calf,22,d048956b80515d43ff3b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11127463079648181,0.07199542630917888,3.2488761321727506,-0.5298771022412752,12,,,.002,45,True,True,True,1187.3520945852438,8.398,6.157054446824287,1078.82191319966,310.0862325302395,105.59459191106671
calf,23,0b8a728c0763d8df596d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21871937731235944,0.0069167937440927085,3.368814515526004,-0.42643003665227047,12,,,.002,45,True,True,True,1205.418020980784,8.318,6.185348917176338,1106.9298263331511,281.3948418503793,107.58257139855034
calf,24,c0114d8fd936d0af964e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2396222470957819,-0.3688846515757288,3.203028817996077,0.5981602125611216,12,,,.002,45,True,True,True,1183.6128090572051,8.322,4.442817184146426,1082.9051105013805,287.73628158807026,105.52868335933607
calf,25,5694121d0454a89258ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0334502679863935,-0.2626427374850967,2.9811441757752597,0.2563013317791393,12,,,.002,45,True,True,True,1194.6634388401053,8.364,6.200878018790207,1090.7642972006522,296.8546903984377,106.67080177715314
calf,26,68720b74226f03e84731,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19101863883395082,-0.2321131211279539,3.009815107369571,-0.6555735096879869,12,,,.002,45,True,True,True,1761.6608945246082,11.198,6.029361110986606,1566.7638857816657,556.8485964084073,199.22012214896984
calf,27,e025844ded61ea31aede,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12342657115085676,-0.20413691199750483,2.8833764204530077,-0.5296108160963343,12,,,.002,45,True,True,True,1239.1210888451847,8.48,5.9583040260968945,1138.1370194310666,288.52591261176565,108.83468823194
calf,28,10317ff21d7d88c13adc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.028179906434183555,0.35210110007546136,3.331653311606878,0.367850225104996,12,,,.002,45,True,True,True,1209.6631824672122,8.434,5.9531944768979805,1104.6489538600363,300.04065316335965,107.10161642640077
calf,29,c8857ea71c2001bacbb1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05826936727344595,-0.14711668238797415,2.8784480657856815,-0.23000688139426334,12,,,.002,45,True,True,True,1224.9349112513933,8.356,6.055901412101333,1126.6552238877734,280.79910675319945,108.1162764651934
calf,30,9ebb704703bd1ee4b237,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16375826258660212,0.2981147969669432,3.1721967019118216,-0.6542950728989622,12,,,.002,45,True,True,True,1195.2190579456885,8.44,6.379600442261802,1079.6079362303817,330.31749061516234,105.0657962547628
calf,31,b63e1f6aa02d7016d014,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.02208800864962379,-0.47137910592099264,2.9138603107522294,0.0014301374886719342,12,,,.002,45,True,True,True,1214.078595527531,8.382,6.317238430874787,1114.3732803743644,284.87232900904706,108.47956543143727
calf,32,f000cedd4458a314156c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15622080393917515,-0.4598209271640562,3.1966744370477533,-0.23855942419599968,12,,,.002,45,True,True,True,1181.5020806472098,8.198,5.315428634364639,1066.7415228875395,327.8873078847722,110.59674458179586
calf,33,32043220fb47cea5a8e0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.00446693295396372,0.31224255141143364,2.904950086966275,-0.08357907996730685,12,,,.002,45,True,True,True,1228.001974503887,8.472,5.676810566197365,1124.8811773927287,294.6308488890236,109.28461660125657
calf,34,3f94eea12f2634f66985,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06210981818760375,0.33035576322650817,3.3747973207407496,-0.022030861647243216,12,,,.002,45,True,True,True,1211.7376448628854,8.348,6.230518360561147,1112.9381722139644,282.2842075683458,108.59072845679253
calf,35,78b6279a10a8c80a4d4e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.17373979660522537,-0.4663278007082672,3.350457800278711,-0.18979921522366927,12,,,.002,45,True,True,True,1206.210910476252,8.406,5.625941828426194,1102.5218015808384,296.25459684403825,108.51940938412852
calf,36,85f93620b78039be1b7c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.09041919312980345,0.4364368038030957,2.9384501068975855,0.3242099943690475,12,,,.002,45,True,True,True,1208.9685773397193,8.412,5.697931823128538,1104.8718456196495,297.41923348591376,108.9013965969595
calf,37,7d2e184e6df919b04bab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14825868454933125,0.22549097068884294,3.1178020804557,-0.5908029526027454,12,,,.002,45,True,True,True,1205.7002463769572,8.49,6.286213843608412,1080.6492549952989,357.2885468047379,106.84074550669969
calf,38,f8e18b7081f7d8d7412a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.056085810637652334,-0.1906441573671892,3.4245318170147216,0.47137103112625756,12,,,.002,45,True,True,True,1264.7166863493467,8.606,5.869205228696573,1163.7758098852255,288.4025041832037,110.24009411263008
calf,39,f525245d29e8308fa4df,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13037121937704055,-0.313435329659033,3.1446724389212575,-0.5493393921738098,12,,,.002,45,True,True,True,1189.382870267968,8.342,5.829589577583274,1066.6319209677329,350.7169980006715,109.62909677535889
calf,40,b3cec4a22e14d19638f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14412267569396464,-0.14792035209871612,3.0993006480521776,0.2698572118978402,12,,,.002,45,True,True,True,1195.907224198629,8.418,6.011794079107021,1077.1360164888913,339.3463077421074,107.4665169023865
calf,41,806d60dde18b9246b31f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.18393440717594844,-0.24904837763879362,2.989153513677368,-0.5799543685498345,12,,,.002,45,True,True,True,1797.3867577332178,11.46,6.136104367312316,1609.7870219284428,535.9992451565001,169.19318959707812
calf,42,6176c82b81e7943cb2d7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2903123389602095,0.03507975810198427,3.2347255258319536,-0.11710446675164587,12,,,.002,45,True,True,True,1188.6042293251942,8.406,5.901555855915267,1075.9436997105117,321.887227470521,106.22745371929695
calf,43,ecc1921358d219187ee9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2127191733652522,-0.24522040445113313,3.378398300984393,0.4704140069351994,12,,,.002,45,True,True,True,1238.2849352632195,8.506,5.549258375622588,1134.178516809266,297.44690986843824,109.76656568311009
calf,44,d5248bcb4a78f3c696cc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21466074875680347,0.16900107954500243,2.982204750341995,-0.09321338581505323,12,,,.002,45,True,True,True,1212.0014059206587,8.362,5.511485048182697,1102.605304179769,312.56029068825586,110.35061644645695
calf,45,c4553f40b3f07e9570cb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.18113436826245516,0.3091194798380651,3.11295944144881,0.6368857594449604,12,,,.002,45,True,True,True,1186.8291961478199,8.322,5.83780379142941,1068.1396707127235,339.11292981456097,109.41376330493905
calf,46,6b25f53ccfa5a00fcce7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1770838996146376,-0.06864345071433942,3.2727755389630353,-0.444555677494389,12,,,.002,45,True,True,True,1184.159614117441,8.38,6.041876246611232,1077.9417025324162,303.4797473857846,105.75888172971099
calf,47,b2c94f8e8028d2a3aff6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03926703892627298,0.4256857828967511,3.2879815128376646,-0.6137298945119025,12,,,.002,45,True,True,True,1209.8337682850156,8.476,6.507441822264387,1103.090623477536,304.9804137356563,108.27873406304329
calf,48,33bec6def81d887f7e90,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.14538845753325272,0.4620312343219646,3.0478206217160175,0.31437227665385237,12,,,.002,45,True,True,True,1184.0309075646942,8.292,5.502227684529916,1071.083317685601,322.707399654552,109.35993610066457
calf,49,95a6ab07961187c9bb48,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.032286132879689955,0.006601539965730319,2.9855961858789257,-0.47373143440677723,12,,,.002,45,True,True,True,1213.2910177773306,8.382,5.445594054502462,1103.6470537017383,313.2684687874065,109.79747773944895
calf,50,c8200d17d334f281d710,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.06684036358854545,-0.39582341271743005,3.0240849440996134,-0.3137276235580704,12,,,.002,45,True,True,True,1234.9953557984838,9.398,5.539391729581135,1074.5782921970965,458.3344674325351,117.67631927587483
calf,51,f5767730956345b442e1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.05261865036052582,-0.34243341643946523,3.1673278251593713,0.09531488628319496,12,,,.002,45,True,True,True,1179.0678802079299,8.168,5.180820979774359,1061.5779534468857,335.68550503155484,110.60826601904677
calf,52,876f519347a03f62b643,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05073922358550037,-0.353268306828313,2.996035473826975,0.5566912066209107,12,,,.002,45,True,True,True,1204.220745037231,8.45,6.430311975539875,1098.3677159885235,302.4372258534499,108.56789395272756
calf,53,5a50ea8f1f40b7de65ac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20540942443197446,0.27454242848962174,2.8534930547587174,-0.21493368353388953,12,,,.002,45,True,True,True,1262.9036585123886,8.598,5.933829318147767,1162.331307863019,287.34957328391334,110.36420391357291
calf,54,3d26e800a4ff899f931d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1344402935845922,-0.3379148205036818,3.104423246985719,0.04047338533435341,12,,,.002,45,True,True,True,1202.200109292987,8.436,6.022729530299349,1081.5990927758205,344.5743329061902,107.62508029919239
calf,55,3c8d100faca1a176ae86,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.03514221928050365,0.08508759146948297,3.3500013743596946,0.6587623910058142,12,,,.002,45,True,True,True,1232.5955907509767,8.482,5.6083899329441484,1126.6756692830988,302.6283470510796,109.33958755089559
calf,56,0a6b049eb364cee1628c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12516729851949676,0.3982743706395224,3.4019783873954803,-0.6205262699981897,12,,,.002,45,True,True,True,1227.2654276409587,8.444,6.596033345710943,1128.30476195922,282.7447590906819,111.26461220475598
calf,57,be6d67cfcd741ff35c4a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20501496162743588,-0.0033620821061020045,3.116080296192183,0.25158883952760347,12,,,.002,45,True,True,True,1197.899312747886,8.33,5.8411096103817135,1075.6616735697899,349.2503976517031,110.11258206154406
calf,58,6b68e4d29ee45afb6419,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2069782434517365,-0.2675977044504817,2.898637291500534,-0.002199177692812415,12,,,.002,45,True,True,True,1215.947889810029,8.342,6.184576999440949,1117.0946700372554,282.43777077935323,107.86014307147592
calf,59,c9be60e1a92c31d23c04,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2086144076057636,0.28898154577226987,3.149724910233943,0.4421941360509267,12,,,.002,45,True,True,True,1192.5616733873526,8.212,5.691167150099693,1067.4428111731731,357.4824634690843,112.14396489177088
calf,60,4b5a977febf033d6a1c5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22957327758681362,-0.4073995181058233,3.130446300059286,-0.6237159895770854,12,,,.002,45,True,True,True,1190.81282062226,8.326,5.8181537133311005,1065.8881938743034,356.9275049941617,110.57595535696393
calf,61,216efce4c176a644af33,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21401573397084855,-0.21508689034090667,3.430348214658548,-0.38383253038795495,12,,,.002,45,True,True,True,1228.7838126092863,8.344,6.189541163513609,1134.1563842107284,270.3640811387368,109.28941391449389
calf,62,faaf51ce73e99e3f7667,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.10709908197852269,0.35778620763833613,3.0313167359182946,-0.05941495040602951,12,,,.002,45,True,True,True,1195.050758642979,8.258,5.225230970643584,1084.3405690297805,316.31482746628114,110.43566464134476
calf,63,efaf3a1ffccd21511ba2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24206875438147896,0.3019336292402106,3.349671944264871,-0.4338327250014724,12,,,.002,45,True,True,True,1210.3569695943027,8.424,6.403869562027585,1108.965540172327,289.6897983485014,108.21286238102653
calf,64,6465474e35cde192f566,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.0557652601628702,-0.33376016313384593,2.8762311847595776,0.36893550073465087,12,,,.002,45,True,True,True,1223.496439720641,8.422,6.460890332944432,1125.599875353023,279.70446962176624,111.35338210055126
calf,65,ee1d1609e3b307a0c239,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09873445814170703,0.24969223357584414,3.246535664735403,-0.2839384328354741,12,,,.002,45,True,True,True,1192.2347227249452,8.418,6.149861281653506,1082.0103754374927,314.92670653557843,105.71752452493598
calf,66,3018ba6dba474472f771,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.11959162148820252,-0.3789291283136129,2.966249165696601,0.4846127975464136,12,,,.002,45,True,True,True,1208.4997674278059,8.448,6.439247598479731,1104.5268844079524,297.06538005672445,108.11603136592683
calf,67,bb0a57a9ebf07fdebb29,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1269658943463047,0.2476488607085462,3.396548035818267,0.690545116234039,12,,,.002,45,True,True,True,1246.410952168039,8.524,5.923161790129012,1144.5436812788937,291.04934539755834,109.1345414801569
calf,68,4b7ea09c21a424bf0873,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2525816686657852,0.3103022307117663,2.9275685562093994,0.24922968942948898,12,,,.002,45,True,True,True,1217.9454459191252,8.438,5.778764549529212,1113.7203220374558,297.7860682333411,109.21276109252207
calf,69,f7e43f48bfab441ce1ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021626504830189852,0.19810460124507479,2.8742181544123895,0.5635583754492675,12,,,.002,45,True,True,True,1212.3585015395838,8.308,6.223172355052569,1118.276655138083,268.80527543285933,108.92701057564139
calf,70,dce043df01e1458646a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.020384190093422794,0.059095362671275686,3.318470202662939,0.3378496197347569,12,,,.002,45,True,True,True,1212.3693590788241,8.426,5.661473796727277,1104.6410988819941,307.7950291338001,108.61226335566391
calf,71,1497fec6c77fffaa7bd8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2710273044270825,-0.25807567402605514,2.9218455164701895,-0.5975098652503158,12,,,.002,45,True,True,True,1239.0781777650352,8.51,5.811234508654453,1133.3723426803047,302.0166716706588,109.30252199981692
calf,72,e53067995ebe3d1b01c1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.011628753138906933,0.4510052997559405,2.9007592144664556,-0.10294129327310753,12,,,.002,45,True,True,True,1238.3755310699303,8.5,5.573891142686999,1134.7734455549376,296.00595861426524,110.26952810431008
calf,73,7e91cdc95f8f568bb6ae,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2618499669175914,-0.22257601664797422,2.9390801157560915,-0.6538235126093304,12,,,.002,45,True,True,True,1239.42071032191,8.5,5.68510197711486,1132.0410941462303,306.7989033590853,109.94956307842878
calf,74,e11bc45cbc93a5c46bb9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2963742438089348,-0.14260111432840816,3.033971229730212,0.16750965073763535,12,,,.002,45,True,True,True,1198.532075681732,8.406,5.943300813371962,1085.699472803669,322.378865365894,107.77173090412585
calf,75,718416236aa0ef91f313,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2585767204175522,-0.15657211550237782,2.8426080352229866,-0.6182872602868474,12,,,.002,45,True,True,True,1245.5238719921433,8.382,6.066789575625125,1150.0401162446217,272.8107307072048,109.28807386710245
calf,76,1a20ab0f83b24a4de1a3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.03910959977222411,-0.333504105957913,3.26433094503816,0.22658972986614012,12,,,.002,45,True,True,True,1200.3261620648914,8.278,5.14000784636177,1090.8191050763123,312.8773056816547,110.39107688687294
calf,77,2554022d2203f68c7cf3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23291163594984482,-0.38937405326914976,2.9886094650877757,0.42094183515286954,12,,,.002,45,True,True,True,1200.592804592159,8.402,6.362966412293419,1095.7364521879724,299.5895782976755,109.45257416362072
calf,78,09607158bbe666cf0283,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.03539651296786139,0.12721104836394115,3.2320447982547216,-0.365136365501508,12,,,.002,45,True,True,True,1188.8654387129386,8.404,6.098000829520285,1077.5403024505479,318.07181789254525,105.7430526631435
calf,79,9ffd29bb4f6dd0aa557a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.18786310477814455,0.10719424108200382,3.412524678526956,-0.30316469554080117,12,,,.002,45,True,True,True,1217.425382513368,8.36,6.305781560595691,1121.5970070618416,273.79535843293263,109.2284123551153
calf,80,6abc75e3784c55ee2069,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07865252267621065,-0.010983810478995548,2.847877004177189,0.30901161243281106,12,,,.002,45,True,True,True,1224.3681533459996,8.346,6.299747258083253,1130.4345432792197,268.3817430479428,108.60291484039973
calf,81,3257f8f33932857940f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17925806860475477,0.4154347836236718,2.93305163274527,-0.4735938701848199,12,,,.002,45,True,True,True,1241.196998772522,8.448,5.235177584611372,1135.1601124673418,302.96253230051445,111.37535959991438
calf,82,0a16fab351485fd26230,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.20907710340974284,-0.1428238225750328,3.3524483373474214,0.2186132763024735,12,,,.002,45,True,True,True,1230.438187671764,8.468,5.623556901399957,1124.3386161735282,303.141632852102,110.06894747140375
calf,83,2f1cc292da2b937d25f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.09332376490122143,0.4762389680470933,3.2711190300997535,-0.5895896272558895,12,,,.002,45,True,True,True,1208.7078695441314,8.474,6.509001196296254,1100.5952879878496,308.89309016080534,109.12686821670025
calf,84,a3d682a7f7571553dbb4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.06751466568788361,0.15085353375851596,3.407710577692551,0.22792483158110277,12,,,.002,45,True,True,True,1222.3103951470853,8.336,6.073016464879618,1125.1928023891546,277.47883645123017,108.10484801888359
calf,85,924b29eecfe77a42a94a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.24237439670984623,0.14437615990640285,3.2385967066585666,-0.5404438433478824,12,,,.002,45,True,True,True,1192.0614424710116,8.436,6.262499940145538,1082.9293862777988,311.8058748377508,108.87159942589138
calf,86,bbd0059a4b639bf02885,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.023692900303710906,0.09866810970934825,3.0046382280250694,-0.1094106582441613,12,,,.002,45,True,True,True,1200.7638443662206,8.362,5.571832750911974,1090.0298297759398,316.3828988293735,109.2979529451111
calf,87,7bf537aaacfed7e0576c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14724043832954803,0.06910329824540196,2.89480382623413,0.506557735381685,12,,,.002,45,True,True,True,1209.0813315025475,8.312,6.222730667016227,1112.9189215387566,274.74974275368845,108.64736077154653
calf,88,d68b38095d2d5f61b2e9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.10981605946408704,-0.05969077389720168,2.950073412806452,0.5324941513305346,12,,,.002,45,True,True,True,1196.7813145629088,8.354,6.254678031484324,1096.7039808473626,285.9352391872753,108.59659209126663
calf,89,8264d500cb372bc8eace,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.21591229273559626,0.38855849891773087,3.3569698487019006,0.6081474423022555,12,,,.002,45,True,True,True,1949.1366507317334,11.806,8.225449205112007,1759.9207952550198,540.6167299334678,155.8424538457553
calf,90,3cd307596e2cdfffcd18,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15041452633155525,-0.34528227365282116,2.9912983466703373,-0.1425939355108563,12,,,.002,45,True,True,True,1196.2510256329638,8.402,6.043084894561027,1089.6990483020845,304.4342209453693,105.8614664881017
calf,91,540e6035071974beba64,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.12770364862140413,-0.43909293903131696,2.9879138576176296,0.37285929228478887,12,,,.002,45,True,True,True,1206.860098938155,8.458,6.407317965720742,1100.8341227312044,302.93136059128733,108.24341949895776
calf,92,3c93206913abc8bf5f97,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1856316476057412,-0.30146193742932104,3.0050284164163084,-0.4655704368286554,12,,,.002,45,True,True,True,1727.679166625615,11.022,5.759463318115571,1536.943794579949,544.9582058447595,171.6428265634508
calf,93,558256c1797c44177b36,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.20496587997694965,0.4689381219977593,3.331244327338794,-0.5429620479048266,12,,,.002,45,True,True,True,1219.0431638172358,8.494,6.543077018668622,1113.8229095514716,300.6292979021833,108.16202343937816
calf,94,a9fd758cea5186f52e65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17110657662564502,-0.24871729952750365,3.067463080510521,-0.35131730188405985,12,,,.002,45,True,True,True,1210.9300370242977,8.046,5.683351801551176,1072.1002055713016,396.6566612942745,116.87692034021926
calf,95,3a5eed204d506114b4aa,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.025431192572912098,0.34659294518356387,2.893269682268243,0.2813064989351812,12,,,.002,45,True,True,True,1213.2138608011546,8.406,5.906147917042402,1114.041449400426,283.3497468592243,108.1435257924029
calf,96,8b9afa8023fbeb00bc22,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.002296878625322074,0.10083173539155199,3.1916992313958357,0.2769002662778288,12,,,.002,45,True,True,True,1213.3089041162225,8.216,5.800606331965206,1077.2878887583183,388.6314724511545,114.8592179726295
calf,97,e8acc77b06382904e609,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13005767622935688,0.12166180993996045,3.2379656739688376,-0.060645481354591135,12,,,.002,45,True,True,True,1191.0594356083757,8.406,5.9157749929198875,1078.4732271678145,321.6748812587464,106.39213580242873
calf,98,b8a5c21ddb5b3c591308,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.26554009132681555,-0.001788758476754082,3.1430497543934055,0.6278958881794892,12,,,.002,45,True,True,True,1192.8290663906287,8.472,6.1863130137816675,1072.8331284264875,342.8455370404031,105.55469926949462
calf,99,fb6600c7d0cdcdd2188e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.01812236400453282,-0.4363330243850424,3.2154998431200004,0.2300483095501804,12,,,.002,45,True,True,True,1181.356504682061,8.236,4.9030917675381565,1072.295752234757,311.6021498494406,108.99554229703108
mpc,0,F12_00,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.20388573400985738,-0.35759849319368464,3.029061665082331,0.2372813940265528,12.0,10,True,0.1,45.0,True,,True,422.70952013690663,3.29,1.06414916243451,365.64862021884846,163.0311426230234,61.072086556531346
mpc,1,F12_01,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.25090694092601346,0.04754201973243821,3.0339400062695994,0.06387766128899275,12.0,10,True,0.1,45.0,True,,True,424.639168282867,3.745,1.5665344369999232,367.66396268955674,162.78630169517214,61.21673716252439
mpc,2,F12_02,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.17486380817147468,0.14061346067682812,3.3661059734335677,-0.6502675314696298,12.0,10,True,0.1,45.0,True,,True,420.2472125497494,3.11,0.9367690375240042,362.3620242797517,165.38625219999335,61.13363950279638
mpc,3,F12_03,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2474261235858432,-0.3853428934395142,3.0961662216631565,0.621635826192908,12.0,10,True,0.1,45.0,True,,True,438.2860655409371,3.28,1.0857518422529875,381.33820850301186,162.70816296550078,61.199776984961794
mpc,4,F12_04,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.10648201095387255,0.394298932680611,3.3492645497017874,0.2272208988124126,12.0,10,True,0.1,45.0,True,,True,403.31889226028994,3.79,1.786451885487679,347.87825030835614,158.40183414838222,61.33326622060809
mpc,5,F12_05,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.1765241294546046,0.4721699977175299,2.913571448080143,0.011398698604068613,12.0,10,True,0.1,45.0,True,,True,416.08392220685755,4.085,2.157947769444381,357.6906184195777,166.83801082079964,61.425752760938245
mpc,6,F12_06,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.09347359615057393,-0.013793410945655782,3.2356276233586687,-0.272108396787745,12.0,10,True,0.1,45.0,True,,True,430.1535354437664,3.705,1.4655458751950052,372.9506890249265,163.43670405382838,61.14550985299365
mpc,7,F12_07,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.060240949400242494,0.4325813682422345,2.994100221911895,-0.07836094776075109,12.0,10,True,0.1,45.0,True,,True,429.0160922671246,4.155,2.2404237669890663,371.7383481667283,163.65069742970365,61.453818390393785
mpc,8,F12_08,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.2090852773399262,0.10972876129562747,3.353484454268369,0.18410699625711757,12.0,10,True,0.1,45.0,True,,True,409.55362432636986,3.965,2.0857002628803327,353.4696114698674,160.2400367328641,61.45853268921135
mpc,9,F12_09,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.29272906829237827,0.4082203363191319,3.2788172600949945,0.12639115024632708,12.0,10,True,0.1,45.0,True,,True,415.39488189611035,3.77,1.8060438321731278,358.217464563907,163.36404952058095,61.41994464467639
mpc,10,F12_10,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.1825626603268738,-0.06371564514130379,2.9229203341561703,-0.06310463239207853,12.0,10,True,0.1,45.0,True,,True,409.8500398675669,3.94,2.026752482717721,352.7133333372945,163.24773294363547,61.42963207440791
mpc,11,F12_11,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.05169973544425199,-0.0515229430311428,3.353072559358315,-0.08590590101705964,12.0,10,True,0.1,45.0,True,,True,411.45883568080285,3.875,1.8113547730206152,353.062504377443,166.8466608667423,61.28641619475575
mpc,12,F12_12,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.2875152081223547,0.36477427546078967,2.9982493723485124,-0.0687494724288994,12.0,10,True,0.1,45.0,True,,True,423.4729455767793,4.03,1.9423190735594806,365.45909655223204,165.75385435584926,61.30011257682567
mpc,13,F12_13,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.251951472931258,-0.4115174474809671,3.3625671556020102,-0.4443627092999701,12.0,10,True,0.1,45.0,True,,True,419.521163744379,3.72,1.6884172782356717,357.65138561444445,176.77079465695599,61.38572107730854
mpc,14,F12_14,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2290424419114087,0.39290748267157116,3.2871796458052236,-0.01827815434040203,12.0,10,True,0.1,45.0,True,,True,412.8206279293282,3.35,1.2479903662570668,356.0463573207457,162.21220173880724,61.27852554322022
mpc,15,F12_15,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.04768862874201796,-0.016437203067124262,2.939803747355939,-0.38887162693883703,12.0,10,True,0.1,45.0,True,,True,409.05030792991937,4.01,2.0951874176372196,354.10897393167676,156.97523999497886,61.424380821022716
mpc,16,F12_16,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.014146791265040926,0.2634891619534707,3.3766893654690033,0.016575408091057175,12.0,10,True,0.1,45.0,True,,True,402.1712329603145,3.72,1.6712659329488568,345.52199080998076,161.85497757238218,61.28661984937215
mpc,17,F12_17,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.16436858047879344,-0.48338397633511454,3.043521665704478,0.10867381285995237,12.0,10,True,0.1,45.0,True,,True,422.83935347879856,3.485,1.3506749915719547,366.6519244322894,160.53551156145485,61.24746119756931
mpc,18,F12_18,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.1269724474716627,-0.27434789914401625,3.039494468568863,0.5528268681826347,12.0,10,True,0.1,45.0,True,,True,431.3854017228738,3.495,1.1825273464444699,373.6049554541504,165.08698933920974,61.005719050280184
mpc,19,F12_19,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.09116450084780175,0.03227502081100064,2.9381803226432517,0.4432487348139982,12.0,10,True,0.1,45.0,True,,True,420.11785555769274,3.565,1.5453962536149572,361.9745698406446,166.12367347728033,61.43343161788784
mpc,20,F12_20,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.2138354078065725,0.23233172268941282,2.9376565174242435,-0.27125546337699036,12.0,10,True,0.1,45.0,True,,True,412.4890083988373,4.055,2.0994579999047565,356.270514194101,160.62426915638954,61.39522887740126
mpc,21,F12_21,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.11681331224728778,0.12123532280112281,3.1410824743959402,-0.5309351200197611,12.0,10,True,0.1,45.0,True,,True,438.659640766634,4.17,2.1441574572746283,382.632381219732,160.07788441972008,61.380477046086334
mpc,22,F12_22,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.11127463079648181,0.07199542630917888,3.2488761321727506,-0.5298771022412752,12.0,10,True,0.1,45.0,True,,True,432.6148304502748,3.64,1.363793920556937,374.62751349243655,165.6780484509664,61.09093617119041
mpc,23,F12_23,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.21871937731235944,0.0069167937440927085,3.368814515526004,-0.42643003665227047,12.0,10,True,0.1,45.0,True,,True,416.2077037452228,3.595,1.6939672640095498,355.76051053611536,172.70626631173542,61.56247393423565
mpc,24,F12_24,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.2396222470957819,-0.3688846515757288,3.203028817996077,0.5981602125611216,12.0,10,True,0.1,45.0,True,,True,443.71198853897533,4.35,2.5984470142416405,386.9702013761544,162.11939189377404,61.5752562627822
mpc,25,F12_25,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.0334502679863935,-0.2626427374850967,2.9811441757752597,0.2563013317791393,12.0,10,True,0.1,45.0,True,,True,418.396245109045,3.445,1.4104284917630947,359.1627623612676,169.2385221365069,61.39934194594003
mpc,26,F12_26,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.19101863883395082,-0.2321131211279539,3.009815107369571,-0.6555735096879869,12.0,10,True,0.1,45.0,True,,True,417.6878523896634,4.095,2.2411401109450173,362.047560389125,158.9722628586812,61.47224355506074
mpc,27,F12_27,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.12342657115085676,-0.20413691199750483,2.8833764204530077,-0.5296108160963343,12.0,10,True,0.1,45.0,True,,True,397.25099961572454,4.0,2.299668657338982,340.5436143700583,162.02110070190346,61.573789586303185
mpc,28,F12_28,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.028179906434183555,0.35210110007546136,3.331653311606878,0.367850225104996,12.0,10,True,0.1,45.0,True,,True,404.95198198275784,3.855,1.8468536102909998,350.0091390888399,156.97955112547987,61.326018988226664
mpc,29,F12_29,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.05826936727344595,-0.14711668238797415,2.8784480657856815,-0.23000688139426334,12.0,10,True,0.1,45.0,True,,True,398.5708127392984,3.86,2.017708732853283,345.08556448448707,152.8149950137467,61.505996407940756
mpc,30,F12_30,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.16375826258660212,0.2981147969669432,3.1721967019118216,-0.6542950728989622,12.0,10,True,0.1,45.0,True,,True,440.9219089329546,3.3,1.0815716912635807,383.794368689281,163.2215435533531,61.1766904211522
mpc,31,F12_31,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.02208800864962379,-0.47137910592099264,2.9138603107522294,0.0014301374886719342,12.0,10,True,0.1,45.0,True,,True,400.3997221625695,3.56,1.463550440128317,343.97059303436805,161.2260832234328,61.227613757628696
mpc,32,F12_32,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.15622080393917515,-0.4598209271640562,3.1966744370477533,-0.23855942419599968,12.0,10,True,0.1,45.0,True,,True,435.71763467559634,3.75,1.3825237584478332,380.3438215026283,158.2108947799086,61.01184402660759
mpc,33,F12_33,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.00446693295396372,0.31224255141143364,2.904950086966275,-0.08357907996730685,12.0,10,True,0.1,45.0,True,,True,412.9819436342493,4.07,2.229107288286261,356.2473463167748,162.0988494784987,61.497743792498184
mpc,34,F12_34,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.06210981818760375,0.33035576322650817,3.3747973207407496,-0.022030861647243216,12.0,10,True,0.1,45.0,True,,True,402.5355817455992,3.7,1.6488606834834274,345.469848310244,163.0449526724435,61.28445834537125
mpc,35,F12_35,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.17373979660522537,-0.4663278007082672,3.350457800278711,-0.18979921522366927,12.0,10,True,0.1,45.0,True,,True,419.55354510684344,3.99,1.9626777983157526,360.20939525988933,169.55471384844026,61.34466534258911
mpc,36,F12_36,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.09041919312980345,0.4364368038030957,2.9384501068975855,0.3242099943690475,12.0,10,True,0.1,45.0,True,,True,424.42303620801783,3.955,2.044418923620951,364.23148662577205,171.97585594927372,61.48597161378964
mpc,37,F12_37,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.14825868454933125,0.22549097068884294,3.1178020804557,-0.5908029526027454,12.0,10,True,0.1,45.0,True,,True,437.8860367882059,4.23,2.236000038652638,381.3304455811349,161.58740344877438,61.39925094919598
mpc,38,F12_38,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.056085810637652334,-0.1906441573671892,3.4245318170147216,0.47137103112625756,12.0,10,True,0.1,45.0,True,,True,402.0011921577994,4.15,2.490502945823298,345.3269968017592,161.9262724458291,60.712977764420835
mpc,39,F12_39,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.13037121937704055,-0.313435329659033,3.1446724389212575,-0.5493393921738098,12.0,10,True,0.1,45.0,True,,True,432.22448371972104,4.02,1.9755844327044687,377.17331475564635,157.28905418307056,61.35215694367842
mpc,40,F12_40,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.14412267569396464,-0.14792035209871612,3.0993006480521776,0.2698572118978402,12.0,10,True,0.1,45.0,True,,True,435.8661228929922,3.785,1.524062373363907,378.85637737362924,162.88498719818,61.13526057950298
mpc,41,F12_41,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.18393440717594844,-0.24904837763879362,2.989153513677368,-0.5799543685498345,12.0,10,True,0.1,45.0,True,,True,409.4711062004711,3.95,1.890696955877131,354.3917006140172,157.36973024701123,61.282695775742695
mpc,42,F12_42,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2903123389602095,0.03507975810198427,3.2347255258319536,-0.11710446675164587,12.0,10,True,0.1,45.0,True,,True,426.0293007593916,3.65,1.394515819386424,369.4974455630915,161.51958627514318,61.11717624629558
mpc,43,F12_43,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2127191733652522,-0.24522040445113313,3.378398300984393,0.4704140069351994,12.0,10,True,0.1,45.0,True,,True,407.16025201385145,4.085,2.297264487998459,352.25630756814707,156.8684127020125,61.53382969471065
mpc,44,F12_44,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.21466074875680347,0.16900107954500243,2.982204750341995,-0.09321338581505323,12.0,10,True,0.1,45.0,True,,True,423.1947074049291,4.08,2.1588779523164177,366.5393199656737,161.87253554072973,61.436431445115915
mpc,45,F12_45,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.18113436826245516,0.3091194798380651,3.11295944144881,0.6368857594449604,12.0,10,True,0.1,45.0,True,,True,432.08601345122105,3.98,1.8014849577187613,376.8393674308779,157.84756005812318,61.22983322302316
mpc,46,F12_46,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.1770838996146376,-0.06864345071433942,3.2727755389630353,-0.444555677494389,12.0,10,True,0.1,45.0,True,,True,428.3739535719323,3.575,1.3142889755458909,370.1307748822255,166.4090819705908,61.09932005519969
mpc,47,F12_47,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.03926703892627298,0.4256857828967511,3.2879815128376646,-0.6137298945119025,12.0,10,True,0.1,45.0,True,,True,426.47204289085863,2.97,0.8456461055399386,369.36121941149554,163.17378136960883,61.128433350218984
mpc,48,F12_48,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.14538845753325272,0.4620312343219646,3.0478206217160175,0.31437227665385237,12.0,10,True,0.1,45.0,True,,True,437.80988978558287,3.98,1.804554687316213,379.9217317986404,165.39473710554995,61.25110758979191
mpc,49,F12_49,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.032286132879689955,0.006601539965730319,2.9855961858789257,-0.47373143440677723,12.0,10,True,0.1,45.0,True,,True,416.4458981716276,4.085,2.162346778253849,360.14911929960226,160.84793963435817,61.41988347925805
mpc,50,F12_50,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.06684036358854545,-0.39582341271743005,3.0240849440996134,-0.3137276235580704,12.0,10,True,0.1,45.0,True,,True,413.15504958894786,3.8,1.6708628192358446,356.34797478330165,162.305928016132,61.221480967132244
mpc,51,F12_51,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.05261865036052582,-0.34243341643946523,3.1673278251593713,0.09531488628319496,12.0,10,True,0.1,45.0,True,,True,438.2752354267565,3.78,1.4270235991375795,381.9165438689847,161.02483302220514,61.036890765553885
mpc,52,F12_52,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.05073922358550037,-0.353268306828313,2.996035473826975,0.5566912066209107,12.0,10,True,0.1,45.0,True,,True,425.6598590944546,3.21,0.938411480830355,368.13866261305253,164.34627566114875,60.965907862561615
mpc,53,F12_53,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.20540942443197446,0.27454242848962174,2.8534930547587174,-0.21493368353388953,12.0,10,True,0.1,45.0,True,,True,405.5945161555473,4.08,2.561883517629661,350.3961903975913,157.7095021655886,61.791596522897706
mpc,54,F12_54,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.1344402935845922,-0.3379148205036818,3.104423246985719,0.04047338533435341,12.0,10,True,0.1,45.0,True,,True,431.1007065159739,3.715,1.501264137061778,375.0752025086359,160.07286859239417,61.173453915050096
mpc,55,F12_55,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.03514221928050365,0.08508759146948297,3.3500013743596946,0.6587623910058142,12.0,10,True,0.1,45.0,True,,True,406.5871432674855,4.055,2.253154272608333,352.2598245627921,155.2209105848382,61.511245080228534
mpc,56,F12_56,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.12516729851949676,0.3982743706395224,3.4019783873954803,-0.6205262699981897,12.0,10,True,0.1,45.0,True,,True,414.89356824730424,2.98,0.9716235221714856,357.09044325939766,165.15178567973317,61.522353124517636
mpc,57,F12_57,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.20501496162743588,-0.0033620821061020045,3.116080296192183,0.25158883952760347,12.0,10,True,0.1,45.0,True,,True,439.35824885255306,4.005,1.7677053927682975,383.57607848838876,159.37762961189804,61.19260871999081
mpc,58,F12_58,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2069782434517365,-0.2675977044504817,2.898637291500534,-0.002199177692812415,12.0,10,True,0.1,45.0,True,,True,403.3195465274727,3.79,1.8387415275465107,346.92158822119757,161.13702373221477,61.39785553963275
mpc,59,F12_59,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2086144076057636,0.28898154577226987,3.149724910233943,0.4421941360509267,12.0,10,True,0.1,45.0,True,,True,428.105121901001,3.865,1.6659201076964711,372.6939699582932,158.31757697916512,61.19581851025667
mpc,60,F12_60,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.22957327758681362,-0.4073995181058233,3.130446300059286,-0.6237159895770854,12.0,10,True,0.1,45.0,True,,True,429.38197661072945,4.035,2.0311150127383777,374.1608213960254,157.77472918486865,61.377411336922094
mpc,61,F12_61,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.21401573397084855,-0.21508689034090667,3.430348214658548,-0.38383253038795495,12.0,10,True,0.1,45.0,True,,True,409.7353009378798,3.895,2.0175053242644467,349.718368594672,171.47694955202232,61.47527190990984
mpc,62,F12_62,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.10709908197852269,0.35778620763833613,3.0313167359182946,-0.05941495040602951,12.0,10,True,0.1,45.0,True,,True,433.1454276743771,4.12,2.2041097976009016,376.0862857652807,163.02611974027548,61.47506861596151
mpc,63,F12_63,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.24206875438147896,0.3019336292402106,3.349671944264871,-0.4338327250014724,12.0,10,True,0.1,45.0,True,,True,415.00056974571146,3.03,0.9755036531726614,356.44251410721415,167.30873039570662,61.411467680161266
mpc,64,F12_64,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.0557652601628702,-0.33376016313384593,2.8762311847595776,0.36893550073465087,12.0,10,True,0.1,45.0,True,,True,403.6858923406284,3.125,1.1975603785470015,346.0401480573134,164.70212652375716,61.61490920399902
mpc,65,F12_65,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.09873445814170703,0.24969223357584414,3.246535664735403,-0.2839384328354741,12.0,10,True,0.1,45.0,True,,True,426.9737805791683,3.565,1.364618723239931,370.04806721036374,162.64489533944158,61.17389912398486
mpc,66,F12_66,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.11959162148820252,-0.3789291283136129,2.966249165696601,0.4846127975464136,12.0,10,True,0.1,45.0,True,,True,420.5765096347165,3.08,0.9040940893312932,363.0074574559646,164.4830062250055,61.10524764816336
mpc,67,F12_67,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.1269658943463047,0.2476488607085462,3.396548035818267,0.690545116234039,12.0,10,True,0.1,45.0,True,,True,397.7246766785574,4.055,2.344260104892206,342.4365198124219,157.9661624746727,59.991860801594235
mpc,68,F12_68,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2525816686657852,0.3103022307117663,2.9275685562093994,0.24922968942948898,12.0,10,True,0.1,45.0,True,,True,421.37967115492097,3.985,2.119210274856781,362.130118508794,169.28443613179132,61.506113697859824
mpc,69,F12_69,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.021626504830189852,0.19810460124507479,2.8742181544123895,0.5635583754492675,12.0,10,True,0.1,45.0,True,,True,413.82396190387817,3.445,1.6366822167956856,351.68766315040955,177.53228215276752,61.81436429720395
mpc,70,F12_70,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.020384190093422794,0.059095362671275686,3.318470202662939,0.3378496197347569,12.0,10,True,0.1,45.0,True,,True,412.73390541603925,4.015,2.0671066064914063,356.4406359811822,160.8379126710201,61.39553262324427
mpc,71,F12_71,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2710273044270825,-0.25807567402605514,2.9218455164701895,-0.5975098652503158,12.0,10,True,0.1,45.0,True,,True,405.0377878095144,4.025,2.320861208082038,351.3237646067487,153.46863772218774,61.59955245483674
mpc,72,F12_72,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.011628753138906933,0.4510052997559405,2.9007592144664556,-0.10294129327310753,12.0,10,True,0.1,45.0,True,,True,415.4706657649065,4.135,2.3502678272835396,358.79504092538286,161.93035668435334,61.548161909162936
mpc,73,F12_73,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2618499669175914,-0.22257601664797422,2.9390801157560915,-0.6538235126093304,12.0,10,True,0.1,45.0,True,,True,408.62666975538946,4.07,2.3554565451932503,354.72341292609707,154.00930522654969,61.58974896256847
mpc,74,F12_74,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.2963742438089348,-0.14260111432840816,3.033971229730212,0.16750965073763535,12.0,10,True,0.1,45.0,True,,True,427.98333959333735,3.785,1.7180389280405686,371.7946400697245,160.5391414960367,61.34793831168079
mpc,75,F12_75,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.2585767204175522,-0.15657211550237782,2.8426080352229866,-0.6182872602868474,12.0,10,True,0.1,45.0,True,,True,387.6419158120466,4.025,2.1300145513610094,333.2462309115428,155.41624257286793,57.9191651345182
mpc,76,F12_76,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.03910959977222411,-0.333504105957913,3.26433094503816,0.22658972986614012,12.0,10,True,0.1,45.0,True,,True,429.4350729421212,4.17,2.230229122639925,372.7470479399396,161.96578572051894,61.42601252693352
mpc,77,F12_77,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.23291163594984482,-0.38937405326914976,2.9886094650877757,0.42094183515286954,12.0,10,True,0.1,45.0,True,,True,423.0308363571294,3.37,1.234014898673726,365.7347686872404,163.7030504853971,61.23712363995468
mpc,78,F12_78,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.03539651296786139,0.12721104836394115,3.2320447982547216,-0.365136365501508,12.0,10,True,0.1,45.0,True,,True,430.9643674700501,3.64,1.3709683157138592,373.7465109432483,163.47959007657656,61.09968339484352
mpc,79,F12_79,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.18786310477814455,0.10719424108200382,3.412524678526956,-0.30316469554080117,12.0,10,True,0.1,45.0,True,,True,402.2017227018281,3.45,1.4151323824553281,343.8341418512138,166.76451671604076,61.340941944723426
mpc,80,F12_80,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.07865252267621065,-0.010983810478995548,2.847877004177189,0.30901161243281106,12.0,10,True,0.1,45.0,True,,True,401.0296048270772,3.67,1.6366941282783627,342.74465780107954,166.52842007427907,61.31091112696529
mpc,81,F12_81,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.17925806860475477,0.4154347836236718,2.93305163274527,-0.4735938701848199,12.0,10,True,0.1,45.0,True,,True,416.91998614496765,4.195,2.4227992609930764,361.44128988450615,158.5105607441758,61.550712815170066
mpc,82,F12_82,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.20907710340974284,-0.1428238225750328,3.3524483373474214,0.2186132763024735,12.0,10,True,0.1,45.0,True,,True,415.3611303683578,4.095,2.3247815220336343,358.9433973039845,161.19352304106653,61.55234082667723
mpc,83,F12_83,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.09332376490122143,0.4762389680470933,3.2711190300997535,-0.5895896272558895,12.0,10,True,0.1,45.0,True,,True,427.6620690616363,3.075,0.8890365672962246,370.53278729387847,163.22651933645102,61.1212756155885
mpc,84,F12_84,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.06751466568788361,0.15085353375851596,3.407710577692551,0.22792483158110277,12.0,10,True,0.1,45.0,True,,True,396.54741583032927,3.815,1.9187606857140138,343.1827385819185,152.4705064240308,61.45848880535908
mpc,85,F12_85,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.24237439670984623,0.14437615990640285,3.2385967066585666,-0.5404438433478824,12.0,10,True,0.1,45.0,True,,True,431.3305664822523,3.415,1.0243463947483018,373.3267397131611,165.72521934026068,60.87065115562263
mpc,86,F12_86,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.023692900303710906,0.09866810970934825,3.0046382280250694,-0.1094106582441613,12.0,10,True,0.1,45.0,True,,True,422.08158392408376,3.99,1.9868749350181973,364.7346345953767,163.84842665344874,61.36841034089818
mpc,87,F12_87,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.14724043832954803,0.06910329824540196,2.89480382623413,0.506557735381685,12.0,10,True,0.1,45.0,True,,True,415.4838740338185,3.49,1.6909537369537713,353.94670547284596,175.82048160277867,61.79364262305348
mpc,88,F12_88,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.10981605946408704,-0.05969077389720168,2.950073412806452,0.5324941513305346,12.0,10,True,0.1,45.0,True,,True,421.7962945749645,3.345,1.1754148156491486,363.8301692499112,165.61750092872376,61.19361866292553
mpc,89,F12_89,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.21591229273559626,0.38855849891773087,3.3569698487019006,0.6081474423022555,12.0,10,True,0.1,45.0,True,,True,396.8593471463809,3.82,1.8357206516449465,343.59043802179906,152.19688321309107,61.35006266840915
mpc,90,F12_90,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.15041452633155525,-0.34528227365282116,2.9912983466703373,-0.1425939355108563,12.0,10,True,0.1,45.0,True,,True,410.2808535889611,3.63,1.5150599456427347,353.66039275596245,161.77274523713908,61.23777893111538
mpc,91,F12_91,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.12770364862140413,-0.43909293903131696,2.9879138576176296,0.37285929228478887,12.0,10,True,0.1,45.0,True,,True,420.2252576502049,3.105,0.9397527335234244,362.63168542902554,164.553063489084,61.13187525939578
mpc,92,F12_92,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.1856316476057412,-0.30146193742932104,3.0050284164163084,-0.4655704368286554,12.0,10,True,0.1,45.0,True,,True,410.7557014645155,3.895,1.7680611265789874,354.2445285575655,161.460494019857,61.21538497861147
mpc,93,F12_93,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.20496587997694965,0.4689381219977593,3.331244327338794,-0.5429620479048266,12.0,10,True,0.1,45.0,True,,True,420.10903964589147,2.87,0.9695579597736332,362.78188328516205,163.79187531636973,61.02500012844363
mpc,94,F12_94,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.17110657662564502,-0.24871729952750365,3.067463080510521,-0.35131730188405985,12.0,10,True,0.1,45.0,True,,True,420.4392564345645,3.855,1.7211763015316284,363.2248901752346,163.4696178837998,61.244415780723
mpc,95,F12_95,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.025431192572912098,0.34659294518356387,2.893269682268243,0.2813064989351812,12.0,10,True,0.1,45.0,True,,True,414.1252919037272,3.94,1.937481729894943,354.71837121413273,169.73405911312707,61.35567757596142
mpc,96,F12_96,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.002296878625322074,0.10083173539155199,3.1916992313958357,0.2769002662778288,12.0,10,True,0.1,45.0,True,,True,428.98273550893794,3.955,1.8782111906207188,373.23576249476844,159.2770657547701,61.322924634477374
mpc,97,F12_97,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,0.13005767622935688,0.12166180993996045,3.2379656739688376,-0.060645481354591135,12.0,10,True,0.1,45.0,True,,True,424.6441025279186,3.68,1.4951255268137864,368.3023382806798,160.97646927782526,61.20458566183718
mpc,98,F12_98,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.26554009132681555,-0.001788758476754082,3.1430497543934055,0.6278958881794892,12.0,10,True,0.1,45.0,True,,True,441.2776958154333,4.235,2.3880191585033805,385.4853637839853,159.40666294699426,61.51923618823702
mpc,99,F12_99,8b49221e1edefeb149e97f562c215fe5250bd1f15033646816015f841dfa93b2,-0.01812236400453282,-0.4363330243850424,3.2154998431200004,0.2300483095501804,12.0,10,True,0.1,45.0,True,,True,438.54719056293106,4.21,2.311466970104409,381.597176931563,162.71432466105156,61.485735096188144


==> anc/cartpole_paired_curvature_validation_2026-10-02.csv <==
family,initial_id,candidate_case_id,reference_case_id,candidate_complete,candidate_settled,candidate_strict_decay,candidate_input_total_variation,candidate_common_cost,candidate_max_cart_travel,candidate_settling_time,reference_complete,reference_settled,reference_strict_decay,reference_input_total_variation,reference_common_cost,reference_max_cart_travel,reference_settling_time,input_total_variation_ratio,common_cost_ratio,max_cart_travel_ratio,settling_time_ratio
box,0,128a58d26add50e25684,915f67d95f6b95e88bb4,True,True,True,33.93585050981824,200.83488739635794,4.381494371395971,7.476,True,True,True,12625.693202574923,246.82840125622891,4.344707078526271,7.488,0.0026878405775690208,0.8136619869278099,1.008467151456889,0.9983974358974358
box,1,f43084298d6ab6c2c198,8145b17476ca5b043be9,True,True,True,69.83960964196153,509.0174553567891,3.9978960882196537,7.266,True,True,True,7468.872410994736,536.0201669975615,3.9455248731851444,7.232,0.009350756820956324,0.9496237020483312,1.0132735736607412,1.0047013274336283
box,2,ef7b39c5732619e51454,90ba893d0a6b2f1c8a61,True,True,True,107.04801883362472,1191.5208758101542,5.779682283330011,8.414,True,True,True,4029.765632349799,1201.7128475825618,5.795066550557095,8.406,0.026564328697995247,0.9915187960310897,0.9973452820441544,1.0009517011658338
box,3,948fc2c1b1e542ffce7e,6b85ef8dad0c46acd47a,True,True,True,27.439578935531365,144.06650534508623,3.6689709572973572,6.068,True,True,True,20352.64564475893,218.78470534477793,3.679513772916982,6.076,0.00134820698077635,0.6584852680540673,0.9971347258713298,0.9986833443054641
box,4,357f65e8de5d1b131b35,f202126d615bf839c87c,True,True,True,70.6221296282787,518.4521042511083,3.6862682109015994,7.04,True,True,True,265.7060921808779,516.3494054013705,3.6255441582616035,6.056,0.2657904041590552,1.0040722402848576,1.0167489485686232,1.1624834874504624
box,5,aefeed4404892d745968,474613fc4ddfc3efc0d2,True,True,True,96.37805895527018,512.2115061373056,3.73544249865663,7.218,True,True,True,9779.735946984121,551.4976422172796,3.7873366896409575,7.384,0.009854873329682412,0.9287646345648456,0.9862979726290859,0.977518959913326
box,6,3787fde0992454684699,12b30b787f9a2bb16be2,True,True,True,100.84436876672298,540.5252854340645,4.408275544099906,7.418,True,True,True,607.4484498971538,540.8827440972899,4.376442919572121,7.406,0.1660130481587315,0.9993391198607713,1.0072736295463665,1.001620307858493
box,7,945b2dfced581c064731,070fe97c91e0c7ed0bcf,True,True,True,70.27312792339391,553.5716848057345,3.8561805718295976,7.262,True,True,True,331.587544052314,552.0127154166466,3.8054404470548095,7.226,0.21192933565775632,1.0028241548528665,1.0133335747808268,1.0049820094104622
box,8,9fd8c2d69d9f0c4e2336,87b59650936df14618fc,True,True,True,93.24689646168946,525.3501274264157,4.053912124178034,7.324,True,True,True,2098.059575076615,530.4742673381295,4.004235892180439,7.288,0.04444435113730474,0.9903404552733044,1.0124059204640274,1.004939626783754
box,9,689741821cdb7d60287c,c979e5bf329f6338710c,True,True,True,73.35706940079623,535.2742907203917,4.0225661425328045,7.852,True,True,True,4727.209396286164,545.9656223864662,3.9015876832704244,7.748,0.015518049498384338,0.9804175735106879,1.0310074946620122,1.0134228187919463
box,10,11024447417ef9f56316,e5397efa53fe3e97692d,True,True,True,16.73857127239117,25.45105621009198,0.2938333592815837,3.262,True,True,True,16.775361650346806,25.47844145273907,0.29378013482708304,3.262,0.9978068801899793,0.9989251602105299,1.0001811710466129,1.0
box,11,8a90a55c8333a35f2470,70117fa053329331ef51,True,True,True,216.50622136009054,2482.952194846196,13.112134850234746,11.976,True,True,True,3687.278457839764,3689.698725353553,12.226144886560064,13.264,0.05871707923218071,0.6729417168357765,1.072466830051117,0.9028950542822679
box,12,72225441c2536ddf14d0,3d4ad81afa66209fe7c3,True,True,True,255.23111094923092,2337.7316809708054,10.083062202949822,11.276,True,True,True,272.21850826829893,2255.973160854933,9.170241476543618,12.316,0.9375964645933434,1.0362409099250491,1.0995416237119917,0.9155569990256576
box,13,001d6cbb31a9d9a0ff40,2867043112567623c3e4,True,True,True,224.3402170215314,2322.872854379667,11.278698200224577,10.7,True,True,True,1047.4320487181058,2256.113326398684,10.369442289919741,10.596,0.21418116554299538,1.029590502923693,1.0876860958268444,1.0098150245375612
box,14,969a87bfda8b5dca458e,197f9ec652889e7b1357,True,True,True,262.4919379597293,2175.7820171130343,5.240852952333665,10.564,True,True,True,1245.798678910527,2204.5128100247116,5.178364989689499,10.51,0.21070173086817134,0.9869672823940836,1.0120671221068007,1.0051379638439581
box,15,002fb1d21bdaa9b99384,6e4415876a07d04cda93,True,True,True,128.87008197993578,1293.0558224332806,6.9899019613187505,8.78,True,True,True,3599.4377642513477,1324.349832865289,7.072481437017093,8.87,0.035802836559597984,0.9763702840024509,0.9883238328111934,0.9898534385569335
box,16,42ca2ef22d490f9702cd,1dd207ac5ddf6ad8288c,True,True,True,93.3808868939055,576.5126144042518,3.79283186086171,7.474,True,True,True,1814.6539559798568,578.9476079681262,3.706786895981329,7.366,0.051459335586372286,0.9957941037662799,1.0232128167318348,1.0146619603584035
box,17,e63398d101c8b08d1f4c,8302b313eabcee21f4cf,True,True,True,161.66830152763737,1275.611986161396,2.7466820104117415,8.434,True,True,True,166.42895483450923,1259.6238572051443,2.264058390590352,8.384,0.9713952820793372,1.0126927803604215,1.2131674791724545,1.005963740458015
box,18,23afe6e932cbe3089095,defa63a8c2e45f9cb208,True,True,True,166.13122999160308,1266.3921814089992,2.827081296558815,8.466,True,True,True,297.1288535131348,1281.1426651236554,3.1906251238494043,8.468,0.5591218356188997,0.988486462814637,0.886058746114309,0.999763816721776
box,19,149849a5a8318facb70d,e0db3fd2619e49a73ecf,True,True,True,141.80898272553998,1607.7963719890192,13.627157702023048,9.928,True,True,True,17165.163925806777,1677.1437441038054,13.58744643230374,10.002,0.008261440632812065,0.9586515035705289,1.0029226440683436,0.9926014797040592
box,20,9bbd1194858f0408b071,9d7084589c0bb916a1fc,True,True,True,25.898867488659537,107.88320396744439,3.590502822969971,5.624,True,True,True,19305.603632948412,190.2953895685856,3.5933989147219534,5.628,0.0013415207305125937,0.5669249486917365,0.9991940522550622,0.9992892679459843
box,21,70c4f04838af309b49c5,ec5193e772f5a7b35d65,True,True,True,249.4538140912434,2200.089181646711,6.038485751909052,10.364,True,True,True,451.10438729816786,2214.7655993413364,6.048190414850445,10.354,0.5529846774164959,0.9933733765329432,0.9983954435499311,1.0009658103148542
box,22,c3a7a134b414a0a62c3a,c25a411875d8f1c39d89,True,True,True,94.94142990075335,552.4407853424451,4.332786778542239,7.516,True,True,True,1412.900944195798,555.6484681887714,4.288652024737766,7.502,0.06719609771001504,0.9942271363461466,1.010291054986484,1.0018661690215942
box,23,4e6c7d8077c37aada0f4,8c9af8badfb03a2ec11a,True,True,True,24.544409882152216,86.79314048149296,2.962929017171867,5.662,True,True,True,3449.8230547211765,100.22530302676164,2.9710581937933087,5.68,0.007114686606480447,0.8659803249316982,0.9972638783587531,0.996830985915493
box,24,8bbe78bfa754085e5c9e,47abac2373f209392fd7,True,True,True,69.82943153259144,530.9859915961373,3.755710865984381,7.296,True,True,True,806.1113068705808,529.5792358224672,3.6681061660860985,7.128,0.08662504909362645,1.0026563650508036,1.023882814709193,1.0235690235690236
box,25,0864309eef54c86d77c5,6e9e585c4b240915a8c1,True,True,True,69.8193844802302,484.82371702387513,3.8546775979789216,7.098,True,True,True,15448.494406676087,538.8922334726105,3.8190656117131754,7.086,0.004519494433713725,0.8996672932168293,1.0093247903771339,1.0016934801016086
box,26,415163ed80a7c2d03792,0107076bbed38709cf61,True,True,True,98.94996058253503,668.0104392371014,4.932325599818689,8.948,True,True,True,3957.997006233491,645.9029413345864,4.41641519967423,8.596,0.0250000089506631,1.0342272754739834,1.116816552977744,1.040949278734295
box,27,247dd2030bfa999e8450,0e7eff8afb4fd84638cf,True,True,True,268.33327074431196,2227.266435200754,5.589551628702892,10.948,True,True,True,3474.3345295249587,2221.679086507298,4.88857447810479,10.638,0.07723299770474343,1.0025149215867355,1.1433909115505299,1.0291408159428463
box,28,2cc50e2742143c02fab0,f39d16f00aa2af726fdc,True,True,True,16.611664109091592,14.445221293235925,1.243676199804778,4.268,True,True,True,16.583173120249587,14.514809812224449,1.2445313916950616,4.278,1.0017180661768053,0.9952056885423386,0.9993128402417245,0.9976624590930342
box,29,89bc6597ed7f2d083c5a,f1489fd02b038e7a7d46,True,True,True,19.61201174579847,42.595029229481824,2.161560230608288,4.952,True,True,True,22.261663075773953,42.785982357902185,2.1660674263916406,4.968,0.8809769368552279,0.9955370166139216,0.997919180294927,0.9967793880837359
box,30,124bcbb6f822f2e8fdd4,e0a2534c50a09be47fe4,True,True,True,225.0516708716666,2265.8741849413836,10.206728767786952,10.686,True,True,True,1194.7885485036925,2217.002670389037,9.827605451666466,10.618,0.1883610879544441,1.0220439583610292,1.0385773846930535,1.0064042192503295
box,31,683e4340e653019405b1,ff0610f626c3dcdbba7d,True,True,True,21.818777577199267,54.556117195898274,2.6483627469933864,5.14,True,True,True,958.7645709944243,57.8108963883365,2.6542549563450257,5.158,0.022757179642723942,0.9436995550012802,0.9977800891592746,0.996510275300504
box,32,623d4d8bb38dc6998703,728a11ab28254022f0e5,True,True,True,113.22787975474434,1318.313662887468,5.885293478347646,8.776,True,True,True,9268.463548903694,1352.0062096647796,5.902079491900035,8.766,0.012216467072165086,0.9750795916938388,0.9971559153726367,1.001140771161305
box,33,d627e0fcf6519505a5b0,c80e258e202ed3a69a86,True,True,True,15.985269163498172,8.395018069807909,0.7308786536422787,4.142,True,True,True,15.96063128955515,8.45131220108755,0.732614225166359,4.15,1.001543665378646,0.993339007015692,0.9976309885005492,0.9980722891566265
box,34,d451577290b0870703cf,d8768a232cf7c68d4400,True,True,True,69.70974880082105,502.4723633896865,3.9257949392754083,7.178,True,True,True,11529.443138274644,542.9650095928055,3.866347899685124,7.132,0.006046237269639109,0.9254231018800156,1.0153755019291268,1.0064498037016265
box,35,21778d8c26eae08dfea5,31fde1ed25f14c33be93,True,True,True,42.62958675479062,377.3793484180054,6.5024913215154045,8.666,True,True,True,22784.138910310186,470.85179959357043,6.591178798503601,8.734,0.001871020314728684,0.8014822259227882,0.9865445196224488,0.9922143347836043
box,36,8eddabc1c8268ba76b24,49be662fa60fbeb3ab2c,True,True,True,113.55723026107853,1175.6733758918147,5.474359525064946,8.202,True,True,True,4823.583003469902,1188.1400120041656,5.488136356522283,8.262,0.023542091051276567,0.9895074351621893,0.9974897067852616,0.9927378358750907
box,37,e1a90734ca0895089f37,0787f1cdcd2f0cec887e,True,True,True,31.44121226551675,193.86707512523304,4.935222178513695,7.54,True,True,True,26116.088916080716,303.60772549395875,4.943462872633618,7.576,0.0012039020224868795,0.6385446049168161,0.9983330118315357,0.9952481520591342
box,38,ae776aaf3d921d400dbd,7f3a8098f044406d4f6a,True,True,True,17.284367967780337,29.901131023662273,1.2404252505510793,4.802,True,True,True,17.24517081806749,30.015465314211752,1.2457697638052398,4.816,1.0022729348480435,0.9961908206535335,0.9957098707887759,0.997093023255814
box,39,10af79010f60084d8aa5,78ac21f262695cdd57f3,True,True,True,343.62122350843464,3746.721523386852,13.419864008751308,13.36,True,True,True,262.09573792143283,2447.4850233303155,10.75384908915775,11.142,1.3110523133017917,1.530845536406451,1.2479126215637049,1.1990665948662718
box,40,e9ca3ecf1d29ba024f0d,ad19005ad6689edb7780,True,True,True,75.82154740153211,584.0880828080082,4.854444858612909,8.576,True,True,True,3408.4009846162753,575.3100851627511,4.506909006495585,8.35,0.022245489231974346,1.0152578546276898,1.0771117969358683,1.0270658682634732
box,41,f04ea9f37be39181b762,ed50bb0b98d19fcce00d,True,True,True,17.034784298706725,14.504035541049042,1.2166308657852767,4.318,True,True,True,17.006616553430707,14.571136165291968,1.2179302620983234,4.328,1.0016562815529781,0.9953949627893288,0.9989331110709014,0.9976894639556375
box,42,3d508abb75a983220b0c,518fc497c75745352ecb,True,True,True,194.82667278009885,2518.7824947400445,14.85602457504657,11.478,True,True,True,810.2947476614504,2391.036372339159,13.459875968428527,11.602,0.24043926403617694,1.0534270929036145,1.103726706686811,0.98931218755387
box,43,1f10de5fde3687cc66c8,651106d693b33054dbaf,True,True,True,241.64194473841852,2647.1160652913327,10.168098020728094,11.37,True,True,True,4321.329142941254,2660.779678542729,15.149274241219022,11.7,0.055918430821945725,0.9948648084764088,0.6711937389754384,0.9717948717948718
box,44,954f63d603668c2e0a7a,462e72d2b10d5a84f855,True,True,True,70.12826548658221,505.68242329612684,3.8098577110103284,7.166,True,True,True,7400.790060829417,530.6729132968695,3.7445759750142487,7.094,0.009475780951787036,0.9529079224234638,1.0174336791219283,1.0101494220468001
box,45,96d37a8be5a2863e0a8b,cc44ac4c7d34ab4b9fd3,True,True,True,222.7831852080305,2354.4805474322884,10.67205762015707,10.888,True,True,True,770.3850090660465,2297.148886712399,10.015268156011555,10.826,0.28918421644537856,1.0249577469930304,1.065578819649605,1.0057269536301496
box,46,bf023ecfc087894060b0,1a3511f2615e73fabaa3,True,True,True,101.33599530476269,1365.809015309338,6.571589300964916,8.766,True,True,True,8917.022820921966,1406.9071351067992,6.588246651375105,8.628,0.011364330600006826,0.9707883208692795,0.9974716565284161,1.0159944367176634
box,47,e3483806259da3d05983,ba97a598416d9bf26e7b,True,True,True,79.7850193876273,542.203551361248,3.6308477564435435,6.072,True,True,True,271.3802828825352,540.7050343989647,3.5845027566448384,6.066,0.2939971118762582,1.002771413001451,1.0129292688400902,1.0009891196834817
box,48,2a5393a162b5f2074115,2d1cd967b00c49c4e7ae,True,True,True,167.06635535844327,1651.3983853167892,11.256073701371395,10.706,True,True,True,184.09099950949872,1525.48843305726,9.994101889623932,10.498,0.9075204969476142,1.0825374676930135,1.126271657592131,1.019813297771004
box,49,264ff4deb7692762406c,a63e98b088ba8e847dba,True,True,True,95.43902032819373,520.5473854316263,3.8078896215080738,7.36,True,True,True,5144.394013019446,533.5635821663801,3.707275608323499,7.208,0.018552043270141517,0.9756051627775918,1.0271396097335408,1.021087680355161
box,50,eee48d875f7ca02431ef,d8e3c62d657a2787dbc9,True,True,True,83.14123473412928,777.0943208610587,6.774212096959615,9.772,True,True,True,3809.927258089611,684.0582898526984,5.509688823754362,9.226,0.02182226302551989,1.1360059988870161,1.2295090183230335,1.0591805766312594
box,51,1a4a36b51716fc003222,cb254f5a45b19e37dd2c,True,True,True,260.46302852081357,2443.7975631656786,11.697695697327655,11.17,True,True,True,5309.238734901431,2358.9750566698935,10.679120663837203,10.884,0.049058451037171005,1.0359573562492548,1.0953800472486148,1.0262771040058802
box,52,afc3b6971d42b2558091,4849ec74b7cb57bd6794,True,True,True,16.190857002195717,29.218776888053263,1.115578908465636,4.286,True,True,True,16.165492660459734,29.25616512537075,1.115847657759446,4.294,1.0015690422969925,0.9987220390246887,0.9997591523431167,0.9981369352585002
box,53,85539419bae52ccc9075,9634062ebeeba24f83bb,True,True,True,165.47609301684113,1358.304452470844,4.738074301265949,8.84,True,True,True,1501.2945673732763,1390.0083558759047,4.777862204701977,8.85,0.11022226857608936,0.9771915735103025,0.9916724464349617,0.9988700564971752
box,54,e6449b252b315ce0d30e,0b79d899f1ae706993e7,True,True,True,239.90522797794858,2415.852418418737,11.126825913381795,11.276,True,True,True,4515.2188990456725,2386.1943853435364,10.486471936049064,11.226,0.05313257969146401,1.0124290096638255,1.0610647681353538,1.0044539461963298
box,55,2b757d30b2ebc14343f2,036b1ac1920409365a23,True,True,True,141.83359112469924,1263.5509562416748,8.082912296460075,9.952,True,True,True,6202.578412189113,1279.8092793081942,7.705119006565166,10.276,0.02286687595048735,0.9872962922449603,1.0490314672068022,0.9684702218762165
box,56,5826e398606b8a1dc21a,40591d0de2d85edc30e5,True,True,True,136.20916503659873,1427.086207968985,11.825572101097,10.208,True,True,True,19706.47766950664,1500.3016096182273,11.78939340542988,10.23,0.006911898073361214,0.951199544691635,1.0030687495465591,0.9978494623655914
box,57,14764c4474055348472c,c1e0b58f07bb95a5c095,True,True,True,161.19092630218134,1343.1929710825834,2.2696169903164383,8.868,True,True,True,3772.1900465422273,1359.5159343665632,2.0032379248011662,8.84,0.04273139060157819,0.9879935476507783,1.1329742524426856,1.0031674208144796
box,58,d76969183b6c4151d769,c5ff7c9243ec9149f5f0,True,True,True,32.051648582994936,41.189041202968745,1.3092198368953163,4.356,True,True,True,32.60409363274873,41.25926611422897,1.3097118547928663,4.364,0.9830559605190529,0.9982979602432626,0.9996243311872383,0.998166819431714
box,59,4fc62742f49859de0b8e,1800ce5ad2856609bf4a,True,True,True,228.82475038125534,2491.8087072972185,11.70427166788192,11.428,True,True,True,6988.652485367602,2400.6684006613586,10.702353390147037,11.004,0.03274232777496865,1.0379645546260166,1.093616631894933,1.038531443111596
box,60,1937230f6b479265ee4b,e72ce76ebb7c1d6354bd,True,True,True,104.38066667622577,1387.156902628884,6.856457790395992,8.906,True,True,True,8699.543529144838,1427.6821511003823,6.878252863375272,8.826,0.011998407310284056,0.9716146563573246,0.9968313068140701,1.0090641287106277
box,61,5f2c1dcf651884cad52c,066f3b6aedd4a8a58f99,True,True,True,74.90422615214864,561.6331580920696,4.617523672006323,8.322,True,True,True,13566.404770622059,606.8234481198057,4.4804739823882915,8.248,0.005521302616176773,0.9255297563603473,1.0305882123535908,1.0089718719689622
box,62,0f3493e22a0a68e670d6,df84d76f88ceb0d941e5,True,True,True,39.187696835402846,47.16341642032599,1.9837673374785252,4.868,True,True,True,39.89542972326514,47.266729322359474,1.9840831833372943,4.88,0.9822603016743651,0.9978142574382735,0.9998408101729698,0.9975409836065575
box,63,3e63c2b597e378662434,cb511871c3b7aad62ff7,True,True,True,218.43260169075393,2221.3095734660055,10.800374791188045,10.484,True,True,True,1146.8131476727478,2177.0107978708575,10.171010006390441,10.434,0.19046921648397894,1.0203484409165415,1.0618782976717331,1.0047920260686218
box,64,7b07bdba13aaa3729c23,bf48e8bf531007e622a7,True,True,True,95.94747939021993,547.0851204422197,4.147102296822276,8.02,True,True,True,3531.248107352468,550.315189748282,3.9806703910828345,7.87,0.02717098217778755,0.9941305103580009,1.0418100192651643,1.0190597204574332
box,65,60acb7ccaf1b9149bf6e,8d21aa11b3ba5862d1dc,True,True,True,93.61657339684363,573.1238969439166,3.702499700316464,7.308,True,True,True,1885.4469894853678,576.0896321892966,3.635473544506342,7.154,0.049652190657662694,0.994851955182548,1.018436705697228,1.0215264187866928
box,66,0148f1aff60ad8736b7c,c766092cce328fdd439b,True,True,True,296.10647117412304,2181.5779972448045,5.125560732233532,10.688,True,True,True,287.1994073058789,2222.0675783128654,4.962841607824623,12.482,1.0310135175827775,0.9817784204840416,1.032787490971374,0.8562730331677617
box,67,77fa6417de2586341e1c,5a51d102a21a69ad965c,True,True,True,12.015696874665238,6.481058131066077,0.32579536840188317,0.522,True,True,True,12.016081136777965,6.491263042220526,0.32579536840188317,0.526,0.9999680210121459,0.9984279005352158,1.0,0.9923954372623575
box,68,7e668d63c6d937cbf8ad,855b28c10f2cd09a4ef8,True,True,True,74.85945673022873,547.6787549704536,4.3526425547030145,8.072,True,True,True,9386.695352282064,578.4384563606234,4.2651058864300975,8.032,0.007975059796952837,0.9468228623945555,1.0205239144358467,1.004980079681275
box,69,21cb587e689abcd2fb67,b0874cf3c6dacf0436b6,True,True,True,245.3369585084495,2422.4832134015282,11.402991675330378,11.112,True,True,True,965.8505109165768,2354.319608899002,10.435262530776248,10.97,0.2540113151419557,1.0289525705196851,1.092736444502479,1.012944393801276
box,70,c265b1eb5af931ab2d71,8dc849ff51f96682ff6c,True,True,True,250.73648864748134,2459.899430466486,12.075549830040483,11.134,True,True,True,2629.356882557444,2342.414708697651,11.221186260173466,10.716,0.09536038653056579,1.0501553893649154,1.0761384358175523,1.0390070921985817
box,71,bd49d6b55ad4540c4d4b,3890c28f1787492c5bc5,True,True,True,62.47219729941001,380.25437007007986,6.835045332060682,8.472,True,True,True,20299.32439396962,459.663085108209,6.850400143703852,8.506,0.0030775505670508334,0.8272458293677519,0.9977585525923939,0.996002821537738
box,72,c5b43bbc832d0ded85ad,9214a0844be8606b579b,True,True,True,86.48038977991675,755.2144622685287,6.805214705007599,9.414,True,True,True,7278.794645993778,819.8615181414314,7.160862079586186,9.57,0.011881141588122044,0.9211488105705302,0.9503345587967058,0.9836990595611285
box,73,c17ebb02da8cf05ce85a,243d9e5d8ab1d5187520,True,True,True,80.05335853447976,650.6246921557885,5.532897228354713,9.056,True,True,True,12130.624315623954,664.2542333538506,5.061565242819347,8.818,0.006599277700107565,0.9794814387117324,1.0931198083841807,1.0269902472215922
box,74,00edcf09db609cf54219,7833cc23aacecbff3698,True,True,True,17.505451109009737,23.90649386723354,0.6027955111552764,3.26,True,True,True,17.552565431269567,23.939378470659733,0.6027955111552764,3.26,0.9973158156028921,0.9986263384629431,1.0,1.0
box,75,dfab176d4ac6c9c28c07,acd575fd3f71a34da2c1,True,True,True,221.19532833623637,2327.8424828652387,10.306045867405484,10.906,True,True,True,2663.9185611981297,2281.2979754280777,9.844472318260106,10.826,0.08303381775933537,1.020402642679077,1.046886570881938,1.0073896175872898
box,76,e5074b41fcb56680044c,1be8dbde9e37f320a05a,True,True,True,26.0848053805984,120.5663800432126,3.799032076591541,5.556,True,True,True,20831.599150449012,209.51562528063897,3.8020199592682014,5.558,0.0012521748902813426,0.5754529280654752,0.9992141328271104,0.9996401583303347
box,77,6fbbee6ffa1e879f2562,516e9fa2f7e8ce13277a,True,True,True,160.24455748457243,1361.866938287569,2.7232218266688872,8.97,True,True,True,3275.4884572448013,1366.9491489377945,2.4232571702293377,8.926,0.048922339240774854,0.9962820777538252,1.1237857294408256,1.0049294196728658
box,78,c72bca08b52b084858fd,5fa03396a2a0d3201a90,True,True,True,76.9752537445721,594.0958697545677,4.841453728396323,8.588,True,True,True,6711.9052700479915,599.2232714873489,4.524805113599939,8.398,0.01146846545765115,0.9914432533301747,1.0699806084122059,1.0226244343891402
box,79,2daf38b0cd8434d8f610,794c8198dd91b9b6f9ab,True,True,True,165.34521205146217,1298.837610235601,4.209398896980933,8.434,True,True,True,169.40925413161594,1290.9187872845105,4.056223998710843,8.358,0.976010507212337,1.00613425339308,1.037762928851753,1.0090930844699688
box,80,b34f1112e578a0426a16,90d0954b0d9774beae7c,True,True,True,106.52319564311547,1347.8196355625355,6.151787769216294,8.826,True,True,True,9545.225888187952,1385.1425906712093,6.170610809953822,8.704,0.011159840206079989,0.9730547920769747,0.9969495660450397,1.014016544117647
box,81,51df83c8641ba611b9b3,d7e5434a2befe1579626,True,True,True,212.37100929299305,2035.2109991589336,6.8505305052001715,11.542,True,True,True,1342.5866705120936,4060.6359404108716,9.621039470298104,15.454,0.1581804839548942,0.5012049908007766,0.7120364204251529,0.7468616539407272
box,82,69bc995e8b9e1a722a54,14aee0b4f22b2939342c,True,True,True,178.78357182552125,1877.1962299672716,6.749245512797772,11.508,True,True,True,1627.259247795876,1305.711970206643,6.761258101003379,8.554,0.10986790953419606,1.4376801873618308,0.99822332056754,1.3453355155482813
box,83,421912bb1dfce7bc911f,bc95e0c0e46105ad9acb,True,True,True,141.59269598747534,1602.8294793615878,13.561264376227715,9.978,True,True,True,15614.133593508903,1665.4739326078407,13.515150220022777,10.054,0.009068239050185799,0.9623864102465041,1.0034120343062574,0.9924408195742987
box,84,da86e3480b16f42741d7,fdfa647abc0674ad7a39,True,True,True,19.270943157213196,48.60720195494465,1.919607963608932,5.06,True,True,True,25.018562799581655,48.776691772242636,1.9252764963227627,5.078,0.7702657947056588,0.9965251883401728,0.9970557305796558,0.9964552973611657
box,85,efccbb595e5ebe51673f,a53f750673045dc6d454,True,True,True,260.94551145348737,3776.856869321521,11.626320971036835,13.778,True,True,True,229.04735782812227,1488.7856899177395,9.493054062632238,10.404,1.1392644470027091,2.536870749698169,1.2247187147918848,1.3242983467896963
box,86,fdc110b6e3a5637b8037,3a1049d96e17e87b15f8,True,True,True,223.7197623070233,2490.9394853299927,13.59308492987212,12.01,True,True,True,1657.9046061708893,2460.3912296153903,12.76702723080408,12.206,0.1349412755560939,1.0124160155291146,1.064702431046355,0.9839423234474849
box,87,46ed75f1b8f80aafd86d,ae8ac733434332fa539e,True,True,True,240.70936453719187,2626.9648623821367,9.512767049185353,11.442,True,True,False,9376.39378988621,5643.023759452171,21.056650755059835,13.934,0.025671848893210048,0.46552433134486115,0.4517701869989685,0.8211568824458161
box,88,cdb37a3ceea6812cd9cf,47792dc5106d947c17b0,True,True,True,69.82210666993001,511.01721884343726,4.390637920150591,7.302,True,True,True,16490.135208962438,571.4085522378027,4.351528313916436,7.292,0.00423417429785424,0.8943114639116699,1.008987556419909,1.0013713658804169
box,89,3baf7e98825bb37b6997,75c13cf8ca30a93c7895,True,True,True,205.43413329832902,2213.986189889942,7.7973041371159955,12.33,True,True,True,686.0995150212218,1635.56965517078,7.811401666565661,9.468,0.2994232305964751,1.353648365198342,0.9981952625083913,1.3022813688212929
box,90,b12fad78f9166b998026,eefb066fd6843fef5c2a,True,True,True,70.99747740230643,490.3351899454545,3.712672233720763,7.032,True,True,True,12208.159199530603,532.409416713515,3.6661356393880102,6.924,0.005815575980122887,0.9209739244888293,1.0126936368182278,1.0155979202772962
box,91,e424df364f1209007617,9fb3e7514a1f31a26d33,True,True,True,114.26655058995446,1158.953948710249,5.036456931877651,7.958,True,True,True,8864.732887919674,1179.5917498783394,5.042503161394918,8.086,0.012890016206316838,0.9825042849187281,0.9988009468068247,0.9841701706653475
box,92,b0622c60f82650989408,69388d34d55990f4b839,True,True,True,110.68636241307426,836.7789068270082,7.416525974372129,9.852,True,True,True,130.0656751327727,724.2589487112715,6.212308025224183,9.392,0.8510036356639383,1.1553587405664119,1.1938438893014307,1.048977853492334
box,93,da50faa9721b8691462c,1993e528d587021536cf,True,True,True,13.393656628448262,16.09398404948077,0.45829264332409,2.736,True,True,True,13.387810295700156,16.09730009389579,0.45827813045295257,2.732,1.0004366907372435,0.9997939999629952,1.0000316682603272,1.0014641288433381
box,94,e67e2b104f003ea33b6b,12fa9f0c85ca96e3a61b,True,True,True,201.96166680571037,2567.82670179847,15.20124030417909,11.444,True,True,True,1456.06940895633,2421.3682331561963,13.663487243370467,11.604,0.1387033238686546,1.0604858305468758,1.1125446991253818,0.9862116511547744
box,95,74da83426e79279679c1,cee5d88807f72300b448,True,True,True,16.580156895865553,28.88589329207482,0.9398948759261913,2.786,True,True,True,16.606826930195783,28.93440788880359,0.9398948759261913,2.822,0.9983940318977048,0.9983232904949977,1.0,0.9872430900070872
box,96,6e1f20da02dd364f1f6a,c7cd9079e6181c7b8c12,True,True,True,73.2507422433434,532.1545032432251,3.8898380443680844,7.698,True,True,True,144.61327266421665,525.9127033272052,3.772693633872379,7.568,0.5065284872808821,1.01186850950078,1.0310506025307615,1.0171775898520086
box,97,5f606fec78bec4defbfb,043b8139304082d7b0e5,True,True,True,91.2638823116152,517.0499018446653,3.7112132810481135,7.222,True,True,True,179.9714719211114,512.0736993589641,3.6155880706675463,6.16,0.5071019386429187,1.0097177466679712,1.0264480379157,1.1724025974025973
box,98,cbc3658d4708940122d6,b73cb3cd748b57f33bb8,True,True,True,99.31013627659135,1079.0925920305842,3.68824545002643,8.05,True,True,True,13431.676393714622,1134.3927022910334,3.6810354183661165,8.034,0.007393726096845492,0.9512513522444526,1.001958696627677,1.0019915359721185
box,99,39339bf01db95789a1f0,338c011330868f183711,True,True,True,69.2124376967876,544.4612058193354,3.717521962950636,7.2,True,True,True,1080.7782345320907,544.6077309839379,3.649292351652912,7.082,0.06403944443491894,0.9997309528376731,1.0186966690314136,1.0166619598983337
box,100,26110c324fa7c6440e9a,eb8f7d10b7854028e3de,True,True,True,93.90669525925047,520.7516249025281,3.6361787876292575,6.288,True,True,True,155.13894924052772,515.2328854401567,3.5257787416113895,6.248,0.6053070213441845,1.0107111553208736,1.031312244502164,1.0064020486555698
box,101,575ac0af99fd2b5beb04,d027d5ecc47011ab7b18,True,True,True,171.3912817387132,1611.8157021568982,7.872219373355863,9.566,True,True,True,374.4483535861194,1654.0418859327965,7.883751973066235,9.144,0.457716745439755,0.9744709102381135,0.9985371686286211,1.0461504811898514
box,102,3966ee3e870eaf2b6b46,f7a33fe5d40f66f22dcb,True,True,True,12.530086527579218,14.219544549874279,0.7175936386596857,3.98,True,True,True,12.681700322798696,14.22404801916481,0.7154898605612828,3.98,0.9880446792338318,0.9996833904606858,1.002940332511145,1.0
box,103,0e5ef2a06c824389a7d7,6aa71d8e03a911b6655a,True,True,True,74.96870210312876,536.0504977858778,4.212119001551085,7.952,True,True,True,9577.23307714353,563.0885307135167,4.06063469146842,7.846,0.007827803865611742,0.9519826253726432,1.0373055745203923,1.0135100688248788
box,104,5973ac1e271b062990d4,50cafc371c6f1a4fabea,True,True,True,7.87040750817225,12.72970625704307,0.6724020811570811,4.098,True,True,True,7.881443539893116,12.730554243581906,0.6728995518695948,4.104,0.9985997448735114,0.9999333896606062,0.9992607058347245,0.9985380116959064
box,105,e41f73016fe93166336a,45fbd29dd82df30e1741,True,True,True,263.9483499854751,2152.1560819199863,5.796946334962719,10.618,True,True,True,2521.7956391829803,2151.9044474168345,5.545284323461289,10.542,0.10466682782867764,1.0001169357233561,1.045383067273338,1.0072092582052743
box,106,6faa7a1676d9bc13ca63,2e83dccd20a7c7f7c77f,True,True,True,165.8444758217075,1263.1400736874552,2.6661165191858065,8.466,True,True,True,288.75725387984994,1302.2665567143774,3.5751287161463217,8.554,0.5743387346754389,0.9699550888217244,0.745740008505106,0.9897124152443301
box,107,bd51a9bd00e7ac3ba712,c8b71637f0844993e714,True,True,True,147.07067166961605,1625.5102884709333,7.89776481578926,9.496,True,True,True,1009.4274729059471,1616.3543976134474,7.9157991605430675,9.522,0.14569711605552793,1.0056645317827604,0.9977217278523561,0.9972694812014283
box,108,0eb6dd320996484ffb5d,bbab01ef21aaedf212c2,True,True,True,103.27552597252061,535.3452939668657,3.2145258073476164,6.474,True,True,True,167.87616243307738,530.4464375113697,3.1063073689183907,6.448,0.6151887467268657,1.0092353461331165,1.0348382904770004,1.004032258064516
box,109,17a87a35f25395991d85,e2341f907c15a3b41f35,True,True,True,123.47347173150139,1191.9243709953262,5.446706604552138,7.926,True,True,True,4057.216549713322,1184.5227817683553,5.457488914220552,8.208,0.030433049411726833,1.0062485832614558,0.9980243093778315,0.9656432748538012
box,110,a601c4bd5eb8a30e6da2,32f4fb7fd7aba64c45e9,True,True,True,240.47824761758224,2410.3692275766066,10.9539275463706,11.164,True,True,True,266.804174832432,2319.4436632414313,9.77645816063366,11.048,0.9013286533788913,1.0392014541142622,1.120439259943667,1.0104996379435192
box,111,5210dbc9991e406341d1,d7feb2b45da0b0d07b18,True,True,True,119.45202797866762,1384.6269358415573,6.967009873552124,8.916,True,True,True,7513.524907777399,1422.193593373915,6.99952371808226,8.912,0.015898267383797512,0.9735854122059169,0.9953548490097774,1.0004488330341113
box,112,5a688125def732048e12,0c08351ea82d89742e35,True,True,True,70.62714014666565,500.9971507949082,3.866753605272421,7.168,True,True,True,12830.601769486977,546.0092164660381,3.8182126079864775,7.14,0.005504585164090058,0.9175617108398578,1.0127130158190802,1.003921568627451
box,113,e6cf4039a739575aefe0,8c939089149a8bf9ff69,True,True,True,92.04783993495754,660.7807408352938,4.886265697949015,8.908,True,True,True,3982.3979925896842,639.7175051472042,4.384159587861923,8.56,0.02311367173904696,1.0329258391690295,1.1145273341502515,1.0406542056074766
box,114,e8dcc624fba716d23d70,e5af524756d45d50c646,True,True,True,95.23940323878293,552.6163398701324,4.2906677117057965,7.512,True,True,True,1317.7883523270232,555.9941321562102,4.251749797807326,7.502,0.07227215437942212,0.9939247699018363,1.00915338760492,1.0013329778725673
box,115,40816a4d0dfe2de5a01f,c0f35c1ad45a58177d44,True,True,True,100.1985171274039,695.8752132691023,5.739905807357341,9.314,True,True,True,3758.176155545479,649.6865352164957,4.9623911372313065,8.886,0.02666147433763935,1.0710937899262682,1.156681456302906,1.0481656538374973
box,116,172bb5b11150bc9430e3,91f93952b750e104b458,True,True,True,69.32250149077475,482.37206822434587,3.954107383040729,7.132,True,True,True,16884.905521184523,545.7848553712322,3.9521311859036357,7.166,0.004105590132192317,0.8838135823615806,1.000500033284356,0.9952553725927993
box,117,85145e497432316cc395,e0ab5669b13d3c21392d,True,True,True,224.9101971144334,2233.838695584479,10.429559732774383,10.558,True,True,True,1782.316324746596,2190.8545111226044,9.96502843873592,10.528,0.12618983173282128,1.0196198260740963,1.0466161533701943,1.0028495440729484
box,118,1380a7a98347d8241d49,9c4300ce376c2ff4c1d2,True,True,True,12.352469447666962,15.808595308347998,0.6927894079288777,3.442,True,True,True,12.371115577823602,15.845356420159177,0.6940047075480558,3.452,0.9984927688987026,0.9976800072629222,0.9982488596893359,0.9971031286210893
box,119,94fcda4c119481530fcf,d44d31d75f15e4387f21,True,True,True,154.65441582107533,1269.251602140172,3.283755691581207,8.356,True,True,True,161.40492627709042,1259.0746254742426,3.2178406751243736,8.364,0.958176552527113,1.0080829018868491,1.0204842386903714,0.999043519846963
box,120,ba1932e0d3a92e33b39b,d2937013bd484ea457f8,True,True,True,159.52699484568623,1259.9804471640352,2.576257782485139,8.422,True,True,True,248.21918382593185,1251.956672744158,2.30238336755053,8.39,0.6426860018908023,1.0064089873032827,1.1189525683665704,1.0038140643623361
box,121,9f1c03ea4838ce83d501,eca18d09325187c8cd4f,True,True,True,72.35034745156239,537.3896054861431,3.821503366165727,7.658,True,True,True,644.9038666799527,533.7041656996137,3.695924714763424,7.458,0.11218780222861928,1.006905398202576,1.0339775999496628,1.0268168409761331
box,122,65c955c3ef5670366006,9eea60922f2418fe0f4e,True,True,True,136.13625735661037,1431.1648199978904,11.62759041503052,10.346,True,True,True,19000.82594087071,1495.766385832992,11.594032168544503,10.34,0.007164754720676735,0.9568103906820148,1.0028944413814085,1.0005802707930367
box,123,38f333135f3ce3497acc,8b789f260213d5eadab3,True,True,True,70.22529511035417,538.9022814593676,4.19333965516581,7.38,True,True,True,788.5257877301967,539.1059678354607,4.147115193275787,7.36,0.08905897080741076,0.9996221774785561,1.0111461726370594,1.0027173913043477
box,124,b5ec1c49fa825634998b,22dcc18237e1d16801b8,True,True,True,71.15822551118268,489.58214188964905,3.940106079274223,7.408,True,True,True,16153.104222088814,548.3458809379547,3.925437155664533,7.428,0.004405235336368118,0.8928345391274038,1.003736889173865,0.9973074851911686
box,125,9586f573f1f53975a2a4,10bba2e0e1adec5659de,True,True,True,117.78782646012789,1218.8466498695882,6.023519762251902,8.29,True,True,True,4229.411578049589,1224.7462257610478,6.038688390971494,8.368,0.02784969594149696,0.9951830217824973,0.9974880921588418,0.9906787762906308
box,126,e96dc148cb3b1cbb77b7,9c7bda04ae5ea90d4009,True,True,True,86.78695688830159,860.6589370049268,7.750318622717312,10.046,True,True,True,11385.08271903573,753.4135909297213,6.16364747680279,9.416,0.007622865729661742,1.1423459138066032,1.2574240580575125,1.0669073916737466
box,127,4a2fe42df5852d9d2875,a0c005aa6cf405f0e128,True,True,True,226.94626562419802,2275.1289940209435,10.981611825095879,10.594,True,True,True,1003.4814853393892,2226.5948015107656,10.277128477896772,10.54,0.2261588967408224,1.0217974965526944,1.0685486562432545,1.005123339658444
box,128,8320dc9fc973d74d23af,7bd4c4189e65f53d65c9,True,True,True,73.53049827880805,498.31626108150783,4.3057308271612875,7.834,True,True,True,13313.10872465424,540.8871851014255,4.167328924603615,7.738,0.005523165159962873,0.9212942639564756,1.0332111779659525,1.0124063065391573
box,129,b3091f8e8197e6cc3485,97fe48c3aef6e60f616a,True,True,True,71.31660497660653,551.2989313712212,3.8081304114771064,7.616,True,True,True,2563.515774544984,554.3271206023126,3.6845981224423245,7.404,0.02781984245416434,0.9945371800899783,1.0335266655764614,1.028633171258779
box,130,2f00bcf41032a91b289f,7eeb370f8cd640702925,True,True,True,69.76820584346152,509.2903690648727,3.9523740881934084,7.24,True,True,True,9575.013237352241,545.1024930775114,3.917956827092329,7.23,0.007286486620331229,0.9343020359153882,1.008784492177935,1.0013831258644537
box,131,6e84ec3cf05ff1fb90df,a3cfda40a9596a669fb2,True,True,True,163.85156950732377,1263.8165760481668,2.323427022275965,8.452,True,True,True,247.0925005631245,1262.6862738218867,2.4024281175214672,8.414,0.6631183428631204,1.0008951568174245,0.9671161460901457,1.0045162823864988
box,132,23a63cc088cd88e75dde,73ba6b8b72feabb7ef27,True,True,True,222.13282629288733,2280.043631276673,10.872745090056016,10.674,True,True,True,2991.5538806981413,2232.6673834193925,10.058950235237381,10.578,0.07425332624831348,1.0212195726999524,1.0809025629700244,1.0090754395916053
box,133,626ae7c25cc80a5e48ff,ef65a3a8f0744f55a313,True,True,True,22.781654713103837,69.04896080540613,2.890727196049541,5.312,True,True,True,2034.5553052259693,76.52720863129447,2.8966148195543675,5.328,0.011197363204915965,0.9022798824151774,0.9979674123514523,0.996996996996997
box,134,9ce4d3d4ff7a46172c8f,04ef8e0d5117e81285bf,True,True,True,21.418064672230965,61.5732385528236,2.435928221555815,5.264,True,True,True,543.4692050063638,63.15218359765257,2.442492629009635,5.282,0.03940989567565317,0.9749977759298308,0.9973124146309167,0.9965921999242712
box,135,f0374dc4b4f275213c8d,80b09477527b9372f5f7,True,True,True,167.8853299994828,1393.2258187705293,3.9909237967623796,10.472,True,True,True,2471.3643765988136,1596.7204799887288,6.074160415674616,12.192,0.06793224487217583,0.8725546119257918,0.6570329928171867,0.8589238845144357
box,136,ee31d96f2a821f005eda,b976ea3e6da61fdc59a3,True,True,True,14.890576433057392,14.742724878208639,0.5765788315038929,3.752,True,True,True,14.876832087746855,14.761144214276573,0.5761142474083376,3.756,1.0009238758110242,0.9987521742352385,1.0008064096620508,0.9989350372736954
box,137,13e3e7d9eb7463895ac4,b2f55b0166953bf91de8,True,True,True,15.555511829006765,18.646292245028846,0.8644257740064479,4.106,True,True,True,15.537150733157388,18.679091110364247,0.8645427912209198,4.112,1.0011817543747061,0.9982440866559507,0.9998646484411643,0.9985408560311283
box,138,1c0240759b479c5e4350,1c062b4b1ee3fd227407,True,True,True,111.67872821296466,1231.6793578523586,6.039174320659098,8.466,True,True,True,5362.088880272568,1247.7989218782513,6.0576734804527295,8.49,0.02082746681500135,0.98708160125541,0.9969461609554683,0.997173144876325
box,139,190e8591b85b1b525cdd,e76ece48768bb496b3e1,True,True,True,223.9404546436113,2505.2535587584775,12.690409865601273,12.236,True,True,True,547.4108666583402,2492.3577460008737,11.683152864429248,11.34,0.4090902615993939,1.0051741419458327,1.0862144844683783,1.0790123456790124
box,140,54cf1a8f1566e8c66c93,e80d110edf222c238759,True,True,True,69.86895188977869,530.5111064739117,4.52392764050704,7.418,True,True,True,10385.61613493829,570.0831251937052,4.485654246275614,7.408,0.0067274729762765145,0.9305855287220657,1.0085323995408704,1.0013498920086392
box,141,a30aee8fe904a1919c18,8ca0644aea76d7e89b11,True,True,True,99.84229236180022,738.3973947863143,5.563093552530504,9.398,True,True,True,2596.616249846935,687.8157110595662,4.745145478436807,8.914,0.038450923338281394,1.0735395875863727,1.1723757633587146,1.0542966120708996
box,142,49a962e9af21d62ac042,97f85cea3bd7d6c9dafd,True,True,True,152.22986736897283,1294.1683551026297,4.493382860670706,8.66,True,True,True,658.659266379486,1275.7243247546787,4.393869409122554,8.596,0.2311208163907706,1.0144576927711226,1.0226482497048142,1.0074453234062355
box,143,c99944b4c652d541fbbd,23c8d26fa6bede49b573,True,True,True,14.09239618558204,44.41444615344454,0.9117478428617629,3.92,True,True,True,14.072827802825222,44.44008619295211,0.9117478428617629,3.916,1.0013905082213035,0.9994230425342506,1.0,1.0010214504596526
box,144,93bda746243942e335c0,4aa2cbb8c0f6620e2c42,True,True,True,92.76425403894105,556.1547331943613,4.340322088312422,7.466,True,True,True,711.737656491985,556.1352271847151,4.2967595976200705,7.452,0.13033489684409535,1.0000350742206081,1.0101384519432923,1.0018786902844874
box,145,10cae1a70dd89517ab4b,16089778559c5d284481,True,True,True,161.0813057939984,1275.1461670446747,2.515488423178321,8.636,True,True,True,1132.995133695414,1272.7081940484252,2.0366507087379695,8.582,0.14217298998329353,1.0019155789266152,1.2351103762593971,1.0062922395711953
box,146,1f81f93dbe7de442d7bc,c0cffa7a32df50c5c715,True,True,True,97.31414810914318,534.9445938494641,3.9669852109786543,7.78,True,True,True,150.23562076036455,525.4117317440678,3.800689497294924,7.598,0.6477435086074925,1.018143603443632,1.0437540908832696,1.0239536720189524
box,147,a35ecfb894a1c2f34992,6eebd5099377c2add164,True,True,True,184.43002049148006,2429.6659444524535,14.531955626629808,11.36,True,True,True,1325.4945373876126,2334.942325749615,13.404022657851868,11.496,0.13914053607113994,1.0405678622800365,1.0841488408046829,0.988169798190675
box,148,1c08b6acfcd619b8178e,e223edf80c54dd314720,True,True,True,44.20946867136075,87.08311846746872,2.571734943891013,5.204,True,True,True,44.13044918969564,87.19299591200482,2.572323843241822,5.216,1.0017905886551357,0.9987398363436556,0.9997710632926892,0.9976993865030674
box,149,3b8eb116744411534a92,192940cce6784923cbf7,True,True,True,117.50542291421075,1143.2325044123054,5.310544441878784,9.02,True,True,True,8508.787247463722,1167.9360429771725,5.310486494318389,8.162,0.013809890821895503,0.9788485519276419,1.000010911911829,1.105121293800539
box,150,9f8d4f54ed5e99e7e783,15e6af1b2f232dae1f27,True,True,True,199.5918814229078,2055.4013194788336,7.283953642466449,10.158,True,True,True,1919.456531626126,2096.4646900421953,7.364942545110352,10.28,0.1039835381183743,0.9804130397433332,0.9890034576443951,0.9881322957198444
box,151,956e3eb9c32d6508bff3,5d2ef4e21f43518fd660,True,True,True,177.8980289245717,1931.225912627399,6.461644783455402,9.72,True,True,True,5172.486587403922,1952.18618962727,6.469660108753032,9.71,0.03439313489140606,0.9892631772977183,0.9987610902021289,1.0010298661174046
box,152,f74cf2e0c916af081f01,803b04680b4c33a4374d,True,True,True,69.28960064842457,543.6960797563944,3.7508919748178347,7.154,True,True,True,629.3191806380983,542.8601680601456,3.6983159534501464,7.1,0.11010247705809374,1.0015398287541262,1.0142162059784643,1.007605633802817
box,153,44f5e4018c91a0dbdfb1,4b43c40001a3c0cb9a34,True,True,True,226.4933313075335,2212.9347341833018,10.176587641294804,10.562,True,True,True,843.2716134795838,2162.202760847167,9.891069187164963,10.47,0.2685888243918898,1.0234630971039262,1.028866288237104,1.008787010506208
box,154,b6241e28472ff84dd216,2cfae6782050606a1324,True,True,True,420.3439422902673,3629.3786276280753,15.320320762097264,12.224,True,True,True,5706.746754613448,2557.3015246826294,13.860496474052745,11.93,0.07365736738719883,1.4192220168790985,1.1053226549840658,1.0246437552388936
box,155,231a9d26ed10bd0b4026,8e64f9615ba19f077d52,True,True,True,27.53455589656494,58.930219618304776,2.4221920186049464,5.12,True,True,True,26.843002119591002,59.059160583742496,2.4246327714513365,5.134,1.0257629073638233,0.9978167491010156,0.998993351539611,0.9972730814179976
box,156,544e89387bf874888738,1d921269e75146ad549d,True,True,True,212.56137882904952,1995.6101179021973,6.899004314160076,9.886,True,True,True,1287.9574582182365,1999.5575752280777,6.91817190911065,9.89,0.16503757750128442,0.9980258346272274,0.997229384409293,0.9995955510616783
box,157,49e638b6dbe0d036c86a,a3f5a99cc03c8ec06c20,True,True,True,212.3388179747922,2483.3303188671625,13.903632159126579,11.714,True,True,True,3898.5585039405028,2447.9388677003894,13.032430155998748,11.886,0.054465982172684814,1.0144576531847873,1.0668487759151213,0.9855291940097595
box,158,eab4f6238bc14f2e2437,8d2ed4dddb153766c5c2,True,True,True,71.03272141367741,486.91024841839993,3.896952514960185,7.356,True,True,True,15993.728732970443,543.0119828939764,3.85444712906574,7.338,0.004441285868957264,0.8966841685949858,1.0110276219834278,1.0024529844644317
box,159,e718d94b9cc0ed51e1ac,2d647579673dd860a696,True,True,True,223.0268838680856,2204.491714091798,10.485570351180254,10.486,True,True,True,667.6942021290872,2144.0470845025447,10.03718482305981,10.396,0.3340254912457173,1.0281918387082798,1.0446724391375464,1.0086571758368603
box,160,de91194b54a222179dab,876428593a4a0f837b39,True,True,True,94.28865252668827,505.41747641216296,3.9598498236763313,7.188,True,True,True,11601.91442628666,547.9157767388621,3.936717991090648,7.196,0.008126990862219845,0.9224364361624252,1.0058759181221602,0.9988882712618121
box,161,6de10010e6454be0ba36,56a0c952b0ba182159c6,True,True,True,69.07588097164391,117.50535889565722,2.452313441514248,5.598,True,True,True,70.3668453047401,117.20742932276313,2.443880154267234,5.608,0.9816537983548167,1.0025419000708022,1.0034507777446813,0.9982168330955777
box,162,83d9e00b1a487ff315c4,1e56136392e125dcddb9,True,True,True,231.69176772925405,2684.804255569151,14.558747389927335,11.978,True,True,True,256.25885048751144,2571.50126114387,13.209208021012094,12.128,0.9041317686724946,1.0440610300828244,1.1021665618989804,0.987631926121372
box,163,31c463cd58b3a491e323,c3155b386a99d0a77ee7,True,True,True,158.19325831181015,1301.98805975712,2.3297476127203334,8.568,True,True,True,4038.9609073348965,1324.6566230199787,1.880398016960323,8.62,0.039166820858435536,0.9828872155478463,1.2389651508388566,0.9939675174013921
box,164,d10c5610f3c41be4f662,cbba27dd0a27ee3a6918,True,True,True,43.71892902980112,52.855355722572334,1.0962982611746686,4.676,True,True,True,44.648565847189886,52.86917262701886,1.0926438528661424,4.678,0.979178797801245,0.9997386585838215,1.0033445557753702,0.9995724668661822
box,165,8e6417b8fca7db38065e,b6e489e7d8c7b470e9a4,True,True,True,206.88937225285204,2260.3523771439127,11.013040235605807,10.562,True,True,True,438.73034588202563,2202.309596215166,10.439855918729151,10.504,0.4715638528192542,1.0263554138929865,1.054903470061149,1.0055217060167556
box,166,c1503d1e7edef97e3dae,9be92c698295118b3218,True,True,True,47.64744252769545,111.90462964320632,3.419377329848624,5.586,True,True,True,17139.19812819367,173.59605475145156,3.422340920004138,5.596,0.002780027523534854,0.6446265717468479,0.9991340458987614,0.9982130092923517
box,167,4ac2ab874bbfc41457d3,de1b68ddee079ab33b73,True,True,True,109.92347221982514,1197.9802631927114,5.3672980867382805,8.4,True,True,True,5564.8656107245915,1214.2445234472577,5.382912514469779,8.426,0.019753122520691422,0.9866054489516066,0.99709926035589,0.9969143128412058
box,168,8f6082fe594de06d95a3,452d11ab570bf2a7329c,True,True,True,163.88684899678555,1395.1157587514822,5.187896536873051,8.726,True,True,True,234.3664511541807,1388.8488273836967,5.1856420578911955,8.764,0.6992760618667672,1.0045123207394653,1.000434754068385,0.9956640803286172
box,169,f41ddd051e3fd4d9e6fa,b9466380168284667653,True,True,True,15.754828268984541,46.91880567302674,0.799053616265043,4.604,True,True,True,15.732078408985108,46.98241783871434,0.799053616265043,4.612,1.001446081020448,0.9986460431664889,1.0,0.9982653946227233
box,170,de87f29d4e9262efccdf,aedbe31c4bd3d33180a7,True,True,True,62.22153264277616,354.47235955366506,6.014059390630715,8.44,True,True,True,6780.158349563254,375.7684895287328,5.957113566200593,8.442,0.009177002871442403,0.9433264614556263,1.0095592981059185,0.9997630893153281
box,171,c074affee2df3fed1401,3eb1605eb66c51f8a9b2,True,True,True,263.240414676589,2338.934533856448,7.8757146965821265,10.726,True,True,True,6643.311975000075,2555.6875231150857,9.0342081479814,11.314,0.03962487621644263,0.915187992546741,0.8717659110324876,0.9480289906310766
box,172,b607ebfee36a4da8771d,df6478ceb4bfb0755a91,True,True,True,346.20970862241427,3605.563034645737,8.983270735347595,14.318,True,True,True,1660.310131850081,2100.177730219986,7.462960555446392,10.048,0.20852110818394715,1.7167894806065136,1.20371408486029,1.4249601910828025
box,173,6963d176f1ac65190b65,bdfc8d87f4a3543f8af8,True,True,True,73.35030647234801,525.9202949045559,3.9944942190519623,7.714,True,True,True,8203.37829278538,552.6934011798043,3.9207551276970567,7.666,0.008941475554876867,0.9515588457938936,1.0188073697421185,1.006261414036003
box,174,940f5707eb4b80775fd8,6cc5dbc4cc7235d02633,True,True,True,227.82626090617254,2309.115435420347,10.40700270257763,10.838,True,True,True,1362.7347421604943,2259.5556029672653,9.891041072003132,10.776,0.16718313099215062,1.0219334423052033,1.0521645423184969,1.0057535263548627
box,175,b9b3997da17af73678f6,644e174a14a0689fbedc,True,True,True,161.50240764260403,1292.7665231548956,3.1857302287433487,8.732,True,True,True,1125.5915242322321,1276.5276681030211,2.8311476695577134,8.642,0.14348225281170723,1.0127211148317734,1.1252433996991151,1.0104142559592686
box,176,2217ab2f926f85b0dfd5,286e2aa13ca581fa4643,True,True,True,21.53674457807536,58.716601317824285,2.1977840212402415,5.454,True,True,True,2054.0840005610576,67.94803309047003,2.206456151427948,5.474,0.010484841210093044,0.8641398234389732,0.9960696566835945,0.9963463646328096
box,177,86174f358e1b4b5f1146,f6e57dcd9ada3f8579ba,True,True,True,75.93864076876434,544.1994759432534,4.662363002135452,8.316,True,True,True,13404.097559474352,578.8598851339896,4.383438815606639,8.136,0.005665330353783422,0.9401229726210631,1.0636313630147503,1.0221238938053099
box,178,6e20480d90f814c6b224,47583a46b9ece1ce45c4,True,True,True,17.240245774157355,38.30257146341832,1.4098080409905704,4.814,True,True,True,17.211050504355256,38.41681237891798,1.4139591638344147,4.828,1.0016963095770772,0.9970262781208168,0.9970641847727857,0.9971002485501242
box,179,3b1e74e983cdefed8ca8,5dd1cd285d1013173b7f,True,True,True,149.09887561885307,1330.4322136870787,9.082803700812399,10.016,True,True,True,167.39600980639833,1305.7210872922515,8.755146177920535,10.386,0.8906955177204834,1.0189252717408985,1.0374245633634511,0.9643751203543232
box,180,dd1611bdc19031d05527,8071a991423f80337258,True,True,True,102.02068909249287,1351.9537298323028,6.68948446403906,8.73,True,True,True,8326.061418200772,1389.1300402508682,6.704895630350202,8.598,0.012253175177098216,0.9732377032089439,0.9977015054132413,1.0153524075366365
box,181,c9fc238deb066c80cd91,7d66da691efe33520faf,True,True,True,32.140868187369065,219.5244517487398,4.913989566499601,7.778,True,True,True,21748.407766441935,300.9333561998719,4.928591195481662,7.822,0.001477849253726189,0.729478627829271,0.9970373625235043,0.9943748401943237
box,182,4a69eca236f769a5b69e,0e8ecdaef75844bedad6,True,True,True,178.36415367111798,1279.1022678146476,3.0925328252535276,8.422,True,True,True,177.92064146797472,1273.8689723022728,3.1141360078965605,8.382,1.00249275294583,1.0041081897951534,0.9930628647598392,1.0047721307563828
box,183,537cd05977a3148c7223,e00d22e5f731822b6d41,True,True,True,204.86222943181215,1973.6828770202465,6.1538298995252205,10.034,True,True,True,783.5124574159164,1981.6626084164072,6.1609918212827814,10.024,0.2614664610534252,0.9959732139253828,0.9988375375320544,1.0009976057462093
box,184,c7922be902d0abce504d,2b65b656067d35364071,True,True,True,70.68515849263851,539.3277464808588,3.992059704412572,7.372,True,True,True,1063.9235396394856,541.1164167310897,3.9436476512747616,7.348,0.06643819396701235,0.9966944816403163,1.0122759580517193,1.0032661948829613
box,185,e8739412f805662aa963,3f48fa2d702e032740a0,True,True,True,96.27566203780822,516.7500723291686,3.711771828579481,7.268,True,True,True,2452.9648926579484,519.5245833597762,3.609026187556018,6.262,0.03924869137995987,0.9946595192615048,1.0284690760565085,1.1606515490258704
box,186,f73497ffc0634fb1d172,1174f67468492c8408ae,True,True,True,96.73164304633129,513.7896667559048,3.3528867295722207,6.16,True,True,True,199.3463442982738,510.9514862991329,3.284284365305472,6.14,0.4852441281872502,1.005554696547277,1.0208880707747021,1.003257328990228
box,187,bdaca75687e206f26851,2cf8aa1def12258e0991,True,True,True,19.33725196177209,39.953880903196755,1.9586212733812371,4.92,True,True,True,19.277050776981927,40.11948341402016,1.9631575736159614,4.938,1.0031229458015458,0.995872267119832,0.9976892836847687,0.9963547995139733
box,188,8365582f6b6d126da3eb,4372578847f75117cc65,True,True,True,96.64245057876424,527.2324578898964,4.07204370317029,7.676,True,True,True,10507.922559786273,561.8405281913921,3.991504426588549,7.624,0.009197103426381732,0.9384023249214475,1.0201776743739142,1.0068205666316894
box,189,cf9d8d268ed844da3be2,a70be57af562ea0a741e,True,True,True,71.98305465773032,517.524391703915,4.0082359798162095,7.61,True,True,True,10727.881361941036,554.0533647754368,3.9364858070877804,7.56,0.006709904055529764,0.9340695763370603,1.0182269608591603,1.0066137566137567
box,190,2ecaa2fc57f27078eeeb,cc78fab10be9b57f3bfb,True,True,True,156.99216498767055,1281.5182417684307,4.022714533595725,8.626,True,True,True,827.368914676777,1263.8958941972635,3.9180730467872125,8.594,0.18974868671371548,1.0139428790393845,1.0267073853802489,1.0037235280428205
box,191,fa03e20dbddd23f4c306,f29606b3b8cffeadd02b,True,True,True,93.92720647433025,566.5223930078241,4.161745006294057,7.424,True,True,True,616.6698525278464,566.0753398623783,4.1215315165736115,7.406,0.15231360198541385,1.0007897414247977,1.0097569288403443,1.0024304617877398
box,192,ac79ac55b9488a39dbbe,3a813aafdb56178be7d3,True,True,True,102.30811905160573,600.8438174123836,4.745318907775915,8.584,True,True,True,128.58429426527823,580.0938538823375,4.44151860117207,8.41,0.7956501969092512,1.0357700109924883,1.0684000977781958,1.0206896551724138
box,193,cb86290742aceef4a6fb,16b311dbe85974f22497,True,True,True,12.050757129863909,2.5079542338157994,0.7065932492738176,1.328,True,True,True,12.051545336050896,2.530230717641257,0.7065932492738176,1.33,0.9999345970856841,0.9911958685545387,1.0,0.9984962406015038
box,194,117018278cacd1d8cf62,faccde2c660b9dd161ec,True,True,True,214.63941623765342,2407.4225427463334,13.515014784410024,11.59,True,True,True,1031.7846922990075,2448.6266324803023,12.832159263021374,11.892,0.20802733151564504,0.9831725714376341,1.0532143895187185,0.9746047763202152
box,195,91cba84a71629b512c23,9c8ccfaa5c0ebf95612f,True,True,True,26.742171890317124,120.26670877775763,3.524341411945405,5.588,True,True,True,17012.45433791478,178.12944548237934,3.5246055313969316,5.596,0.001571917335332282,0.6751646728146048,0.9999250641102462,0.9985704074338814
box,196,7dd5096f6ca9a562e730,88584c2920d98583f3d8,True,True,True,70.28217579275432,525.388233042171,3.79095667734234,7.368,True,True,True,958.8226329037894,525.9987104622271,3.7213930400923214,7.274,0.07330049727748406,0.9988393936944834,1.0186929024966127,1.0129227385207589
box,197,7a6e1c12a0ecbb64e9a5,51b50d97061b2098326f,True,True,True,229.23956383194857,2064.154037533019,7.223383264155465,10.018,True,True,True,1044.6992792704343,2109.8497985976646,7.346506185662756,10.11,0.21943114959554486,0.978341699444663,0.9832406155530673,0.9909000989119685
box,198,3029335e4610aae6074c,e99fb3d5c905c5af523d,True,True,True,260.5526109624191,2281.210021705606,7.897908518724123,10.614,True,True,True,2663.7724842192106,2360.472115441089,8.48653242095255,10.592,0.09781338778217419,0.9664210844868752,0.9306402340754438,1.0020770392749245
box,199,664dceff82a3f62fe3a1,a642b627b365a556f775,True,True,True,70.56894784102235,500.3824694592663,3.741007774203196,7.124,True,True,True,8727.292990833344,529.2677768221223,3.666310230641559,6.95,0.008086006498824318,0.9454240204527625,1.0203740378916506,1.0250359712230215
near,0,e2ea31d3d33e4379e8d4,83321727b54056f81684,True,True,True,108.64805288663909,1196.8502688293493,6.253965177876726,8.442,True,True,True,3207.978660859689,1207.694037233943,6.270329106689086,8.412,0.03386807219519443,0.9910210963453708,0.997390259979352,1.0035663338088445
near,1,63ecc769571f541ff4c0,a71fe9d449f6d09e7994,True,True,True,106.96684711121897,1189.2722855182951,5.785599388521799,8.396,True,True,True,4295.785997169216,1201.7394650024041,5.801751911532764,8.382,0.02490041337759997,0.9896257218413942,0.9972159231802282,1.0016702457647342
near,2,0ff7de2e3a3b91dfd7d3,c6008f4b73ec113b77e2,True,True,True,108.74980354651004,1209.889748916388,6.419285039026696,8.4,True,True,True,4001.4646462298815,1227.9079547156807,6.437209286771705,8.392,0.027177499531071063,0.9853260940853952,0.9972155250906874,1.0009532888465207
near,3,834b5702d4bcb5f8f860,a5fada0ecd5dbc190792,True,True,True,107.8459292870343,1198.0748879015507,6.418467054603804,8.448,True,True,True,2704.5136273364283,1205.1948147567568,6.43418331133695,8.44,0.039876275052548954,0.9940923021174438,0.9975573812599566,1.0009478672985783
near,4,d26676c3b835498a5301,e7b7ef49483565a00080,True,True,True,107.00349147966597,1209.7401322013927,6.095011492006978,8.372,True,True,True,4972.571820432255,1228.515093178155,6.11380468184718,8.304,0.021518742281406482,0.9847173542425176,0.9969261056219212,1.008188824662813
near,5,d92e7fc0b15e63f885fb,e1178d3b1a078d37966f,True,True,True,109.34177848551583,1220.2086904328812,5.569617122646994,8.448,True,True,True,6922.508788953562,1244.3485551416395,5.588160943618033,8.454,0.01579510865482692,0.9806003996155156,0.9966815878858649,0.9992902767920511
near,6,98898ead51e8d66bac11,db246e4df92d46794343,True,True,True,106.42326627861493,1187.50515155942,5.929899380389413,8.394,True,True,True,3878.846420082037,1198.6680873494943,5.946255160558011,8.39,0.02743683424216731,0.9906872169970272,0.9972493981965175,1.000476758045292
near,7,84af0f151289d04d60ed,ea32cdf9582313c1108c,True,True,True,110.63057960729292,1205.8653207711893,5.208252999672677,8.304,True,True,True,7197.763600214699,1230.2150286470692,5.221556375472014,8.342,0.015370132412238845,0.9802069497536064,0.9974522202112326,0.995444737473028
near,8,43f8257cadc48d59f0e4,694036fe765b21cbe428,True,True,True,108.23445618388239,1219.0792663611307,5.8779769405373,8.468,True,True,True,6022.963677811837,1240.5796047078522,5.895860677311262,8.448,0.017970298672497446,0.9826691183176555,0.9969667300920486,1.002367424242424
near,9,81083b58592df6b648bf,37d14579061583f1263f,True,True,True,107.06328952251808,1205.3607767041215,6.025010476113101,8.426,True,True,True,4460.267182758292,1219.7074014083055,6.042527067946123,8.428,0.024003783884603218,0.988237650531907,0.9971011148752742,0.9997626957759848
near,10,0f0fe51c30a7b5d0d1a3,f57d5de697409b43221f,True,True,True,107.95776020775104,1215.8773388965585,5.930729653537468,8.458,True,True,True,5857.5631866232625,1236.0352003198316,5.948311111414198,8.408,0.0184304900806347,0.9836915150814013,0.997044294162255,1.0059467174119887
near,11,d0e08bb3286bfb191190,9cad6ca9e11c75e7228f,True,True,True,107.2700070247919,1203.1815285304033,5.9281777223528325,8.4,True,True,True,5405.127669018476,1222.9461584596518,5.9482193557344285,8.334,0.019845971010018934,0.9838385117835908,0.9966306499167226,1.007919366450684
near,12,749bb2eadaf7acde3602,0094ad2e205be98bd1f4,True,True,True,109.41410607074144,1195.7163901468043,5.384902261855875,8.336,True,True,True,5889.342001936585,1214.05836015269,5.401211362518079,8.368,0.01857832437558609,0.9848920195207265,0.9969804735331446,0.9961759082217974
near,13,c96e0d702af41053c57b,ed1063442dff18d81065,True,True,True,107.42070666244403,1196.2096533455342,5.893772635776781,8.354,True,True,True,5588.862637561919,1217.409569507135,5.911112107669647,8.284,0.019220495050367735,0.9825860444236663,0.9970666311893547,1.008450024142926
near,14,f3a42d28fe00d74742f1,0ef3f74ce6c3c52c4787,True,True,True,107.87451706700321,1197.8078161730018,6.184359883801105,8.414,True,True,True,3626.5051553415065,1210.7848176036541,6.201164225952968,8.372,0.02974613641679622,0.9892821571248837,0.9972901310883634,1.0050167224080266
near,15,86f30438da641401cd1b,d8db430a583dcf8e7c2d,True,True,True,108.57325907299476,1218.3893410012204,5.670184131035348,8.44,True,True,True,6283.770791791571,1239.6103630614887,5.68852395635829,8.452,0.017278360823539736,0.9828808933092021,0.9967759957655723,0.9985802176999526
near,16,2ca1180976bb1a173ca3,b9b3bb4094df43181459,True,True,True,108.08444966132748,1210.4362413399651,6.171701421609901,8.336,True,True,True,4977.408852739715,1229.5968651002024,6.190411208979824,8.276,0.02171500329972583,0.9844171497959407,0.9969776180065741,1.0072498791686806
near,17,076af73663d45547cc8b,2d7e69b53e473e1df4a7,True,True,True,105.79610727541541,1197.8776962771615,6.221623604430724,8.436,True,True,True,3364.1819395397197,1207.4556244634666,6.238301186116809,8.406,0.031447795980347665,0.9920676768634367,0.9973265828005867,1.003568879371877
near,18,965b796497d1e05d9515,dd10d1b33f2341958ccc,True,True,True,108.6068317282819,1192.9120786934977,6.327889573209896,8.416,True,True,True,3231.4142075917857,1203.2773212289358,6.345204344461511,8.38,0.033609690603304376,0.9913858240718343,0.997271203524481,1.0042959427207636
near,19,f0f2dc29fb50e7faa3b9,958fea58d57c0070a330,True,True,True,106.86636598912328,1196.8493167202773,6.129741482733209,8.32,True,True,True,4818.828559592579,1215.4012348573326,6.149044681505683,8.26,0.022176835026925835,0.9847359722822455,0.9968607808574669,1.0072639225181599
near,20,a11f613edf8b8ef4bbc9,c56bb173a709c9f435a8,True,True,True,109.06051965327897,1216.0336861546964,5.529483168400231,8.436,True,True,True,6684.972330054604,1238.970063907624,5.544805357859712,8.43,0.016314281386470324,0.9814875448397938,0.9972366587336087,1.000711743772242
near,21,8ab9cd7584161dc76b37,f1aeb2e4f149c903a36e,True,True,True,106.98015724641634,1198.202068734086,6.167495924627752,8.454,True,True,True,2873.0991518738647,1201.3168851381192,6.182041904403698,8.452,0.037235108011028015,0.9974071650514801,0.9976470590136919,1.0002366303833412
near,22,d048956b80515d43ff3b,416d6b35d5d27b128814,True,True,True,105.59459191106671,1187.3520945852438,6.157054446824287,8.398,True,True,True,3629.6989875051113,1198.553885101051,6.174120343754397,8.362,0.02909183165727128,0.9906539116388056,0.9972358982365199,1.0043051901458981
near,23,0b8a728c0763d8df596d,11697905c6389e834443,True,True,True,107.58257139855034,1205.418020980784,6.185348917176338,8.318,True,True,True,5165.162574242467,1225.8901915208799,6.204567699973802,8.262,0.020828496654692157,0.9833001596050805,0.9969024783471142,1.0067780198499152
near,24,c0114d8fd936d0af964e,f49acb2262f5a0a6cb2b,True,True,True,105.52868335933607,1183.6128090572051,4.442817184146426,8.322,True,True,True,13508.824278668899,1238.0802307860756,4.445847057327028,8.326,0.007811833301138655,0.9560065491924636,0.9993184936095342,0.9995195772279605
near,25,5694121d0454a89258ab,d1bf01c0542d287cc5f5,True,True,True,106.67080177715314,1194.6634388401053,6.200878018790207,8.364,True,True,True,3973.062392157658,1209.6649650353322,6.218343982904466,8.318,0.02684850909658714,0.9875986106658973,0.9971912193725087,1.0055301755229624
near,26,68720b74226f03e84731,a9ad370d78adb9af1fca,True,True,True,199.22012214896984,1761.6608945246082,6.029361110986606,11.198,True,True,True,2599.700242275738,1243.3049344771077,6.040731166313206,8.356,0.07663195891176114,1.4169178016377,0.9981177683605578,1.3401148875059838
near,27,e025844ded61ea31aede,5f6107c439802b8870be,True,True,True,108.83468823194,1239.1210888451847,5.9583040260968945,8.48,True,True,True,6651.064621899542,1263.9156242560475,5.976201616436335,8.408,0.016363498841010637,0.9803827605775052,0.997005189669268,1.0085632730732637
near,28,10317ff21d7d88c13adc,24b3a69f07f91102a36c,True,True,True,107.10161642640077,1209.6631824672122,5.9531944768979805,8.434,True,True,True,5076.576207125357,1227.5549408021698,5.971947576816089,8.378,0.021097214354051378,0.9854248818197369,0.9968598016514896,1.0066841728336118
near,29,c8857ea71c2001bacbb1,7345478c2e15ea3cbb3f,True,True,True,108.1162764651934,1224.9349112513933,6.055901412101333,8.356,True,True,True,6108.2873310727955,1249.460955052578,6.074174598277947,8.286,0.017699932993526186,0.9803707000991059,0.9969916593800588,1.008447984552257
near,30,9ebb704703bd1ee4b237,a11562dc7f5c6ac1795d,True,True,True,105.0657962547628,1195.2190579456885,6.379600442261802,8.44,True,True,True,2625.1421012105507,1200.6720407241505,6.395138167893725,8.432,0.040022898648539085,0.9954583911397044,0.9975703846853649,1.0009487666034154
near,31,b63e1f6aa02d7016d014,834f3044ffad909962ec,True,True,True,108.47956543143727,1214.078595527531,6.317238430874787,8.382,True,True,True,4311.888983054929,1231.5279916415013,6.3359093764008145,8.33,0.02515824638754512,0.9858311006876003,0.9970531545802137,1.0062424969987995
near,32,f000cedd4458a314156c,e911dd5e0281a55cd471,True,True,True,110.59674458179586,1181.5020806472098,5.315428634364639,8.198,True,True,True,5659.917338069072,1197.5591240774797,5.328196702597035,8.252,0.01954034625875417,0.9865918574645413,0.9976036792661629,0.993456131846825
near,33,32043220fb47cea5a8e0,f5c5d81aa65167e5058a,True,True,True,109.28461660125657,1228.001974503887,5.676810566197365,8.472,True,True,True,7018.610745135024,1253.1730081871829,5.693598751741893,8.482,0.015570690635181272,0.9799141590835029,0.9970513929279979,0.9988210327752889
near,34,3f94eea12f2634f66985,9456a440d26548a81f32,True,True,True,108.59072845679253,1211.7376448628854,6.230518360561147,8.348,True,True,True,4806.442160207575,1230.6929827313159,6.248729076987347,8.288,0.02259274632613135,0.9845978337941261,0.9970856927541849,1.0072393822393824
near,35,78b6279a10a8c80a4d4e,43a342cd62dc1c848e87,True,True,True,108.51940938412852,1206.210910476252,5.625941828426194,8.406,True,True,True,6406.036818879322,1228.7417815738313,5.644306244668755,8.418,0.016940178842605062,0.9816634614078795,0.9967463820270372,0.9985744832501784
near,36,85f93620b78039be1b7c,44256adb24a461b7d78f,True,True,True,108.9013965969595,1208.9685773397193,5.697931823128538,8.412,True,True,True,6324.182701383726,1230.9495911534939,5.715710535955483,8.418,0.01721983720886684,0.9821430430849921,0.9968895008389411,0.9992872416250893
near,37,7d2e184e6df919b04bab,d60e26dd9438dde574a1,True,True,True,106.84074550669969,1205.7002463769572,6.286213843608412,8.49,True,True,True,2532.9126190317943,1205.9835199266965,6.300788998501128,8.486,0.04218098354594623,0.9997651099330475,0.9976867730539487,1.0004713646005186
near,38,f8e18b7081f7d8d7412a,37ac00a14538dcc50223,True,True,True,110.24009411263008,1264.7166863493467,5.869205228696573,8.606,True,True,True,7944.026762842726,1293.7954803829366,5.8861679867608485,8.532,0.01387710507576151,0.9775244275664163,0.9971182001427026,1.0086732301922174
near,39,f525245d29e8308fa4df,70c0677c338da9e8ab9e,True,True,True,109.62909677535889,1189.382870267968,5.829589577583274,8.342,True,True,True,3578.6150137573277,1193.0317560465764,5.844470065816784,8.386,0.030634504229683824,0.9969415015483746,0.997453920019106,0.9947531600286192
near,40,b3cec4a22e14d19638f3,42455dfeb1b75d6a5678,True,True,True,107.4665169023865,1195.907224198629,6.011794079107021,8.418,True,True,True,3481.738632892699,1202.425363370102,6.02722531914079,8.424,0.030865762262315806,0.9945791735852906,0.9974397439590048,0.9992877492877492
near,41,806d60dde18b9246b31f,482a68d53dedb3b03c4a,True,True,True,169.19318959707812,1797.3867577332178,6.136104367312316,11.46,True,True,True,3486.4604100345746,1268.2601781521928,5.9233310623516955,9.342,0.04852864214666366,1.4172066494683626,1.035921224513854,1.226718047527296
near,42,6176c82b81e7943cb2d7,7e971f0cc716054ea87d,True,True,True,106.22745371929695,1188.6042293251942,5.901555855915267,8.406,True,True,True,3876.9268459931427,1199.4038087585843,5.917178838217167,8.4,0.027399911821675067,0.9909958769894452,0.997359724502326,1.0007142857142857
near,43,ecc1921358d219187ee9,303f05d3c75c62a5f543,True,True,True,109.76656568311009,1238.2849352632195,5.549258375622588,8.506,True,True,True,7619.102319955267,1265.589740666638,5.566814110526904,8.51,0.014406758312671478,0.978425231711316,0.9968463586971374,0.9995299647473561
near,44,d5248bcb4a78f3c696cc,d75d7be697bd1c3cf65a,True,True,True,110.35061644645695,1212.0014059206587,5.511485048182697,8.362,True,True,True,6488.951946746502,1232.6927880822261,5.527143896791999,8.398,0.01700592289048861,0.9832144859111586,0.9971669185927311,0.9957132650631103
near,45,c4553f40b3f07e9570cb,ea98db95d1889d2fb7a8,True,True,True,109.41376330493905,1186.8291961478199,5.83780379142941,8.322,True,True,True,3927.649016391979,1194.1591051458986,5.8535214766433,8.362,0.02785731689575685,0.9938618656705857,0.9973148325710247,0.9952164553934464
near,46,6b25f53ccfa5a00fcce7,93652272363edbdcdce4,True,True,True,105.75888172971099,1184.159614117441,6.041876246611232,8.38,True,True,True,3995.919090613561,1197.8307528671282,6.059000755257751,8.332,0.026466722506504017,0.9885867525800586,0.9971737074580064,1.0057609217474797
near,47,b2c94f8e8028d2a3aff6,d5fea835e2390ec325ff,True,True,True,108.27873406304329,1209.8337682850156,6.507441822264387,8.476,True,True,True,3059.2017491373085,1220.0735138898888,6.524072940086144,8.444,0.03539444042668247,0.9916072716206858,0.9974508074979405,1.0037896731406917
near,48,33bec6def81d887f7e90,0987b065128091fbcaf7,True,True,True,109.35993610066457,1184.0309075646942,5.502227684529916,8.292,True,True,True,5086.755049122051,1199.0270249070309,5.516471812353911,8.332,0.021498958578620678,0.9874930947920049,0.9974178916690744,0.9951992318771002
near,49,95a6ab07961187c9bb48,e286b260896ff6f59195,True,True,True,109.79747773944895,1213.2910177773306,5.445594054502462,8.382,True,True,True,6394.450069013975,1234.864036370386,5.4633571925903235,8.41,0.017170745967898336,0.9825300454481899,0.9967486771481915,0.9966706302021403
near,50,c8200d17d334f281d710,14d5bf9787ab3d29e000,True,True,True,117.67631927587483,1234.9953557984838,5.539391729581135,9.398,True,True,True,6429.86645674616,1217.657999890366,5.549593864255711,8.126,0.018301518401274083,1.0142382802968313,0.9981616430095387,1.1565345803593405
near,51,f5767730956345b442e1,605d6b526b1e103a08ae,True,True,True,110.60826601904677,1179.0678802079299,5.180820979774359,8.168,True,True,True,5736.361347103875,1194.4039643596984,5.191444740801779,8.234,0.019281955812440185,0.9871600525371749,0.997953602213287,0.9919844547000242
near,52,876f519347a03f62b643,338a2b44c68380013130,True,True,True,108.56789395272756,1204.220745037231,6.430311975539875,8.45,True,True,True,3237.2714800630433,1215.6683001366775,6.446928313089006,8.414,0.03353685182764261,0.9905833235117182,0.9974225961974177,1.004278583313525
near,53,5a50ea8f1f40b7de65ac,ccd4d6d93a4423f5121e,True,True,True,110.36420391357291,1262.9036585123886,5.933829318147767,8.598,True,True,True,7917.093060300456,1292.5144564126294,5.9512803370325145,8.522,0.01393999073561282,0.9770905479986464,0.997067686632714,1.0089180943440508
near,54,3d26e800a4ff899f931d,20d1e78f403c28d16141,True,True,True,107.62508029919239,1202.200109292987,6.022729530299349,8.436,True,True,True,3455.1022424003704,1207.9492095608325,6.038237383874827,8.444,0.031149607956151768,0.9952406109277263,0.997431725089694,0.999052581714827
near,55,3c8d100faca1a176ae86,3b31b683f1aae25ffed3,True,True,True,109.33958755089559,1232.5955907509767,5.6083899329441484,8.482,True,True,True,6880.361768151264,1257.2389871480432,5.627301329421517,8.484,0.015891546292961113,0.9803987971666642,0.9966393488867402,0.9997642621404997
near,56,0a6b049eb364cee1628c,b44c094c26b760d0a461,True,True,True,111.26461220475598,1227.2654276409587,6.596033345710943,8.444,True,True,True,4117.128973165414,1243.6689348693071,6.61429470972451,8.39,0.027024806103951433,0.9868103907973932,0.9972391063877575,1.0064362336114423
near,57,be6d67cfcd741ff35c4a,4d80e191c2ac95e0a655,True,True,True,110.11258206154406,1197.899312747886,5.8411096103817135,8.33,True,True,True,3926.2524783258436,1204.6246525512233,5.8560690113246014,8.38,0.028045211730371482,0.994417066105119,0.9974454875934763,0.9940334128878281
near,58,6b68e4d29ee45afb6419,66076dc941bbd9b6aef9,True,True,True,107.86014307147592,1215.947889810029,6.184576999440949,8.342,True,True,True,5346.896689655986,1237.3292989162246,6.203686439084856,8.282,0.020172475611907797,0.9827197100036962,0.9969196638431769,1.0072446269017146
near,59,c9be60e1a92c31d23c04,69ad372400a746cd9199,True,True,True,112.14396489177088,1192.5616733873526,5.691167150099693,8.212,True,True,True,4179.712834272916,1198.9738879742818,5.704142894815266,8.294,0.02683054299142514,0.9946519147320524,0.997725206932076,0.990113334940921
near,60,4b5a977febf033d6a1c5,d48c8c6030dcd67bc5a1,True,True,True,110.57595535696393,1190.81282062226,5.8181537133311005,8.326,True,True,True,3429.5710621218673,1192.574205765471,5.831332111942033,8.382,0.032241919865206366,0.9985230393759184,0.9977400706463032,0.9933190169410643
near,61,216efce4c176a644af33,d5d428355277fd38c911,True,True,True,109.28941391449389,1228.7838126092863,6.189541163513609,8.344,True,True,True,6336.838516546876,1254.654956706978,6.2078026972267795,8.276,0.017246678076001977,0.9793798733592906,0.997058293472934,1.0082165297245045
near,62,faaf51ce73e99e3f7667,e32c3a77bca2d0189bca,True,True,True,110.43566464134476,1195.050758642979,5.225230970643584,8.258,True,True,True,6473.150195449802,1215.7059339322454,5.2400316854087485,8.304,0.017060575037942696,0.9830097273421571,0.9971754531930831,0.994460500963391
near,63,efaf3a1ffccd21511ba2,86a56c14cad948a7e931,True,True,True,108.21286238102653,1210.3569695943027,6.403869562027585,8.424,True,True,True,3733.764030604421,1225.231771746438,6.421676303521414,8.38,0.02898224459126011,0.9878596013463372,0.9972270882784819,1.005250596658711
near,64,6465474e35cde192f566,4b75b90d4c4ad0811643,True,True,True,111.35338210055126,1223.496439720641,6.460890332944432,8.422,True,True,True,4431.726578471162,1241.5096931794137,6.479429062082696,8.374,0.025126410695437234,0.9854908475078902,0.9971388329186669,1.0057320277048005
near,65,ee1d1609e3b307a0c239,96487711e73f807dd6fa,True,True,True,105.71752452493598,1192.2347227249452,6.149861281653506,8.418,True,True,True,3636.212872606841,1203.0094460844837,6.166937266993015,8.388,0.029073524633651586,0.9910435255561727,0.9972310428012777,1.0035765379113017
near,66,3018ba6dba474472f771,640e7d3b34cc1c823aba,True,True,True,108.11603136592683,1208.4997674278059,6.439247598479731,8.448,True,True,True,3415.8218248872154,1220.7102916676897,6.456852879836941,8.406,0.031651542998586184,0.9899971972684836,0.9972733959275754,1.004996431120628
near,67,bb0a57a9ebf07fdebb29,36f596acb7ed902d4599,True,True,True,109.1345414801569,1246.410952168039,5.923161790129012,8.524,True,True,True,6955.558483567455,1272.3819007809223,5.941092176402853,8.456,0.015690262936899724,0.9795887157802673,0.9969819713713487,1.0080416272469253
near,68,4b7ea09c21a424bf0873,1b46b2b8484e3263fca2,True,True,True,109.21276109252207,1217.9454459191252,5.778764549529212,8.438,True,True,True,6531.478179270522,1240.3705597934018,5.797006969599671,8.448,0.016720986902955506,0.9819206335580782,0.9968531312509843,0.998816287878788
near,69,f7e43f48bfab441ce1ad,f21a44229c749e9291b8,True,True,True,108.92701057564139,1212.3585015395838,6.223172355052569,8.308,True,True,True,5511.172278183017,1234.886789283874,6.241597515342897,8.26,0.01976476239126998,0.9817567991335023,0.9970480056996568,1.0058111380145278
near,70,dce043df01e1458646a0,c9e52543cc72ff947435,True,True,True,108.61226335566391,1212.3693590788241,5.661473796727277,8.426,True,True,True,5918.6819367991075,1231.7512155909626,5.67852545844897,8.418,0.018350751825397582,0.9842647961156348,0.9969971673374605,1.0009503444998813
near,71,1497fec6c77fffaa7bd8,6997d40ae387b084cf04,True,True,True,109.30252199981692,1239.0781777650352,5.811234508654453,8.51,True,True,True,6735.103437626664,1263.0346647552387,5.829324338669024,8.516,0.0162287814897069,0.9810325973952219,0.9968967535577713,0.9992954438703616
near,72,e53067995ebe3d1b01c1,a187b1c5f999930736d8,True,True,True,110.26952810431008,1238.3755310699303,5.573891142686999,8.5,True,True,True,7785.13524077343,1265.7128646896053,5.590389823202089,8.494,0.014164112079491009,0.9784016309051429,0.9970487423888376,1.0007063809748058
near,73,7e91cdc95f8f568bb6ae,bb88244c1b86b22c3e69,True,True,True,109.94956307842878,1239.42071032191,5.68510197711486,8.5,True,True,True,6956.189750356353,1263.8810392685577,5.701313335061739,8.498,0.015806004008558888,0.9806466525039386,0.9971565572712547,1.0002353494939986
near,74,e11bc45cbc93a5c46bb9,beb58703a42ff2102512,True,True,True,107.77173090412585,1198.532075681732,5.943300813371962,8.406,True,True,True,4341.409989784792,1210.4817385425185,5.960537611176343,8.402,0.024824131136591456,0.9901281758490843,0.9971081806828865,1.0004760771244943
near,75,718416236aa0ef91f313,52cfa0eaa7c0cbf4e7ca,True,True,True,109.28807386710245,1245.5238719921433,6.066789575625125,8.382,True,True,True,6657.716044237772,1272.6585726651701,6.085974951614542,8.314,0.016415250085904592,0.9786787271497319,0.9968476084535434,1.008178975222516
near,76,1a20ab0f83b24a4de1a3,85a46a1042f1ec393584,True,True,True,110.39107688687294,1200.3261620648914,5.14000784636177,8.278,True,True,True,7077.526192720163,1223.874388025009,5.154221166170772,8.32,0.015597409869061246,0.9807592787376506,0.9972423923322713,0.9949519230769232
near,77,2554022d2203f68c7cf3,ea0bd6bbcf6b8287ce4b,True,True,True,109.45257416362072,1200.592804592159,6.362966412293419,8.402,True,True,True,3592.078310860734,1214.2738225944584,6.380371054617032,8.36,0.030470542313258672,0.988733168954373,0.997272158284428,1.005023923444976
near,78,09607158bbe666cf0283,05ea8daf2b4dc60e87c1,True,True,True,105.7430526631435,1188.8654387129386,6.098000829520285,8.404,True,True,True,3610.2132908827903,1199.7261727961773,6.113920338818175,8.394,0.029289973789134935,0.9909473225395043,0.9973961863394238,1.0011913271384323
near,79,9ffd29bb4f6dd0aa557a,04a9d85d53664a5978bc,True,True,True,109.2284123551153,1217.425382513368,6.305781560595691,8.36,True,True,True,4920.21882979126,1237.7389799698929,6.323993971325713,8.316,0.022199909421457442,0.9835881411305162,0.997120109409876,1.0052910052910051
near,80,6abc75e3784c55ee2069,bc72ebacf196232f6cae,True,True,True,108.60291484039973,1224.3681533459996,6.299747258083253,8.346,True,True,True,5501.0218523706535,1247.0515516924263,6.318097000200802,8.28,0.019742316564984656,0.9818103763909022,0.9970956852803993,1.0079710144927536
near,81,3257f8f33932857940f5,6ce1f93ca3b31b531d0e,True,True,True,111.37535959991438,1241.196998772522,5.235177584611372,8.448,True,True,True,8446.008025708134,1271.0620907909993,5.249530531932776,8.48,0.013186745650833833,0.9765038291717977,0.997265860778579,0.9962264150943396
near,82,0a16fab351485fd26230,4f5ad01d5bd58d1d051b,True,True,True,110.06894747140375,1230.438187671764,5.623556901399957,8.468,True,True,True,6977.402225625593,1254.6476469914492,5.640124155852433,8.472,0.015775061249465948,0.980704176684396,0.9970626081989197,0.9995278564683664
near,83,2f1cc292da2b937d25f4,4280a7a6ace01a248899,True,True,True,109.12686821670025,1208.7078695441314,6.509001196296254,8.474,True,True,True,2946.6187592283923,1218.1968459847367,6.5258930493074665,8.444,0.03703460716624109,0.9922106378194283,0.9974115645347568,1.0035528185693983
near,84,a3d682a7f7571553dbb4,bff6fc3e4941797a8530,True,True,True,108.10484801888359,1222.3103951470853,6.073016464879618,8.336,True,True,True,5848.347690469147,1246.202494838522,6.091343020676295,8.27,0.018484682125698232,0.9808280758621555,0.9969913768220786,1.0079806529625153
near,85,924b29eecfe77a42a94a,73f7a27591080c08e366,True,True,True,108.87159942589138,1192.0614424710116,6.262499940145538,8.436,True,True,True,3107.727585892925,1201.8940159326964,6.2788782549454485,8.41,0.03503254272353152,0.9918191010760175,0.9973915221581163,1.003091557669441
near,86,bbd0059a4b639bf02885,7724225b1808b7f163d8,True,True,True,109.2979529451111,1200.7638443662206,5.571832750911974,8.362,True,True,True,5481.803820246553,1217.9999908156565,5.588752348333509,8.388,0.01993831894191997,0.9858488123321796,0.9969725626817978,0.996900333810205
near,87,7bf537aaacfed7e0576c,a87b0d9c9e229caa3e82,True,True,True,108.64736077154653,1209.0813315025475,6.222730667016227,8.312,True,True,True,5312.254444105183,1230.5411019116243,6.241578728587273,8.254,0.020452213257990414,0.9825607040872187,0.9969802413154352,1.0070268960503999
near,88,d68b38095d2d5f61b2e9,33d84410f9c21e57497d,True,True,True,108.59659209126663,1196.7813145629088,6.254678031484324,8.354,True,True,True,4151.126337581359,1213.1272142500386,6.272687462353362,8.304,0.02616075331365128,0.9865258156810579,0.9971289130891464,1.0060211946050095
near,89,8264d500cb372bc8eace,ca006fd9ed026b9435be,True,True,True,155.8424538457553,1949.1366507317334,8.225449205112007,11.806,True,True,True,7059.108006057354,1838.9739173935545,6.583187798493307,11.524,0.022076791247850062,1.0599044566626137,1.2494629436205,1.0244706699062824
near,90,3cd307596e2cdfffcd18,bb3f622188400bed6dd3,True,True,True,105.8614664881017,1196.2510256329638,6.043084894561027,8.402,True,True,True,4075.8016793582474,1210.8518340750054,6.060096934105944,8.348,0.02597316425483441,0.9879417051441347,0.997192777651926,1.0064686152371825
near,91,540e6035071974beba64,96b158c0b95dff21bcb5,True,True,True,108.24341949895776,1206.860098938155,6.407317965720742,8.458,True,True,True,3206.25179541648,1218.215960045107,6.424326538844232,8.424,0.0337601119330983,0.9906782857232214,0.9973524737541517,1.0040360873694207
near,92,3c93206913abc8bf5f97,c16eacc43ffae3b48572,True,True,True,171.6428265634508,1727.679166625615,5.759463318115571,11.022,True,True,True,4064.1433185951673,1231.5997046712203,5.770678354604825,8.02,0.042233458101271326,1.4027927743672404,0.9980565479827335,1.3743142144638405
near,93,558256c1797c44177b36,6dad626be6b8bf811c08,True,True,True,108.16202343937816,1219.0431638172358,6.543077018668622,8.494,True,True,True,3194.751391371045,1230.2324344728913,6.560443361945091,8.452,0.03385616287123983,0.990904750726679,0.9973528704817107,1.0049692380501656
near,94,a9fd758cea5186f52e65,5df0a8df81f72c202b55,True,True,True,116.87692034021926,1210.9300370242977,5.683351801551176,8.046,True,True,True,4094.0313110633124,1208.1068899212337,5.694472895309459,8.234,0.028548125663910393,1.0023368355288893,0.9980470371950592,0.9771678406606752
near,95,3a5eed204d506114b4aa,222adcd95d4084439bb3,True,True,True,108.1435257924029,1213.2138608011546,5.906147917042402,8.406,True,True,True,6321.230931656375,1237.0100100846723,5.924954395597167,8.336,0.017107985289831148,0.9807631716077311,0.9968258863614646,1.0083973128598849
near,96,8b9afa8023fbeb00bc22,4a335fa8df4e9dadbbb5,True,True,True,114.8592179726295,1213.3089041162225,5.800606331965206,8.216,True,True,True,3342.7067145986134,1208.9664671045502,5.813389411334508,8.338,0.03436114136816266,1.0035918589388773,0.9978010970081621,0.9853681938114656
near,97,e8acc77b06382904e609,07b40a218e03ab580883,True,True,True,106.39213580242873,1191.0594356083757,5.9157749929198875,8.406,True,True,True,3905.014298871711,1202.1289421921479,5.932622640763644,8.402,0.02724500543651504,0.9907917477108684,0.997160168636381,1.0004760771244943
near,98,b8a5c21ddb5b3c591308,1f79bfa69adb433a118c,True,True,True,105.55469926949462,1192.8290663906287,6.1863130137816675,8.472,True,True,True,2588.870512891594,1196.0265352304725,6.2001142611256785,8.446,0.04077249083871604,0.9973265903843616,0.9977740333866839,1.003078380298366
near,99,fb6600c7d0cdcdd2188e,f69268a4367794b103b0,True,True,True,108.99554229703108,1181.356504682061,4.9030917675381565,8.236,True,True,True,8518.43141499879,1209.6058417342347,4.911876763021275,8.264,0.012795259712382925,0.9766458328180095,0.9982114788487253,0.9966118102613748


==> anc/cartpole_reference_ct_extension_2026-10-03.csv <==
study,group,initial_id,case_id,source_hash,x0,v0,theta0,omega0,continuous,period,horizon,anchor_min,feature_scale,status,curvature_penalty_time,error,complete,settled,strict_decay,common_cost,settling_time,max_cart_travel,input_total_variation,max_derivative_residual,max_endpoint_residual,guard_repairs,max_guard_repair_fraction
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",0,7cf4c5eda2a5cf7c4af0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5738605678108115,0.5182366775069678,2.5666330825198793,-0.2562696037836174,True,,45.0,-7.0,,completed,0.002,,True,True,True,2391.100707724199,10.91372740021478,8.019468157997721,246.86164777691636,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",1,790797194ba0b132de39,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9601681351751452,0.13001767453884305,1.745689076985812,3.7486525091223672,True,,45.0,-7.0,,completed,0.002,,True,True,True,1337.1630362061044,8.635356446835843,4.304314062613209,160.78283299718788,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",2,97168812b275af06306f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5257415406555412,-0.5699662016840503,-1.443909510496625,1.5150474227740611,True,,45.0,-7.0,,completed,0.002,,True,True,True,518.1584963367982,7.22123964828757,3.8469781195764123,69.56756134737547,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",3,73761d3e6a213d73894a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7992818461438946,0.7284686291310587,3.1043098766633763,1.306253662119186,True,,45.0,-7.0,,completed,0.002,,True,True,True,1178.3322780763403,8.43415571738345,6.106878579325881,107.28439864896427,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",4,0242fdb33a7a84f9e9d8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9331681127819684,1.8639910820558692,0.6000728476368904,1.148193751086497,True,,45.0,-7.0,,completed,0.002,,True,True,True,1577.19058732357,9.563652484475114,7.977800772601044,154.66013764526394,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",5,229bd6cd8ec3ebaa9993,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3166949258973779,-0.447910912153902,-0.19833591243712956,1.2607029918064203,True,,45.0,-7.0,,completed,0.002,,True,True,True,2.529143897210412,2.760000000000002,0.36231197211756416,9.986965105777248,-1.123112027694151e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",6,bd0bb908fa300d4a42c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.15513244552734418,0.18376196555228042,-1.9899845231946316,-3.4779376088806604,True,,45.0,-7.0,,completed,0.002,,True,True,True,2452.4985928178526,12.109957851151407,12.751709695114101,219.85973828850823,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",7,b3fa4fbc92bf6e514971,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.21423596799078393,0.9366123268894784,2.7564185722316994,-0.39107106674910597,True,,45.0,-7.0,,completed,0.002,,True,True,True,1369.2541387357132,8.779866493719275,6.5940579206432695,108.67782508813505,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",8,905823221a6be8697390,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.17624462436180233,-0.9465935607547187,2.2184651637241206,-1.8153661573060962,True,,45.0,-7.0,,completed,0.002,,True,True,True,2963.3395324621815,12.070117557751606,16.184461999205407,186.0751601306824,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",9,185b66e451642cdf045a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7771471432091537,0.3651881866954132,1.609661671585906,-1.9946355171573655,True,,45.0,-7.0,,completed,0.002,,True,True,True,528.2397950343446,6.230689565609052,3.6665185410995984,70.55903430630178,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",10,a5c951a10e8442870dd3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07808415676061098,0.7931565336528754,-0.352692512610409,-2.702713658466969,True,,45.0,-7.0,,completed,0.002,,True,True,True,2279.9962954776042,11.029250138151802,9.394643315880261,245.2083507586636,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",11,f9df7c776b5f1900ac63,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.19309728931447978,-0.5069101294110081,1.0447727558414455,-0.36255938353946693,True,,45.0,-7.0,,completed,0.002,,True,True,True,506.8150820326613,6.094777897817813,3.6502695677760992,85.65837918434738,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",12,53bdc43f3d62a3908f9b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9476245387133364,0.7607656766214159,-0.4446999466040684,-0.7419120865057973,True,,45.0,-7.0,,completed,0.002,,True,True,True,52.341028574514695,5.270692417588441,1.5988882941115612,18.9670113171598,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",13,e993f743bbc37d126365,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5232505573383088,-0.8743517165059105,-0.045068521267672246,-1.5024258414535092,True,,45.0,-7.0,,completed,0.002,,True,True,True,42.674031441922935,5.207166403201771,1.9142154876340236,20.31960322752226,-2.021376648184403e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",14,f1717454b426d64ad70e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29368624435668456,1.9329263927127918,-1.792546156988571,-1.9149046454696013,True,,45.0,-7.0,,completed,0.002,,True,True,True,549.1892742932691,8.413038950631433,4.788679086580849,76.96351166607236,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",15,27764f095a8daa13db9d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2159794655190126,0.06573045668852284,1.015981126561437,2.095255884303346,True,,45.0,-7.0,,completed,0.002,,True,True,True,546.8485284673305,8.01901616229055,4.277829510435912,95.08479343571064,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",16,0a72568a7fb86c904727,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5868927959544299,1.0204352659852587,3.0197102712162307,3.418127745878122,True,,45.0,-7.0,,completed,0.002,,True,True,True,1285.887942586056,8.680495329590668,6.932562426376463,127.93994183810673,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",17,8c103e6afbc9d6b93eab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3967923429444664,1.5428958834645132,-2.8450849947836656,-1.136527430855459,True,,45.0,-7.0,,completed,0.002,,True,True,True,2458.669113667837,11.542145345689201,14.168883848519934,205.98566090929688,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",18,902f0b6ce6c2f8886a15,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.695275843631884,0.2753151988280096,-1.5206985749133946,-0.9199291931677971,True,,45.0,-7.0,,completed,0.002,,True,True,True,529.0860747524532,7.922126774659773,4.210287332209602,72.92621318866823,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",19,0c6ced3a5d84a47db21e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9912510395378904,-1.8323418764962307,1.6945820860665481,-0.6348182996910037,True,,45.0,-7.0,,completed,0.002,,True,True,True,506.6053894350415,7.280615915679012,4.203484168326705,92.88737770821996,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",20,d2463795800e5bd31e95,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3714513496210847,-1.4905802824527212,-2.988751382682641,-1.9780767414927247,True,,45.0,-7.0,,completed,0.002,,True,True,True,1210.5516389740694,8.355050710955844,5.735599248764078,113.2071817758146,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",21,83508db8d9a250d0e737,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3475406654998434,-1.858442478143827,-2.321021023530882,-2.4742255356087632,True,,45.0,-7.0,,completed,0.002,,True,True,True,1358.5997684686486,8.905501714192111,7.0604727633475814,120.73648755396515,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",22,af82c84c8899f8a93135,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8939343885566811,-1.2603155217291357,-0.5955428478715432,-3.441737090871708,True,,45.0,-7.0,,completed,0.002,,True,True,True,2556.528254181011,12.328260215475128,12.712887067203546,239.84051206826987,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",23,dcda6e19ba59c384d38f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.48226461442876145,-1.0980733640812197,-2.888120889249175,-3.4841075614956294,True,,45.0,-7.0,,completed,0.002,,True,True,True,2120.093884966136,10.161650695948017,7.185772820988751,234.59041613911918,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",24,637bfc773abe3c12cb3f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7195447359955796,0.20341154522545324,-0.5454848230565883,3.204919406193773,True,,45.0,-7.0,,completed,0.002,,True,True,True,23.171207248808408,4.5245605946701515,0.8482770058628027,16.194974668074753,-1.2423224662247518e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",25,f861db23d5b537bc365c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.1695182341466972,0.4908404934820929,1.5491635712617136,1.1748535226016328,True,,45.0,-7.0,,completed,0.002,,True,True,True,1279.7078921467537,8.665321612371732,3.2313744743456017,158.67409768636384,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",26,6c3aa3aadb541f376828,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5800688496091351,0.02613173325273621,2.0097559858911325,2.6971555006951764,True,,45.0,-7.0,,completed,0.002,,True,True,True,2461.2063061586477,12.187131613755572,12.677555770228071,225.61484058142716,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",27,19a29a177729534a2260,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9853257753448934,-0.7621522346109364,-1.5598492857570667,2.3717805167962025,True,,45.0,-7.0,,completed,0.002,,True,True,True,536.9392604001064,7.347834557646116,4.188014955511512,69.36748685879111,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",28,88241b3aad21b44188af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3056488185329609,1.2807465926718349,-2.7207821290877394,-3.516863100699039,True,,45.0,-7.0,,completed,0.002,,True,True,True,2225.5162155016014,10.609576712686097,10.309613343636382,224.51133880758564,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",29,62c771f05b47eeeae4f2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7245954274410216,0.17228686123724435,2.27626598559322,-3.8859998065039125,True,,45.0,-7.0,,completed,0.002,,True,True,True,2375.3147718174014,11.349306649397935,14.193095298083824,189.86189204960536,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",30,d7ec19b91dfea535759e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36237861319549736,-1.0632229305609804,-2.45901454400568,1.673636239342116,True,,45.0,-7.0,,completed,0.002,,True,True,True,1375.5197242726927,8.869715336427186,3.4461022744909804,185.91721090497518,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",31,d631b0fcda4973905f53,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.0643816174087457,1.76502958117476,0.5449866626052837,-2.343166769143874,True,,45.0,-7.0,,completed,0.002,,True,True,True,18.29644800251164,4.37801071709256,1.1595125759857967,20.385472286354858,-5.560248305627918e-31,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",32,fc00b95b9e94f40fe3ee,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9518035408536225,-0.04923139261611986,1.1888567752107644,1.6467391893367953,True,,45.0,-7.0,,completed,0.002,,True,True,True,3337.135854700023,14.111691013592866,13.08719414708837,282.1273694601285,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",33,a26b1c8464d05faaf79f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.08340497306697658,-1.0706186848360497,-2.048414349668489,-3.7693200031993763,True,,45.0,-7.0,,completed,0.002,,True,True,True,2342.6309978295185,10.77005634453277,10.95657755250905,224.01292580029514,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",34,a261ddbb542ce3bab7a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.23924009718883155,-0.410198374390387,2.488957209839544,0.5066012616840068,True,,45.0,-7.0,,completed,0.002,,True,True,True,2604.4161281638026,11.332094703783305,9.6498200571069,239.33675815885604,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",35,d1504e2994d31fef2d55,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3748665596267904,0.05043848349841129,-1.4345755487739835,0.4963260480910634,True,,45.0,-7.0,,completed,0.002,,True,True,True,508.52520741560863,7.2283601927450745,3.8006465604677944,69.92986638291084,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",36,836ebaf066b0cd706ac3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8829439707689564,-0.3867456048290392,-0.7434298749854316,2.2811107759788953,True,,45.0,-7.0,,completed,0.002,,True,True,True,25.94107572601333,4.277017287440172,1.4428145496855977,23.710215837520792,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",37,9e2d784bef91ab9aa711,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.36273863831461184,0.9485174739125957,1.390492074802883,2.2351541091324085,True,,45.0,-7.0,,completed,0.002,,True,True,True,2223.9401837480095,10.750677564332342,6.3640172118839144,248.21042438141686,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",38,dec733e89aa4ff1bae47,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9819949627735187,-1.8390950439625584,1.35363400873843,-1.9413656904920629,True,,45.0,-7.0,,completed,0.002,,True,True,True,540.0730742348976,7.470707809142722,4.1856464195847165,98.58209293467328,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",39,31108310754b48dcddb0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9945602564450393,1.0469745680650817,-3.114499578776992,0.29482572583428457,True,,45.0,-7.0,,completed,0.002,,True,True,True,1184.6093535542127,7.981219424535494,4.9968580169395755,116.34068518514775,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",40,c72ff8923920ce849176,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3899673393957026,-1.3816930634474618,-2.427373390337135,-2.634759685208552,True,,45.0,-7.0,,completed,0.002,,True,True,True,1352.2323081548088,8.926651200786301,7.120601774838783,125.50071058529147,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",41,4b2f44b64147c7c23fcd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9055654521968914,0.4217805586254766,0.573568271411951,3.6348637698394874,True,,45.0,-7.0,,completed,0.002,,True,True,True,1429.3185729346071,8.816124174310882,4.733354635528882,202.09778218288085,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",42,74d614840fe490f51856,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.059198071037159794,-0.8722092087491031,1.6929656502974826,-1.1382796919979743,True,,45.0,-7.0,,completed,0.002,,True,True,True,515.4594204208454,7.2564012072727495,3.911077411334608,69.64010898091718,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",43,d5fdd1f7bbf123294a47,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6391434313002056,-1.9087009040645837,-1.8256670779723134,1.750241502875335,True,,45.0,-7.0,,completed,0.002,,True,True,True,643.6129320971368,8.898243989437075,5.047622320159373,77.10085397752479,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",44,06fb8c4fc7f27566a973,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5885981938627729,0.06679743630292156,2.6802669185310357,-2.3796451927692406,True,,45.0,-7.0,,completed,0.002,,True,True,True,2079.5922131016187,10.20216472667537,7.275523690894672,212.62374334790567,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",45,573db44f09d10f3b69e0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9309247636758504,0.7265468586215196,1.0255536470949247,-2.3770206324870973,True,,45.0,-7.0,,completed,0.002,,True,True,True,62.40227031779099,5.235270610293158,1.7099594537342055,36.09567778858008,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",46,4eb7f18ffc6460f5e00c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2282110752883848,-1.0002019588130895,-2.235328953395279,-3.4991187138273894,True,,45.0,-7.0,,completed,0.002,,True,True,True,3830.9052220399694,14.089235956684472,15.006560190777854,312.3340827681207,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",47,67736097bc2a25c314a1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9327622287396631,1.2276941812008446,0.17166822652137537,1.2025856943386302,True,,45.0,-7.0,,completed,0.002,,True,True,True,59.87852354311052,5.495975346840706,2.264924507834192,21.941485396032462,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",48,b5b27b9ae63f2facb3c7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7913062963827744,0.29986217977502694,0.8283833034412327,2.0111541416424368,True,,45.0,-7.0,,completed,0.002,,True,True,True,3114.1745123379333,13.368835818291897,10.298389504141102,325.35855606805393,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",49,9cd88c56da9781b2d5ef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1144161722348147,-0.2853219086363521,-1.4215173764338112,-0.31050039570567733,True,,45.0,-7.0,,completed,0.002,,True,True,True,573.8451207908754,8.42616993999939,4.653681104173403,76.0633965813681,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",50,89272226161d6d73c42d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9836686215773993,-1.7487312470920653,-0.7472348797417814,2.797590947586393,True,,45.0,-7.0,,completed,0.002,,True,True,True,45.97146386974808,4.825925141065812,2.2023593152379357,35.340172542446865,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",51,fbd5d5b3739e373776bb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5843307725972817,1.9384096961522168,-0.2363918309199251,0.09203626093721518,True,,45.0,-7.0,,completed,0.002,,True,True,True,16.330921589818697,4.467778402281157,1.5298089398271317,7.037442782717485,-2.7724500898522514e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",52,e926670fc6b609a79292,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5058498719159847,0.5386081629330395,2.3545231143034835,1.7759281335615276,True,,45.0,-7.0,,completed,0.002,,True,True,True,3567.0318205945637,12.855339896277778,13.299392104973208,327.86625504191863,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",53,f27ddfab19f112cb0026,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5899561232015091,-0.9760988732957374,-2.808360061256022,-0.037081902922429855,True,,45.0,-7.0,,completed,0.002,,True,True,True,1271.1675886381026,8.548453234468433,5.892757522283684,110.83510257579147,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",54,5bdc2dd9ddd58c552f68,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8414579258316923,-1.3060136233781234,-2.230659013240137,-0.07173166740528902,True,,45.0,-7.0,,completed,0.002,,True,True,True,2359.3442824831,11.13931509443296,10.192197616435621,231.73639891088985,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",55,80bdbd1ad561ab2c4270,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2843258125340593,1.3492497720205323,-2.124875716701159,-2.713366018878796,True,,45.0,-7.0,,completed,0.002,,True,True,True,1294.7778670645605,8.682704403403891,4.381481761334969,154.25683882714972,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",56,97401fc2d5ff638e2ce9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9067929767136551,-1.0126913740679577,-0.5912520161000812,1.6863222276237044,True,,45.0,-7.0,,completed,0.002,,True,True,True,15.306653683683786,4.134372829706371,0.9067929767136551,15.06069520371421,-8.300121731306847e-31,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",57,dbcaa674a81afef21c32,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.945562962063575,-0.08104749557391022,2.3808612410542347,-2.890744036392192,True,,45.0,-7.0,,completed,0.002,,True,True,True,2131.972197100902,10.38500707822557,7.623973853360211,193.67311019212215,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",58,efd23891aa2f10073048,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5142608732021114,-0.5021391387830545,-2.9825756882503924,-2.7940167759161625,True,,45.0,-7.0,,completed,0.002,,True,True,True,2115.6510082652667,10.128551230594365,7.213235392247403,233.0584856294052,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",59,a7c50f460e9a649a7d61,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7190260204680705,-0.567817254093232,2.79919242238652,-2.245143696115158,True,,45.0,-7.0,,completed,0.002,,True,True,True,1949.278802309688,11.666289550534207,7.534218662820067,172.95540181252247,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",60,820117bbdc81980517a0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9952366613130881,0.20798301308643818,-0.5201553370861145,-1.9894932123631266,True,,45.0,-7.0,,completed,0.002,,True,True,True,2267.5228461099205,11.0568289786923,9.294693933579008,265.2454191405196,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",61,9f4c741bc8e7e3c18633,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8112072494863543,-0.37190130036794855,-1.1355997379349727,0.5776695446856479,True,,45.0,-7.0,,completed,0.002,,True,True,True,521.5189306217144,7.363497108358168,3.715221862522094,72.08705808350295,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",62,3243da73866a4d55a515,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05093204584513766,-1.7131468370903749,-1.2258824831269617,-2.9909546337759485,True,,45.0,-7.0,,completed,0.002,,True,True,True,2530.566420516526,11.943460796447114,13.655758720417976,212.68463905300877,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",63,d2beaf6e7853af10b0da,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2054468828105993,0.8321587555427423,-0.8124721856782049,2.2032066649516757,True,,45.0,-7.0,,completed,0.002,,True,True,True,17.082004800878337,2.5000000000000018,0.2054468828105993,9.788066169181052,-1.3173198411600355e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",64,4a8ae5a7618a15c4b93f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.007588901042701712,-1.0044663555367426,-2.780991969274005,0.08084183637038755,True,,45.0,-7.0,,completed,0.002,,True,True,True,1344.6668483234325,8.718131328604045,6.431297890829584,104.01364783236113,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",65,6a42d2a430157fcb3ec8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.535999310495338,-1.213567564835953,1.4398390275356991,-0.3759297237556023,True,,45.0,-7.0,,completed,0.002,,True,True,True,513.8438972348532,7.312551636508239,4.241724350491864,69.67178612088169,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",66,525c0a3d37a5f467f8d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9256844233416954,-0.7284710427892591,2.3470293423894164,-0.04894341294574378,True,,45.0,-7.0,,completed,0.002,,True,True,True,2251.6539631914216,10.800813004032866,9.694165130099826,242.5306110189885,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",67,a9e3aa9d02c6e6a052f5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6006156138097463,0.3809266411071408,0.6560475212038028,-0.1529304118023802,True,,45.0,-7.0,,completed,0.002,,True,True,True,114.12827476375907,5.825032782135544,3.2012187928753923,25.064274083434018,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",68,3595dd9551f0fd1fd18f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6096980248226338,-1.2174969188770217,2.7132221867943622,0.7578910511857275,True,,45.0,-7.0,,completed,0.002,,True,True,True,1396.0367203217074,9.093127332546674,7.506189473030084,146.9126562816213,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",69,316bf673f5c88026c66d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9280496256228428,-0.43668947202216124,3.089022020319467,-3.0160205112336103,True,,45.0,-7.0,,completed,0.002,,True,True,True,2364.4109581668786,11.517160496049769,13.479011810047885,212.60647372653506,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",70,5ff6d061afe471aabf85,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.2050563698353407,1.9003613646734103,-1.3269924311319297,-0.2669657331692221,True,,45.0,-7.0,,completed,0.002,,True,True,True,510.37634778287406,7.316270052300418,4.1510537616063665,70.45496887043419,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",71,0042c3c8b2771980df7c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6498682922155581,-0.017365972233894578,-0.7236446436381674,-2.094392227066195,True,,45.0,-7.0,,completed,0.002,,True,True,True,1272.4451391295465,8.4487164106279,2.341165953615096,182.94796473029024,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",72,35d4597e0fe211c740bf,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.926430215426669,-0.6508760694958542,-1.2805782837748871,-2.717010504403345,True,,45.0,-7.0,,completed,0.002,,True,True,True,1369.6039592417828,8.765442301631015,5.113954524998785,149.92131191286933,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",73,b3cc988b9deae445d646,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.728463363999855,-1.3802438550176284,-0.8748371195510392,0.8943205057961237,True,,45.0,-7.0,,completed,0.002,,True,True,True,332.3603209917354,8.27598745665365,6.4529145258539,40.3922885446203,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",74,9d068d7b1ac4eaea575a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.05581696626683219,-1.1009812161521975,1.830717261664244,-3.9823216148315437,True,,45.0,-7.0,,completed,0.002,,True,True,True,1872.6164741400278,9.996237388460225,5.455146265230219,247.54869490343924,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",75,f63627e40a3d32d7cb44,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7276915284661536,0.1172802060905811,-2.248898351707161,-2.562409735603781,True,,45.0,-7.0,,completed,0.002,,True,True,True,2284.7767299530565,10.826574539292467,10.107468756806266,227.84517239656685,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",76,8aaa3bd2abc354b1c910,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4075579903430697,1.5949854515825495,0.05204424772320859,2.8817121788156204,True,,45.0,-7.0,,completed,0.002,,True,True,True,4933.831442758039,17.406855690600793,12.307606741407099,463.43731744507767,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",77,4d9922720310c2f7c179,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.1885565195857184,1.514993615778562,1.28223797173301,-2.0662520599271126,True,,45.0,-7.0,,completed,0.002,,True,True,True,526.536103384905,6.324795739626768,3.632019394699258,71.13378302927683,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",78,f484f14b4f9b84c766ce,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4199082557253577,-1.4207923454166407,1.3721341035963848,-0.6017969182107619,True,,45.0,-7.0,,completed,0.002,,True,True,True,517.4604332701891,7.350765096902832,4.107952242579645,70.52625354527436,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",79,4f0aa304ea2079d79ebe,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7691186740143579,1.5176179715085616,-2.8973220219732427,-2.047999011293256,True,,45.0,-7.0,,completed,0.002,,True,True,True,2638.7154263024768,11.165437333545471,10.824462001110891,240.08076949223343,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",80,829a3cd559756eae747b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7689792173875525,1.7631160695932833,1.7003783012584908,-0.1303902983920482,True,,45.0,-7.0,,completed,0.002,,True,True,True,1409.0068811565263,8.98902092335318,4.366954306471599,173.80852869975482,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",81,04ff49f6a7f37c63d27e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.34953471031740757,-1.4937593989447842,-0.7885970891051821,-3.5828151485684625,True,,45.0,-7.0,,completed,0.002,,True,True,True,2423.0284273478337,11.218106383056815,8.355655672769334,248.25763235300687,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",82,e0203c77a6676c471d53,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.020042614470207054,-0.3272220117904143,1.075252520019709,-2.843000146066575,True,,45.0,-7.0,,completed,0.002,,True,True,True,37.25253536284548,4.394100043561507,0.9227499766693866,24.572622165827802,-1.5555594964600496e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",83,d8b6685654b37d71fbb1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40731915662697804,-0.357219350095626,-1.1583517896672522,3.078408204026288,True,,45.0,-7.0,,completed,0.002,,True,True,True,82.24338112401318,5.294847442256339,2.258892227779682,43.82124523199914,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",84,a9544cec31b6ddb3894b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.31982977219272835,-0.32634310876872563,2.6624489781198717,-3.957712504128022,True,,45.0,-7.0,,completed,0.002,,True,True,True,2246.4911907484097,10.597965387073579,11.025361877484963,225.51241510536153,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",85,2de6a27e9d1479c97ea0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6719362882148139,0.4282465457722653,-2.3792919865413573,3.0905326117546386,True,,45.0,-7.0,,completed,0.002,,True,True,True,2384.6786684665963,11.356290305691294,14.154191615006605,186.75043418719554,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",86,1087f5f600bdc521cfcb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4594301514560555,-0.8642121517594386,0.8763805314256077,-2.3741894653498568,True,,45.0,-7.0,,completed,0.002,,True,True,True,20.64714997666176,3.2348843859251524,0.4594301514560555,13.021919495892963,-4.441630034587448e-31,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",87,7dd151c5d878e3f75d9e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.45183768598623386,0.8758991481941809,-0.71037254977391,-3.7433198421036824,True,,45.0,-7.0,,completed,0.002,,True,True,True,620.530720650316,8.617941763976022,5.045047664845534,102.76238091141347,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",88,f2c9aa65ef1ca1022b48,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19814536526259308,1.9107210633346328,1.0547365005310656,-1.4199381844343124,True,,45.0,-7.0,,completed,0.002,,True,True,True,543.4443137998984,7.819136146917002,3.9297235022256563,77.60298459748746,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",89,8a09e1fc7f70fb17fed6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16499747984644997,-0.19087318150463606,-0.23690645499746754,-2.189159121947304,True,,45.0,-7.0,,completed,0.002,,True,True,True,337.2645882754219,8.493113260579666,6.4015541971899,38.33956305769716,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",90,cbf6546a1bee7714ae29,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5209470852344036,1.661529502105639,-0.46549095313682143,1.6521211651814829,True,,45.0,-7.0,,completed,0.002,,True,True,True,16.635222944130717,4.61139295141958,1.0667573806911617,16.579360154944528,-5.534136997116572e-31,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",91,807cfc5b852bf3e7e74b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5913289200490119,-0.7691387053553038,2.876882929464485,-1.036031148923831,True,,45.0,-7.0,,completed,0.002,,True,True,True,3590.14638166637,16.52283977264059,6.754639601318811,319.90613400689153,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",92,b894eb42c79362686fe8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7058825452680273,-1.7811722485044301,0.9593878732784988,-3.7606060051052284,True,,45.0,-7.0,,completed,0.002,,True,True,True,90.92769760298204,5.463278836913225,3.0800754405338724,44.4815903480821,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",93,19af4c40933f9f6fd2de,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7466842078359819,1.8590817406916735,2.363820818240577,3.752736170383465,True,,45.0,-7.0,,completed,0.002,,True,True,True,3870.3113710967837,12.082447121732633,16.979055578350074,284.8795234564188,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",94,c318dc3c8f86ec62a660,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.16851923233698152,-1.1483974274159334,-2.150235472095039,3.2176175051659808,True,,45.0,-7.0,,completed,0.002,,True,True,True,568.2308263978597,7.269887995359377,3.7178104391258375,93.42582307688065,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",95,883f46333e88a43eaeb6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9073283362153426,-0.6073796333589954,-1.516197136798756,1.8588125645723732,True,,45.0,-7.0,,completed,0.002,,True,True,True,526.611778391719,7.292490888291589,4.0483089154143155,69.24309509248931,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",96,4f34403ec546615cf4d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6677700903170876,0.5778562799277722,-2.7759920839512935,1.8490001889003516,True,,45.0,-7.0,,completed,0.002,,True,True,True,2000.5558591584954,9.9614488200824,6.6276368396037455,191.70826535119588,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",97,e425f840a11d0993afb6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4411517609324527,1.0064115616980485,2.4558755866387028,1.1585522332299423,True,,45.0,-7.0,,completed,0.002,,True,True,True,1543.3105987834067,9.53286690236993,7.7370271922467895,149.40317846683556,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",98,979ff009c60f84e5a51e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.34111761543376806,0.21982771664458856,-0.5638554604721198,0.42940338097964137,True,,45.0,-7.0,,completed,0.002,,True,True,True,39.0174594198989,4.776753680835941,1.6926774292705884,17.975920229286473,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",99,cb454837a4e478151468,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04368544254776929,0.23537700437228093,-2.109115040538396,0.8960544355717524,True,,45.0,-7.0,,completed,0.002,,True,True,True,870.4280836734374,10.138122807323127,7.8157873687231065,85.06697078552531,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",100,925588903aa73b85bf4d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9335993695509619,-0.06377584950549142,-2.1984677709085787,2.721985023227748,True,,45.0,-7.0,,completed,0.002,,True,True,True,568.42060747691,7.568533651820763,3.891464031287455,93.33835979810513,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",101,fc2d3786062df75ea642,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6779173399069838,1.4321475352396003,-2.370355783764623,-3.5277107910616596,True,,45.0,-7.0,,completed,0.002,,True,True,True,2410.2270992497024,11.93904140008921,12.93731149741427,214.9878849435736,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",102,5e33e0746c5f83c8dd00,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.848977265294121,-1.085080556666537,3.136094934169413,-0.08468022211053583,True,,45.0,-7.0,,completed,0.002,,True,True,True,1152.3785323508678,8.150858272911014,4.624713111453226,109.3859779746077,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",103,20d6c34e96aeb5514b8e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6426114023684215,0.88738935575011,-2.6774143837219504,-0.19898365536955698,True,,45.0,-7.0,,completed,0.002,,True,True,True,1340.8227121458274,8.890246626162162,7.173877891210825,130.62311687521472,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",104,5fa07aa14e07cf943e54,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.29529725917644356,1.1153343306046106,-1.5740072158070961,-1.0079766987384966,True,,45.0,-7.0,,completed,0.002,,True,True,True,517.3234281049296,7.797150662509257,4.066200655130048,72.9759835700757,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",105,249ba41d5f3a1a2f574a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.11216251955581891,1.5254678033297138,1.7657340526326033,-2.4790773958564216,True,,45.0,-7.0,,completed,0.002,,True,True,True,546.4579627793437,7.2763962604126595,3.676845164101314,70.78025871274504,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",106,58e12e73fdfdec5fcd44,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4758113166318405,0.5305832500130587,-0.2461781237749463,-3.138940711660389,True,,45.0,-7.0,,completed,0.002,,True,True,True,2280.6099534434848,10.958307595745515,9.431708879801013,245.82761638327287,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",107,72d96b637ea9cfc036c8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7075778449094328,-1.757990091430064,-2.4123257502674536,2.539435936336514,True,,45.0,-7.0,,completed,0.002,,True,True,True,604.6824201781646,7.72488534564707,3.85003472571009,93.85659407569707,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",108,21b809e1effcfd0f9992,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5674020058283573,1.2254709643217612,-3.077697978782182,2.3863540583818947,True,,45.0,-7.0,,completed,0.002,,True,True,True,1241.6846046287144,8.298165001729304,6.25780915123832,125.43169819845116,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",109,c721cd287921ac4a1709,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.07753839947441565,0.4598344221867148,1.85859299522874,3.0979222399416946,True,,45.0,-7.0,,completed,0.002,,True,True,True,2380.4233137689807,10.97915993249502,11.235711501001866,235.8206917777032,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",110,254a04737ebd4af8123e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4693264222607494,-1.6576828150245912,-3.111753865092267,-2.6007965280716476,True,,45.0,-7.0,,completed,0.002,,True,True,True,1200.3369187977032,8.502724145669015,6.156511849563577,113.99776332847631,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",111,9513593299921b4e7cd1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6304145401212666,1.2620012330892267,0.9491972694048885,0.48441803221258795,True,,45.0,-7.0,,completed,0.002,,True,True,True,888.5888257041514,10.09070735263724,8.022846610012841,110.89332541221331,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",112,239412633d6de441fa12,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8344460411585108,1.0491430492563216,-0.9027157709852727,-0.06469238030308677,True,,45.0,-7.0,,completed,0.002,,True,True,True,672.3373152362594,9.149515766889364,5.473943087879193,106.83194428053329,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",113,260a7f89f118473cd089,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5191406293064718,1.362124353312951,-1.9392501973373917,-1.997499150625405,True,,45.0,-7.0,,completed,0.002,,True,True,True,1296.9957910609241,9.957400762346046,3.850765374451608,167.295712436633,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",114,726a74b4abcfae697be4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8932194860461631,0.20854011827799068,0.8742209692568981,1.840549198448449,True,,45.0,-7.0,,completed,0.002,,True,True,True,1276.4002416019118,8.427889312890786,2.976932372677411,177.8753960381915,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",115,dacf7dc36d5d2222019d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.46737393889120704,-1.8860003650529884,-0.39048852255808475,3.3904555922736908,True,,45.0,-7.0,,completed,0.002,,True,True,True,15.814209858937186,1.6231071448981564,0.6165998387890204,12.71688742134155,-1.4129853209429477e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",116,a3488e967a6e0e6103ef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.8559771599121766,-1.9298379965122927,2.377234931883475,-3.8401799356613493,True,,45.0,-7.0,,completed,0.002,,True,True,True,2238.5732823563935,10.605869209165407,11.29172897658197,226.17735704791923,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",117,2b2c2fb38e3dd4464c23,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.47214756112558054,-1.4705091661928238,-1.0699419442359464,3.4391749792133455,True,,45.0,-7.0,,completed,0.002,,True,True,True,68.54184112767625,5.100755511440827,2.1479517031367488,43.131786966949946,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",118,e538a204e9ee670be9fc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7616904587142153,1.6122526812947156,-1.0112547373001224,2.1243212838132237,True,,45.0,-7.0,,completed,0.002,,True,True,True,34.370166011863546,2.1223966213742003,0.8889391721235623,12.75978808045203,-1.0715028500426482e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",119,22018931122c92244af3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5071291955762289,1.2399148495583576,-1.6647287854726383,-2.6740903217058687,True,,45.0,-7.0,,completed,0.002,,True,True,True,4144.593616225933,15.015308279548616,12.60245694740851,388.6014362729732,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",120,db5e1cd6ff4033420859,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.2625242778146384,-0.26443150186707154,2.816304022835171,-1.777820805140717,True,,45.0,-7.0,,completed,0.002,,True,True,True,2021.2208742314149,9.831989885675611,6.7354331500549165,183.03160907228695,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",121,d0f887ef1afe798b59d4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4471853335583629,1.613458257334861,-2.690807595970965,1.8650637289807142,True,,45.0,-7.0,,completed,0.002,,True,True,True,3542.360275626793,16.52528276877735,6.729812795480569,331.38342117230457,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",122,2f42619477864e19b8e7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.651127706907791,-1.013937353673187,3.0010114770302536,3.462681235101205,True,,45.0,-7.0,,completed,0.002,,True,True,True,2421.9567532939154,10.97516104741987,12.209260229264562,261.8156045281813,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",123,fe0f0338ce0585c1a424,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.781046409374551,1.8809941388580058,2.9220302312253787,3.3146035566658814,True,,45.0,-7.0,,completed,0.002,,True,True,True,1259.5898593598818,8.668533798100045,6.474858118035331,118.88355087900676,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",124,7b26ec9c1e296973ce9a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.01135011271227282,1.3711090788335967,1.410458369201156,-0.7733656045366226,True,,45.0,-7.0,,completed,0.002,,True,True,True,774.2539563681812,9.711788752880956,6.837244495863172,85.10176919065341,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",125,9b9e2d21b4d3a40fdc53,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6914686279573956,-0.6290097498893403,-2.8303605604024864,-0.46149126863493617,True,,45.0,-7.0,,completed,0.002,,True,True,True,1224.7791627650197,8.397514024397266,6.048937172091835,108.41556943419926,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",126,72fd273f684429dcb3db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7396428778004989,0.3682306493542633,0.0010607251869179102,2.550860780911644,True,,45.0,-7.0,,completed,0.002,,True,True,True,93.834616363968,5.7765858958017775,2.9414512936307102,24.527634310391896,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",127,15d8285dd573d423cb89,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04799966141646017,1.5270765082933422,-1.6872223039506147,2.5895853111197518,True,,45.0,-7.0,,completed,0.002,,True,True,True,553.5734491041876,7.523226523683381,4.409851723388839,94.4564708354456,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",128,fc2cf969e11ce66890ba,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4130422517324359,0.591343851967808,1.6554098013221505,-0.9466626005786525,True,,45.0,-7.0,,completed,0.002,,True,True,True,588.8585241937575,8.503622096644307,4.589726735223821,75.96778473345573,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",129,a1c931c00332ec714b0e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.43803417131142663,-1.7572728372790842,2.521111443518043,0.37617383288300754,True,,45.0,-7.0,,completed,0.002,,True,True,True,2493.73210722219,11.770076353184079,13.924498717946399,219.1769547766093,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",130,4d433090e007f606f169,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.464758530015825,-0.2757278760665258,-2.1761057213283923,0.1542585796314162,True,,45.0,-7.0,,completed,0.002,,True,True,True,2662.146844997351,11.785702059187932,10.54140172040869,250.013082912506,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",131,73fc57fa7ca0d130cb3f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5191192966075329,0.9854095093347834,-1.4823460580380148,1.0578977911298928,True,,45.0,-7.0,,completed,0.002,,True,True,True,517.0520789500844,7.304507135424739,3.954942548715963,70.28754302806459,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",132,9ef11e8b9acc851302cd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6711929118829478,-0.2992743771725377,-0.3593053892309741,-2.882898754548096,True,,45.0,-7.0,,completed,0.002,,True,True,True,2329.8620624906935,11.01845016681796,9.843288321317715,240.33630609772095,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",133,f2dd7183b5f2e3c6bfa4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9289349918363687,1.271745211551401,1.3654256089789456,-2.500075544246381,True,,45.0,-7.0,,completed,0.002,,True,True,True,528.2272137233829,7.227946859186596,3.9742425178076006,69.37610604990239,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",134,5b64f93058f8d22936bb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5510119448395372,1.8083062204249245,-1.8720831585046296,0.2418714667395161,True,,45.0,-7.0,,completed,0.002,,True,True,True,515.282977566511,7.674247667683702,3.9371938271477545,71.92981548201132,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",135,d469ac7001b64f529385,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8926831597446083,-1.7165821846203717,0.5062823546233246,-3.9991293665593695,True,,45.0,-7.0,,completed,0.002,,True,True,True,204.2814900801293,7.614826408165552,5.147107124546883,33.738237648952676,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",136,c316d6988d3982fa63b5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7506245991566458,-0.2422825246151712,-1.240440390227638,1.0291497365845332,True,,45.0,-7.0,,completed,0.002,,True,True,True,515.5564471268254,6.229618677524011,3.647751057635462,71.09455640967013,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",137,9ab0ddc9a6ec913c8c13,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6029437113341805,0.7947845008077854,2.813930961434716,0.394108367785841,True,,45.0,-7.0,,completed,0.002,,True,True,True,1239.033040076149,8.417796784745331,6.00512502734449,105.99202076493884,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",138,c98a75ee54fa55c37a65,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7382995390638636,-1.7083780222489353,0.9771096567807618,-0.999759702381275,True,,45.0,-7.0,,completed,0.002,,True,True,True,183.09461368946413,6.262477799327459,3.832206907197013,28.34356657754243,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",139,538df569f28319755a8b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8682679461188996,1.0424361386074708,1.3887684862024203,-3.741661901396223,True,,45.0,-7.0,,completed,0.002,,True,True,True,113.33302888940071,5.699776950301759,2.3893072457879803,69.69822083072498,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",140,ddcf4a06fefa9d70f59c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4371718890826075,-1.6381205826336998,3.0092165885318574,-0.3816775777545063,True,,45.0,-7.0,,completed,0.002,,True,True,True,1088.4621224192006,8.10884999246019,4.188010410680549,102.66530480957002,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",141,1ca7afce5847132173dd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12769954661149185,-1.5261014602477467,1.962239063917787,-2.7706116192693706,True,,45.0,-7.0,,completed,0.002,,True,True,True,544.9113146354248,7.389791794292925,3.994496092694355,93.61023107238097,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",142,d745a255c22ed223aae6,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7362759343046223,1.5299237661385843,-1.38246670567943,-2.074587537013052,True,,45.0,-7.0,,completed,0.002,,True,True,True,502.6863218283517,7.5237703577565345,3.8676372066608002,72.61219614771255,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",143,e4ff0ab8bbfd7f548fb4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.4200656523807864,-0.5741036074898314,0.3345090499325605,3.077382741882487,True,,45.0,-7.0,,completed,0.002,,True,True,True,2405.5931162744096,11.18877347758666,10.75002874940382,239.8584473753928,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",144,dcc09259e76ed905d4b0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6009503724616561,0.8562835366501624,-1.5088362184500264,1.5973885783374087,True,,45.0,-7.0,,completed,0.002,,True,True,True,539.0202666771754,7.4682047511166525,4.5329303563734875,94.14750860029918,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",145,02bea70e21995afd902f,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.021873808732282063,0.6809226211485564,1.7488365604833849,3.140568342367236,True,,45.0,-7.0,,completed,0.002,,True,True,True,2415.442894688572,11.03631682254773,11.493669290064744,241.57126629324148,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",146,7e194159500e4c2774b2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.14567494600647435,0.8017341543118506,-1.4887941140135696,0.19134471113395257,True,,45.0,-7.0,,completed,0.002,,True,True,True,503.07530042266296,7.201610269776667,3.8417260219797464,69.82521104714259,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",147,1dea318870b859aaa4e8,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3793855123632113,0.9537872326492636,-0.15125599852943683,-3.0510160675119984,True,,45.0,-7.0,,completed,0.002,,True,True,True,2376.2802776016215,10.95445071512946,7.7446139635956115,270.8460544113374,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",148,330f21a1ad5d6c56eeeb,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6409414567040013,0.5962663949510345,2.92644846538633,-1.3001285678173744,True,,45.0,-7.0,,completed,0.002,,True,True,True,2006.272905383742,11.787200113925895,7.714533365379277,157.03533569750056,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",149,28b84dd47e30a5ec2d2a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6615164304826207,-0.6700941217016814,-1.282889288144846,-1.0360643440645063,True,,45.0,-7.0,,completed,0.002,,True,True,True,668.280488234771,9.124207830101852,5.867020130092603,81.81568437634516,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",150,864b2faaaa53d013ade7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9382986008073355,1.8933713326942314,1.5650170260767204,-2.96346179080572,True,,45.0,-7.0,,completed,0.002,,True,True,True,531.9238033449071,7.1075052416135405,3.726458865294101,69.0844316248661,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",151,d8f563bd37880dad3f0b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3095618972513683,1.951407565162509,-1.1880631096478225,2.887029130160273,True,,45.0,-7.0,,completed,0.002,,True,True,True,43.296086366316004,3.289694636978093,0.5241317482025428,14.069288299425217,-1.1693372089774168e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",152,f3a45b918e13a3810cef,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.42517343298200805,-1.4467023392184641,-2.340508323260297,2.9652764079608795,True,,45.0,-7.0,,completed,0.002,,True,True,True,590.3007846727749,7.494892817289532,3.7435830683950764,93.61788200605274,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",153,b540f01636a035528624,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9269999730324257,-0.4347618438841159,-2.355771017096311,2.9684385717391946,True,,45.0,-7.0,,completed,0.002,,True,True,True,597.4250106420902,7.868233459500218,3.971595236983574,94.05448239497031,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",154,2a84f21c2c71528e4092,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6121721863323986,-1.236353079733386,-2.7287416471338317,-3.856533845018898,True,,45.0,-7.0,,completed,0.002,,True,True,True,3750.209635521547,11.868921821676635,16.68484719412284,287.880700767303,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",155,f30ee5366585abfcb3ac,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.5847470724970392,-0.15861375021793123,1.7939915438887253,-3.493249073884919,True,,45.0,-7.0,,completed,0.002,,True,True,True,563.3772515981653,7.4848970344083146,4.296429041878575,93.98246364680718,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",156,dbced1ea64bcebf9e8d2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.797969294857102,-1.6160617192632136,1.0178388510358776,-2.3569967219397485,True,,45.0,-7.0,,completed,0.002,,True,True,True,33.82380842764519,3.1795364903350642,0.9691208206029659,13.16545042933575,-7.110316776822756e-31,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",157,9967bd2cbb169eda73af,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.3266891172589226,-1.4575857098273723,-1.97118570586371,1.8588655205657618,True,,45.0,-7.0,,completed,0.002,,True,True,True,630.0520813243845,8.715798134068018,4.713191250314923,76.29187740914061,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",158,8f56d359c02b3df33480,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.6257525804227906,-0.4146575571352402,-0.3237330116190251,-2.723625429334552,True,,45.0,-7.0,,completed,0.002,,True,True,True,2818.8719699947987,12.241955429795368,15.32757463158635,225.8724796922758,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",159,7095ad1d1a80444b1ac2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.45474897024419314,-1.6023757297522474,-0.30994339491187084,-2.3645856646082075,True,,45.0,-7.0,,completed,0.002,,True,True,True,2138.6128452733924,12.00281016988877,7.752473372209136,209.07137857548938,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",160,4e488e6102000fda518a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4333511177047471,-0.2336739682769502,-0.21059349111683856,1.3215087433271053,True,,45.0,-7.0,,completed,0.002,,True,True,True,2.410626773527354,1.1600000000000006,0.4373578414301336,8.587273766864385,-1.340274779983481e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",161,c98902c5b0db72111d27,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5583095251690473,1.3414320687387056,-3.0425052572273965,-2.4358659237159968,True,,45.0,-7.0,,completed,0.002,,True,True,True,2243.9491228926076,10.516332933970489,11.122337480297881,216.85399014994817,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",162,c0e4b5476c8917ac3690,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7526202564472793,1.7484873895618898,1.0537023053840944,-3.016084329624281,True,,45.0,-7.0,,completed,0.002,,True,True,True,76.02903468413345,5.401899411891766,2.0857254001466936,44.34235665209198,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",163,8073307d93adae8c92dd,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.016644755557472912,-0.9971594833030961,2.292844228118738,-1.0492732623347658,True,,45.0,-7.0,,completed,0.002,,True,True,True,1231.3977807108827,9.73987064130246,8.367074472655446,152.2520520874251,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",164,0863afb28a5bda6b3d2b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9726174792439939,-1.3395254173084918,-2.6763326132313052,2.120695298807944,True,,45.0,-7.0,,completed,0.002,,True,True,True,1279.3840923016312,10.304802617509283,7.695490866173923,152.32247845015564,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",165,ee2f5e7e1fb64ad103e0,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5133161877559196,1.4512222409959472,0.8198298921227711,-3.0392398543305568,True,,45.0,-7.0,,completed,0.002,,True,True,True,34.52250605619648,4.545731021319327,1.5452516183377762,29.541731825226606,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",166,b03490862f5ed201b4a9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12762359190978412,-0.3593949347878369,0.25279259851133284,2.1905509226662883,True,,45.0,-7.0,,completed,0.002,,True,True,True,361.9185207832367,8.591280239679984,6.639947528839872,38.41272702338712,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",167,66bb255db1454cf00cab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.580516699542259,0.6538860376939244,-0.9303936910172057,-0.42941068973243013,True,,45.0,-7.0,,completed,0.002,,True,True,True,551.8262130286921,8.022428785803303,4.061751664057945,98.42363128411507,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",168,c17d78182c04f9a9c08d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7369082060933312,-1.752808030637532,0.5086879600177041,-0.31546934399807824,True,,45.0,-7.0,,completed,0.002,,True,True,True,14.864241908558483,3.1783413978183037,0.7369082060933312,13.010136829357728,-8.401270335035515e-31,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",169,00b03a07de484aa0239e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.9110494933267987,0.6639746848162407,0.6353169831851675,1.9853692647277974,True,,45.0,-7.0,,completed,0.002,,True,True,True,2554.13315547597,11.707319070065973,11.740320758455109,290.6556377064171,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",170,772dbc9203f1998872d1,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5780448448400339,-0.88120313275678,2.2624279625451296,1.2403818373934454,True,,45.0,-7.0,,completed,0.002,,True,True,True,2303.765326340215,10.884293358076324,10.23369296093558,226.41105981120916,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",171,bed131b45a265e17d1ad,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6970902272034725,0.9726816922563271,-1.8123426578197208,-3.1601945192453034,True,,45.0,-7.0,,completed,0.002,,True,True,True,2835.3014875554227,12.36012442020643,7.354127148918016,348.3307701996216,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",172,e5d1c45234884998aa77,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8959727431886937,1.5033265774855744,0.32905600473349406,2.5227499173497927,True,,45.0,-7.0,,completed,0.002,,True,True,True,2366.3635846891916,10.900610095636974,7.739656818113751,268.47560457113764,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",173,261e36a5401edadadc60,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.13019507210570502,-1.7239910117536974,-0.9993825917782133,0.4436321940961445,True,,45.0,-7.0,,completed,0.002,,True,True,True,627.6963619933176,8.819779846756708,5.14801265218097,79.23789608331256,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",174,e9e3a64ce1ea210af6f3,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.23266465760970712,1.7939806381797392,-0.5040418442420544,-1.130995592061236,True,,45.0,-7.0,,completed,0.002,,True,True,True,283.1737229004226,8.277595046449754,5.5928000101165365,35.7639084753251,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",175,609d0e78bdbe0193da35,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5025607439874553,1.071285171433229,0.6186058262589702,3.7052620852275133,True,,45.0,-7.0,,completed,0.002,,True,True,True,2420.4886109966606,11.156951450259447,8.074851752864163,240.2290592334266,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",176,1e885db383f4a779d069,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4201294137806342,-1.907304073192834,-2.568653943546245,1.627103859040285,True,,45.0,-7.0,,completed,0.002,,True,True,True,634.9418887127508,8.118460557450343,3.9573628782470065,73.88741292909471,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",177,9ce56eea0782264af308,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7231011802326812,-1.6129140906632782,-2.4362458674385525,0.9447182874440747,True,,45.0,-7.0,,completed,0.002,,True,True,True,1260.6653145881112,9.926967044697117,7.912717648449754,142.40079680407547,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",178,df312955cc765620756c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.22825436488587125,1.5804701908085899,-1.3451360345187944,0.2907312128696793,True,,45.0,-7.0,,completed,0.002,,True,True,True,516.0119053638966,7.34161251129673,4.170005095087191,70.46550779702095,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",179,745a9bed6c0579bd83c7,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.3281915328250611,-0.305979125316179,-2.4996479997768635,-2.01928087398701,True,,45.0,-7.0,,completed,0.002,,True,True,True,3577.146421669622,11.921300570573285,15.729491677144503,291.85919991536286,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",180,e4bea2f9cae44504738b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.44634772995467986,-0.35949683453174863,0.04389411601524085,-3.8500225782936903,True,,45.0,-7.0,,completed,0.002,,True,True,True,1622.6638317960314,9.571105023097093,7.7536710662849275,151.29781603673837,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",181,823248900ccb3edb7a85,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.16441358796887418,1.5592414912936983,-2.4630289128823737,-0.4268985936404981,True,,45.0,-7.0,,completed,0.002,,True,True,True,2394.9116349077403,10.961079865341468,11.786282437032591,234.82079232025458,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",182,1a9ba40104443c563509,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.35788681305568293,0.66942755374032,0.32209748788516945,2.069899179985107,True,,45.0,-7.0,,completed,0.002,,True,True,True,3313.5795122176596,12.887350373504121,16.537612635656377,213.42332951879064,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",183,55cd429bc2a8dac9d7b5,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.40511505092617517,1.049436914620442,-0.6198893200468993,-2.394561797187108,True,,45.0,-7.0,,completed,0.002,,True,True,True,1282.6801106945666,8.483690198955914,2.334313939430113,185.44380829205795,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",184,db4759836afdd168ae7c,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5612497662918958,1.626025626647122,1.0769460232410122,1.3646743795667762,True,,45.0,-7.0,,completed,0.002,,True,True,True,1359.2965284601835,8.825533542524347,4.920836993104409,157.543698126103,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",185,11b6b88c28208324ff41,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.19892556011707985,-0.12320621111444652,-2.6364502078795913,1.9462620722580697,True,,45.0,-7.0,,completed,0.002,,True,True,True,2240.534284769268,10.69767237904216,9.06013364835428,246.89067622557133,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",186,036a0275aba6d856308a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7943194352836784,0.868638295822771,-2.2545977802576833,-0.9151783521392964,True,,45.0,-7.0,,completed,0.002,,True,True,True,2422.432003234713,11.214579003444621,11.522432694833165,256.5293099728405,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",187,a446a4a75e33b5a3f66e,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.9553542537189335,0.757085492253252,-1.0139732542334614,3.566651747058521,True,,45.0,-7.0,,completed,0.002,,True,True,True,47.12801256534955,4.666062577188551,1.7918882291557507,39.56782993945802,-4.669669840088758e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",188,7e0d73f2cec65d6f5b3d,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.12388015768886174,0.806702588421917,-0.36921109208574343,-1.2749982635341306,True,,45.0,-7.0,,completed,0.002,,True,True,True,95.91331348307702,5.717675283232851,2.9094863802473094,23.48051382068348,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",189,87b159c022805d9f46db,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.7677655220233783,-1.6763377795270635,-1.7882331902366,2.1708860255696427,True,,45.0,-7.0,,completed,0.002,,True,True,True,648.0475621988157,8.922411614546206,4.994294703225962,78.54123288629181,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",190,02d5b78804642eb290bc,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.04785669165130657,-0.8802390723462379,-1.9586272292922688,3.1965281680669486,True,,45.0,-7.0,,completed,0.002,,True,True,True,555.3554109362243,7.301195830181948,3.828698455786962,93.5820799740037,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",191,1eaeda949697923772ab,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8134885326511168,-0.3492275091272745,-0.11755282620075613,2.8337640212120343,True,,45.0,-7.0,,completed,0.002,,True,True,True,46.77685533100362,5.235686610228959,1.686386447416603,19.574604729464998,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",192,2cb24fc47c58fb0d1ad9,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.22797663232066756,-1.3705722380129663,-0.4053907503771761,0.7250559178391915,True,,45.0,-7.0,,completed,0.002,,True,True,True,29.505952130119997,4.824616589777744,1.5494568750510695,18.238079032975957,-1.585335866053926e-30,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",193,4b136622b6445f2c413b,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.640917207335735,-1.5810074146713884,1.8045305369797884,-0.9780677423730326,True,,45.0,-7.0,,completed,0.002,,True,True,True,507.72214678316885,7.255077659545176,3.9650567788482505,93.0956646768073,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",194,24a43ba302bb1ef23402,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.5699415317498446,0.5541910178395182,2.072006411588613,0.8260630750203299,True,,45.0,-7.0,,completed,0.002,,True,True,True,2362.350038650676,11.088444529324839,10.511122034538277,224.54047274258548,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",195,806ea9bb768d016238f2,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.7079711454229125,-1.7968525964855795,3.0142458046761957,2.2165740345454834,True,,45.0,-7.0,,completed,0.002,,True,True,True,2412.704269437627,11.56096138602064,13.703397395616985,207.10498741567457,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",196,36c949622f666284a953,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.4347464717866467,-1.4118905058433868,-1.3295258534435883,-2.266127748948673,True,,45.0,-7.0,,completed,0.002,,True,True,True,2531.9017024579193,11.97328960143399,13.764446724938278,213.8388196096381,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",197,a31d2b30ac565b2de10a,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,-0.8481724343405843,0.6255076851037025,1.6139771780921865,1.879172763740665,True,,45.0,-7.0,,completed,0.002,,True,True,True,1354.4042795921694,8.768368772052156,4.158839020763593,161.71918557144963,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",198,b4ea3aec0094620b0c12,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.6131535281542602,1.1570379084297682,1.633312713398781,-1.7893646638141218,True,,45.0,-7.0,,completed,0.002,,True,True,True,568.4050477032208,8.150112765917553,4.126600121323504,73.9592995882801,0.0,,,
box_reference_cont200,"Unchanged 2 ms penalty: continuous, reused box",199,b0e0dd171217ea9424f4,7a7ba874a499f3736f33c14d889b4378ff6d7b2a21dc0f7ec652bfe7a23b2f31,0.15734061573412328,0.4633178170536061,3.141335761590306,3.053534206290329,True,,45.0,-7.0,,completed,0.002,,True,True,True,2576.1540935003554,14.114515327446506,7.106449632627633,299.00527855153,0.0,,,


==> anc/certificate/cartpole.py <==
"""Fixed-matrix adapter for the ancillary exact-arithmetic certificate checker.

This deliberately does not rerun a platform-dependent Riccati solver. The
archived binary matrix is the mathematical controller matrix being checked.
"""

import json
from fractions import Fraction
from pathlib import Path

import numpy as np

LQR_CONTROL_PENALTY = .35


def continuous_lqr_solution(params):
    record = json.loads((Path(__file__).resolve().parents[1] / "local_certificate.json").read_text())
    if vars(params) != record["config"]["params"]:
        raise ValueError("This adapter supports only the archived physical parameters")
    exact = [[Fraction(v) for v in row] for row in record["exact_matrix"]]
    matrix = np.array(exact, dtype=float)
    if [[Fraction(float(v)) for v in row] for row in matrix] != exact:
        raise ValueError("The archived matrix must be exactly binary representable")
    return matrix, None


==> anc/certificate/local_certificate.py <==
"""Exact-rational sufficient local bound for the continuous generic cart-pole law.

This certifies a mathematical nominal feedback with fixed rational matrix
coefficients. It does not enclose floating-point execution or a swing-up path.
"""

from fractions import Fraction as F
from numbers import Integral

import numpy as np

from .cartpole import LQR_CONTROL_PENALTY, continuous_lqr_solution


def transpose(a):
    return [list(row) for row in zip(*a)]


def multiply(a, b):
    return [[sum(x*y for x, y in zip(row, column)) for column in zip(*b)] for row in a]


def positive_pivots(a):
    """Sylvester's criterion via exact symmetric elimination, without square roots."""
    reduced = [row.copy() for row in a]
    if reduced != transpose(reduced):
        raise ValueError("The certificate matrix must be exactly symmetric.")
    pivots = []
    for k in range(len(a)):
        pivot = reduced[k][k]
        if pivot <= 0:
            raise ValueError("A nonpositive exact LDL pivot prevents this certificate.")
        pivots.append(pivot)
        for i in range(k+1, len(a)):
            for j in range(k+1, len(a)):
                reduced[i][j] -= reduced[i][k]*reduced[k][j]/pivot
    return pivots


def inverse(a):
    n = len(a)
    work = [row.copy()+[F(i == j) for j in range(n)] for i, row in enumerate(a)]
    for k in range(n):
        pivot = work[k][k]
        if not pivot:
            raise ValueError("Zero elimination pivot.")
        work[k] = [item/pivot for item in work[k]]
        for i in range(n):
            if i != k:
                coefficient = work[i][k]
                work[i] = [x-coefficient*y for x, y in zip(work[i], work[k])]
    return [row[n:] for row in work]


def trace(a):
    return sum(a[i][i] for i in range(len(a)))


def exp_upper(x, terms=40):
    """Positive Taylor series with a geometric upper bound on its remaining tail."""
    x = F(x)
    if x < 0 or x >= terms+2:
        raise ValueError("Use a nonnegative argument smaller than terms+2.")
    term, total = F(1), F(1)
    for k in range(1, terms+1):
        term *= x/k
        total += term
    first_omitted = term*x/(terms+1)
    return total+first_omitted/(1-x/(terms+2))


def rational(value):
    return F(str(value))


def factor_gradient_coefficient(config):
    """Unit-ball cubic bound; normalized_features.tex bounds the extra radial derivative."""
    scale = config.feature_scale
    if scale is None:
        return F(48)
    scale = rational(scale)
    if scale <= 0:
        raise ValueError("The feature scale must be positive.")
    return F(48) + 80/scale**2


def generic_local_certificate(config):
    """Return exact constants proving an invariant sublevel for every allowed factor.

    A radius r is accepted only after exact rational inequalities verify
    actuator non-saturation and d(s'Ps)/dt <= -lambda*||s||^2/2.
    The proof of the analytic remainder bounds is in local_generic_bound.tex.
    """
    if (not np.isfinite(config.curvature_penalty_time)
            or config.curvature_penalty_time < 0):
        raise ValueError("The curvature penalty time must be finite and nonnegative.")
    if config.curvature_penalty_time and config.feature_scale is not None:
        raise ValueError("The curvature local bound currently requires unnormalized features.")
    if config.curvature_penalty_time and config.guide != "recovery":
        raise ValueError("The curvature local bound matches the recovery-only pilot.")
    if config.joint_force_projection:
        raise ValueError("This bound is for the fixed greedy force, not the joint projection.")
    if config.anchor_min > 0 or config.anchor_max < 0:
        raise ValueError("This implementation expects an anchor interval containing zero.")
    mass, pole_mass, length, gravity, force = map(rational, (
        config.params.cart_mass, config.params.pole_mass, config.params.pole_length,
        config.params.gravity, config.params.force_limit))
    width, weight, far, floor, factor = map(rational, (config.anchor_width,
        config.anchor_weight, config.far_penalty, config.floor, config.factor_bound))
    if not isinstance(config.rank, Integral) or config.rank < 0 or factor < 0:
        raise ValueError("The factor rank must be a nonnegative integer "
                         "and its box bound nonnegative.")
    rank = int(config.rank)
    r0 = rational(LQR_CONTROL_PENALTY)
    if min(mass, length, gravity, width, weight, far, floor, force) <= 0 or pole_mass < 0:
        raise ValueError("Positive physical and critic constants are required.")
    numeric_shape, _ = continuous_lqr_solution(config.params)
    # Preserve the computed binary matrix entries exactly; no rounded SPD test.
    p = [[F(float(item)) for item in row] for row in numeric_shape]
    p_pivots = positive_pivots(p)
    a = [[F(0), F(1), F(0), F(0)],
         [F(0), F(0), -pole_mass*gravity/mass, F(0)],
         [F(0), F(0), F(0), F(1)],
         [F(0), F(0), gravity*(1+pole_mass/mass)/length, F(0)]]
    b = [[F(0)], [1/mass], [F(0)], [-1/(mass*length)]]
    k = [[value/r0 for value in multiply(transpose(b), p)[0]]]
    bk = multiply(b, k)
    closed = [[a[i][j]-bk[i][j] for j in range(4)] for i in range(4)]
    pc = multiply(p, closed)
    q = [[-pc[i][j]-pc[j][i] for j in range(4)] for i in range(4)]
    q_pivots = positive_pivots(q)
    p_upper, p_lower, q_lower = trace(p), 1/trace(inverse(p)), 1/trace(inverse(q))
    k_upper = sum(abs(value) for value in k[0])
    b_upper = (1+1/length)/mass
    g_remainder = pole_mass/mass**2+(pole_mass/mass**2+1/(2*mass))/length
    exp_max = exp_upper(rational(config.anchor_max))
    exp_min = 1/exp_upper(-rational(config.anchor_min))
    r_min = min(far, weight*exp_min*r0)
    r_near_max = weight*exp_max*r0
    factor_norm_sq = rank*20*factor**2
    global_gradient = 32*floor+factor_gradient_coefficient(config)*factor_norm_sq
    anchor_gradient = 2*weight*p_upper*(1/width**2+F(2, 3))
    order = 3
    force_quadratic = F(0)
    lie_remainder = (2*weight*exp_max*p_upper*g_remainder
                     +(exp_max*anchor_gradient+global_gradient)*b_upper)
    penalty_remainder = 2*(r_near_max+far)
    force_cubic = (lie_remainder+2*penalty_remainder*k_upper)/(2*r_min)
    if config.anchor_angle_bias:
        bias = abs(rational(config.anchor_angle_bias))
        coordinate_bound = 1+F(1, 6)+bias/2
        anchor_quadratic = weight*p_upper*bias*(2*coordinate_bound+1)
        anchor_cubic = weight*p_upper*((1+coordinate_bound**2)/width**2
                                       +coordinate_bound+F(1, 3))
        # R >= exp(-2) W exp(a) R0 on the unit ball cancels the anchor weight.
        ratio_bound = exp_upper(F(2))
        force_quadratic = ratio_bound*anchor_quadratic*b_upper/(2*weight*r0)
        force_cubic = ratio_bound*(p_upper*g_remainder/r0
            +anchor_cubic*b_upper/(2*weight*r0)
            +global_gradient*b_upper/(2*weight*exp_min*r0)
            +2*(1+far/(weight*exp_min*r0))*k_upper)
        order = 2
    curvature_force_cubic = F(0)
    if config.curvature_penalty_time:
        # input_curvature.tex bounds Delta R / R_new by C_D ||s||^2.
        generic_gn = 20*floor+37*factor_norm_sq
        curvature_force_cubic = (2*rational(config.curvature_penalty_time)*exp_upper(F(2))
            *b_upper**2*k_upper/r0*(p_upper+generic_gn/(weight*exp_min)))
        force_cubic += curvature_force_cubic
    acceleration_linear = (k_upper+pole_mass*gravity)/mass
    acceleration_remainder = (k_upper*pole_mass/mass**2+pole_mass*length/mass
        +F(2, 3)*pole_mass*gravity/mass+pole_mass**2*gravity/mass**2)
    angular_remainder = (gravity/6+acceleration_remainder+acceleration_linear/2)/length
    plant_quadratic = b_upper*force_quadratic
    plant_cubic = acceleration_remainder+angular_remainder+b_upper*force_cubic
    radius = F(1)
    while (2*p_upper*(plant_quadratic*radius+plant_cubic*radius**2) > q_lower/2
           or k_upper*radius+force_quadratic*radius**2+force_cubic*radius**3 > force):
        radius /= 2
    sublevel = p_lower*radius**2
    constants = {"radius": radius, "sublevel": sublevel, "remainder_order": order,
                 "p_upper": p_upper,
                 "p_lower": p_lower, "q_lower": q_lower, "k_upper": k_upper,
                 "force_remainder": force_quadratic+force_cubic,
                 "plant_remainder": plant_quadratic+plant_cubic,
                 "force_quadratic": force_quadratic, "force_cubic": force_cubic,
                 "plant_quadratic": plant_quadratic, "plant_cubic": plant_cubic,
                 "exponential_rate": q_lower/(2*p_upper), "force_limit": force,
                 "decay_bound_lhs": 2*p_upper*(plant_quadratic*radius+plant_cubic*radius**2),
                 "decay_bound_rhs": q_lower/2,
                 "force_bound_lhs": k_upper*radius+force_quadratic*radius**2+force_cubic*radius**3}
    if config.curvature_penalty_time:
        constants["curvature_force_cubic"] = curvature_force_cubic
    return {"constants": constants, "matrix": p, "gain": k[0],
            "linearization": {"A": a, "B": b},
            "positive_pivots": {"P": p_pivots, "Q": q_pivots},
            "scope": "exact-arithmetic sufficient bound for nominal continuous feedback; "
                     "not a sampled or swing-up certificate"}


def generic_sampled_certificate(config, period):
    """Common quadratic local bound for the exact nominal zero-order-hold flow.

    Rational Taylor polynomials enclose the linear sampled map. A nonlinear
    bootstrap bound encloses its quadratic or cubic remainder uniformly in parameters.
    """
    cert = generic_local_certificate(config)
    h = rational(period)
    if h <= 0:
        raise ValueError("A positive hold period is required.")
    p, a, b = cert["matrix"], cert["linearization"]["A"], cert["linearization"]["B"]
    k, c = [cert["gain"]], cert["constants"]
    order = c["remainder_order"]
    a_inf = max(sum(abs(v) for v in row) for row in a)
    b_inf = max(abs(row[0]) for row in b)
    terms = 12
    ah = a_inf*h
    if ah >= terms+2:
        raise ValueError("Hold period too large for this exponential enclosure.")
    term = [[F(i == j) for j in range(4)] for i in range(4)]
    ad = [[F(0) for _ in range(4)] for _ in range(4)]
    gamma = [[F(0)] for _ in range(4)]
    scalar_term = F(1)
    for degree in range(terms+1):
        if degree:
            term = [[v*h/degree for v in row] for row in multiply(term, a)]
            scalar_term *= ah/degree
        ad = [[ad[i][j]+term[i][j] for j in range(4)] for i in range(4)]
        increment = multiply(term, b)
        gamma = [[gamma[i][0]+h*increment[i][0]/(degree+1)] for i in range(4)]
    tail = scalar_term*ah/(terms+1)/(1-ah/(terms+2))
    error = 2*tail*(1+h*b_inf*c["k_upper"])
    gk = multiply(gamma, k)
    approximate = [[ad[i][j]-gk[i][j] for j in range(4)] for i in range(4)]
    norm_approximate = 2*max(sum(abs(v) for v in row) for row in approximate)
    pullback = multiply(transpose(approximate), multiply(p, approximate))
    q = [[p[i][j]-pullback[i][j] for j in range(4)] for i in range(4)]
    pivots = positive_pivots(q)
    q_lower = 1/trace(inverse(q))-c["p_upper"]*(2*norm_approximate*error+error**2)
    if q_lower <= 0:
        raise ValueError("This hold period has no positive verified quadratic decrement.")
    mass, pole_mass, length, gravity = map(rational, (
        config.params.cart_mass, config.params.pole_mass, config.params.pole_length,
        config.params.gravity))
    b_upper = (1+1/length)/mass
    gain = c["k_upper"]+1
    accel_linear = (gain+pole_mass*gravity)/mass
    accel_remainder = (gain*pole_mass/mass**2+pole_mass*length/mass
        +F(2, 3)*pole_mass*gravity/mass+pole_mass**2*gravity/mass**2)
    drift_remainder = accel_remainder+(gravity/6+accel_remainder+accel_linear/2)/length
    growth = exp_upper(2*a_inf*h)
    # Integer ceiling keeps the nonlinear enclosure coefficients reasonably small.
    required = 2*growth*(1+h*b_upper*gain)
    beta = F(-(-required.numerator//required.denominator))
    map_quadratic = h*growth*b_upper*c["force_quadratic"]
    map_cubic = h*growth*(b_upper*c["force_cubic"]+drift_remainder*beta**3)
    map_norm = norm_approximate+error
    radius = F(1)

    def decrement_bound(r):
        scaled_error = map_quadratic*r+map_cubic*r**2
        return c["p_upper"]*(2*map_norm*scaled_error+scaled_error**2)

    while (beta*radius > 1 or c["force_quadratic"]*radius+c["force_cubic"]*radius**2 > 1
           or growth*h*drift_remainder*beta**3*radius**2 > beta/2
           or decrement_bound(radius) > q_lower/2
           or c["k_upper"]*radius+c["force_quadratic"]*radius**2
              +c["force_cubic"]*radius**3 > c["force_limit"]):
        radius /= 2
    constants = {"period": h, "radius": radius, "remainder_order": order,
                 "intersample_multiplier": beta,
                 "sublevel": c["p_lower"]*radius**2,
                 "p_upper": c["p_upper"], "p_lower": c["p_lower"],
                 "sampled_q_lower": q_lower, "linear_map_error_bound": error,
                 "map_remainder": map_quadratic+map_cubic,
                 "map_quadratic": map_quadratic, "map_cubic": map_cubic,
                 "map_norm_upper": map_norm, "decay_bound_lhs": decrement_bound(radius),
                 "decay_bound_rhs": q_lower/2,
                 "contraction_factor": 1-q_lower/(2*c["p_upper"]),
                 "bootstrap_lhs": growth*h*drift_remainder*beta**3*radius**2,
                 "bootstrap_rhs": beta/2,
                 "force_bound_lhs": c["k_upper"]*radius+c["force_quadratic"]*radius**2
                                    +c["force_cubic"]*radius**3,
                 "force_limit": c["force_limit"]}
    if config.curvature_penalty_time:
        constants["curvature_force_cubic"] = c["curvature_force_cubic"]
    return {"constants": constants, "matrix": p, "gain": cert["gain"],
            "linear_map_approximate": approximate,
            "positive_pivots": cert["positive_pivots"] | {"sampled_Q_approximate": pivots},
            "scope": "exact-arithmetic sufficient local bound for nominal held feedback; "
                     "not an enclosure of machine arithmetic or the swing-up trajectory"}


def generic_filtered_certificate(config, period=".01", anchor_lower="-7"):
    """Common local state region plus an invariant, feasible anchor interval.

    This concerns exact continuous and sampled convex projections, not their
    floating-point implementations. Factor velocities/destinations are bounded
    uniformly; the anchor need not decrease to compensate their contribution.
    """
    h, a_lower = rational(period), rational(anchor_lower)
    tau, recovery, decay, reserve = map(rational, (
        config.tau, config.recovery, config.decay, config.guard_margin))
    selection_independent = rational(config.anchor_min) == a_lower
    if config.adaptation_mode != "full":
        raise ValueError("The filtered certificate currently covers full adaptation.")
    if config.guide != "recovery" and not selection_independent:
        raise ValueError("Guided adaptation requires the enforced original box to equal "
                         "the proved anchor interval.")
    if rational(config.anchor_metric) <= 0:
        raise ValueError("The filtered certificate requires a positive diagonal projection metric.")
    if not rational(config.anchor_min) <= a_lower <= min(F(0), rational(config.anchor_max)):
        raise ValueError("The restricted anchor lower bound must lie between anchor_min and zero.")
    if not 0 < h <= tau or recovery < 0 or h*recovery > 1 or decay <= 0 or reserve < 0:
        raise ValueError("Require 0 < period <= tau, 0 <= period*recovery <= 1 and positive decay.")
    if not 0 < config.guard_decay_fraction <= 1:
        raise ValueError("The endpoint decay fraction must be in (0, 1].")
    continuous = generic_local_certificate(config)
    sampled = generic_sampled_certificate(config, period)
    p, k = continuous["matrix"], [continuous["gain"]]
    a, b = continuous["linearization"]["A"], continuous["linearization"]["B"]
    c, d = continuous["constants"], sampled["constants"]
    bk = multiply(b, k)
    closed = [[a[i][j]-bk[i][j] for j in range(4)] for i in range(4)]
    pc = multiply(p, closed)
    qc = [[-pc[i][j]-pc[j][i] for j in range(4)] for i in range(4)]
    q = [[F(i == j)*v for j, v in enumerate((F(1), F(1, 5), F(12), F(1)))]
         for i in range(4)]
    weight = rational(config.anchor_weight)
    anchor_scale = weight/exp_upper(-a_lower)
    # Both numerical guard backends reserve min(1e-4, guard_margin*q/10).
    # Certify the stronger homogeneous upper bound as well as the base filter.
    solver_reserve = reserve/10
    dc = [[qc[i][j]-(decay+solver_reserve)/anchor_scale*q[i][j]
           for j in range(4)] for i in range(4)]
    continuous_pivots = positive_pivots(dc)
    continuous_margin = 1/trace(inverse(dc))
    gamma = h*decay/(2*anchor_scale)
    combined = [[p[i][j]+gamma*q[i][j] for j in range(4)] for i in range(4)]
    approximate = sampled["linear_map_approximate"]
    pullback = multiply(transpose(approximate), multiply(combined, approximate))
    dd = [[p[i][j]-pullback[i][j]-h*(decay/2+reserve+solver_reserve)/anchor_scale*q[i][j]
           for j in range(4)] for i in range(4)]
    sampled_pivots = positive_pivots(dd)
    combined_norm = c["p_upper"]+12*gamma
    error, map_norm = d["linear_map_error_bound"], d["map_norm_upper"]
    sampled_margin = (1/trace(inverse(dd))
                      -combined_norm*(2*map_norm*error+error**2))
    if sampled_margin <= 0:
        raise ValueError("The sampled linear decay margin is not positive.")
    bias, width, floor = map(rational, (
        abs(config.anchor_angle_bias), config.anchor_width, config.floor))
    coordinate_bound = 1+F(1, 6)+bias/2
    factor_sq = int(config.rank)*20*rational(config.factor_bound)**2
    gradient_quadratic = c["p_upper"]*bias*(2*coordinate_bound+1)
    gradient_cubic = (c["p_upper"]*((1+coordinate_bound**2)/width**2
                                   +coordinate_bound+F(1, 3))
                       +(32*floor+factor_gradient_coefficient(config)*factor_sq)/anchor_scale)
    value_cubic = c["p_upper"]*bias*(coordinate_bound+1)/2
    value_quartic = (c["p_upper"]*(1/(2*width**2)+(coordinate_bound+1)/6)
                     +(8*floor+10*factor_sq)/anchor_scale)
    parameter_term = 40*factor_sq/(tau*anchor_scale)
    closed_norm = 2*max(sum(abs(v) for v in row) for row in closed)
    beta = d["intersample_multiplier"]

    def continuous_error(r):
        remainder = c["plant_quadratic"]*r+c["plant_cubic"]*r**2
        return (2*c["p_upper"]*remainder
                +(gradient_quadratic*r+gradient_cubic*r**2)*(closed_norm+remainder)
                +parameter_term*r**2)

    def sampled_error(r):
        remainder = d["map_quadratic"]*r+d["map_cubic"]*r**2
        return (combined_norm*(2*map_norm*remainder+remainder**2)
                +value_cubic*(1+beta**3)*r+value_quartic*(1+beta**4)*r**2)

    radius = min(c["radius"], d["radius"])
    while (continuous_error(radius) > continuous_margin/2
           or sampled_error(radius) > sampled_margin/2):
        radius /= 2
    constants = {"radius": radius, "sublevel": c["p_lower"]*radius**2,
        "period": h, "anchor_lower": a_lower, "anchor_scale_lower": anchor_scale,
        "solver_reserve_cost_coefficient": solver_reserve,
        "continuous_linear_margin": continuous_margin, "sampled_linear_margin": sampled_margin,
        "continuous_error_lhs": continuous_error(radius),
        "continuous_error_rhs": continuous_margin/2,
        "sampled_error_lhs": sampled_error(radius), "sampled_error_rhs": sampled_margin/2,
        "gradient_quadratic": gradient_quadratic, "gradient_cubic": gradient_cubic,
        "value_cubic": value_cubic, "value_quartic": value_quartic,
        "parameter_velocity_coefficient": parameter_term,
        "common_state_continuous_radius": c["radius"],
        "common_state_sampled_radius": d["radius"]}
    if config.curvature_penalty_time:
        constants["curvature_force_cubic"] = c["curvature_force_cubic"]
    scope = ("exact-arithmetic local feasibility and invariance for arbitrary feasible "
             "boxed continuous/sampled parameter selections" if selection_independent else
             "exact-arithmetic local feasibility and invariance for mathematical "
             "recovery-only continuous/sampled projections")
    return {"constants": constants, "matrix": p, "gain": continuous["gain"],
        "selection_independent": selection_independent,
        "parameter_region": {"anchor_lower": a_lower,
            "anchor_upper": rational(config.anchor_max),
            "factor_bound": rational(config.factor_bound), "factor_count": int(config.rank)*20},
        "positive_pivots": sampled["positive_pivots"] | {
            "filtered_continuous_margin": continuous_pivots,
            "filtered_sampled_margin": sampled_pivots},
        "scope": scope + "; not machine arithmetic or a swing-up trajectory enclosure"}


def numerical_entry(certificate, times, states, parameters=None):
    matrix = np.array(certificate["matrix"], dtype=float)
    values = np.einsum("ni,ij,nj->n", states, matrix, states)
    level = float(certificate["constants"]["sublevel"])
    inside = values <= level
    if "parameter_region" in certificate:
        if parameters is None:
            raise ValueError("Joint-region entry requires recorded parameters.")
        region = certificate["parameter_region"]
        parameters = np.asarray(parameters)
        if parameters.shape != (len(states), region["factor_count"]+1):
            raise ValueError("Recorded parameter dimensions do not match the certified model.")
        inside &= (np.all(abs(parameters[:, :-1]) <= float(region["factor_bound"]), axis=1)
                   & (parameters[:, -1] >= float(region["anchor_lower"]))
                   & (parameters[:, -1] <= float(region["anchor_upper"])))
    indices = np.flatnonzero(inside)
    if not len(indices):
        return {"entered": False, "minimum_ratio": float(values.min()/level)}
    index = indices[0]
    return {"entered": True, "first_logged_entry_time": float(times[index]),
            "all_later_logged_nodes_inside": bool(np.all(inside[index:])),
            "entry_ratio": float(values[index]/level),
            "scope": "entry measured on a numerical trajectory, not an interval enclosure"}


==> anc/local_certificate.json <==
{
  "scope": "exact-arithmetic local feasibility and invariance for arbitrary feasible boxed continuous/sampled parameter selections; not machine arithmetic or a swing-up trajectory enclosure",
  "config": {
    "params": {
      "cart_mass": 1.0,
      "pole_mass": 0.2,
      "pole_length": 0.8,
      "gravity": 9.81,
      "force_limit": 12
    },
    "rank": 5,
    "seed": 0,
    "initialization": "riccati_complete",
    "initial_scale": 1,
    "factor_bound": 3.0,
    "floor": 0.002,
    "anchor_weight": 8.0,
    "anchor_min": -7.0,
    "anchor_max": 0.7,
    "anchor_width": 1.5,
    "anchor_angle_bias": 0.25,
    "far_penalty": 0.01,
    "recovery": 0.5,
    "guide": "recovery",
    "guide_gain": 1.0,
    "decay": 0.01,
    "tau": 0.01,
    "sampled_guard": true,
    "guard_margin": 0.0001,
    "guard_decay_fraction": 1.0,
    "guard_solver": "clarabel_refine",
    "integration_rtol": 1e-10,
    "integration_atol": 1e-12,
    "joint_force_projection": false,
    "joint_force_weight": 1.0,
    "adaptation_mode": "full",
    "anchor_metric": 1.0,
    "guard_repair": true,
    "feature_scale": null,
    "curvature_penalty_time": 0.002
  },
  "certificate_source_sha256": "0c8d77ae8f2b5595fe36a74a52830f356f686336032de6e26e10576988648004",
  "constants": {
    "radius": 2.9802322387695312e-08,
    "sublevel": 3.5659139774503005e-16,
    "period": 0.002,
    "anchor_lower": -7.0,
    "anchor_scale_lower": 0.00729505572443613,
    "solver_reserve_cost_coefficient": 1e-05,
    "continuous_linear_margin": 0.38187265743209536,
    "sampled_linear_margin": 0.0007541500850757964,
    "continuous_error_lhs": 0.059704596438558945,
    "continuous_error_rhs": 0.19093632871604768,
    "sampled_error_lhs": 0.0003194090065604063,
    "sampled_error_rhs": 0.0003770750425378982,
    "gradient_quadratic": 128.80423154489606,
    "gradient_cubic": 5922231.992072069,
    "value_cubic": 41.18739962191444,
    "value_quartic": 1233801.3644684444,
    "parameter_velocity_coefficient": 493484921.2928064,
    "common_state_continuous_radius": 1.1920928955078125e-07,
    "common_state_sampled_radius": 5.960464477539063e-08,
    "curvature_force_cubic": 135974422.23124242
  },
  "exact_constants": {
    "radius": "1/33554432",
    "sublevel": "3266755449653892016728123150151938075175784127971862314366709/9161060727521214758417878064916504455625547857257723468603090927107113484288",
    "period": "1/500",
    "anchor_lower": "-7",
    "anchor_scale_lower": "79615699680285136212697238182758973440000000000/10913652025110338803740291150722966368415470160321",
    "solver_reserve_cost_coefficient": "1/100000",
    "continuous_linear_margin": "26677543759402666516779829948353340330093746759869988501736718317805239758598533448224382628615122851619059021598278398665965715458185278338986429202452803352588715235843748642897139724029786064202126173645584478041223832801/69859790273532406418266787352765908831749839129773651708660971752976996324780400699722794624566664336982311812185761915075517626817581033225483426328584105003254959615100167897769152910445387333151654548602880000000000000000",
    "sampled_linear_margin": "150708069606303397986645506773847396371601323932179899893974776751922589511550198222153880915436193109810940430659362094806031864780340433773889488625880540843396184985001377741043639620647682059234054838573993847149009542097494306315427048539712314009288461253124315064871535276938043969251262603749950201170276358389950659298574436834599583527123613249599335420012159992007846767457121592386687209330190009841215915570196091938853877586608452534405550563216179605608598697671520441911630259549634662828945611067598480075527591671665296374646625017493508807435886234891611314908227780875743520632181550291687800184958938432862120329/199838298223033895400798660375839502057483794049646502755273859533056079557130913196173752126324004545119000809169600583034789018645253090484526222703471188284341857806982957041340171528618132308112976402258011191172635628728105092608612546929130747626929852272192565867818533031348856424655945152153680017199709518560785310604428393448831999147325287286381880079545859230831362012242765551787856720966943088943704071636394446176782627103788195420720131373048765241060158424869769460396711278018560000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "continuous_error_lhs": "16685466638419285615080777322571453212727342939502625415202139912611427274762012045684750625048747890419315763131212921489605120279060670986550623065975142947289921255605634450288692619/279467036605632799952925931659468723659134261047962588904978855190745315018666819174601015804911742340222533780114242349358899975985132621731793679155200000000000000000000000000000000000",
    "continuous_error_rhs": "26677543759402666516779829948353340330093746759869988501736718317805239758598533448224382628615122851619059021598278398665965715458185278338986429202452803352588715235843748642897139724029786064202126173645584478041223832801/139719580547064812836533574705531817663499678259547303417321943505953992649560801399445589249133328673964623624371523830151035253635162066450966852657168210006509919230200335795538305820890774666303309097205760000000000000000",
    "sampled_error_lhs": "1323225896544971055768352775951239058325629355257938538239999476635973481058726666527787080367802059189260945713354303923970366236768531271560303739264758177306667623118816694879419020874108009426717084835713823604055006573309456179682548621675763602419831889014500576585762465947010875336739841040845250740692394964237755398600923855670027698060238468619852567931419369377871365284233118943387885034588168801768526113416705186311304348554580436762454972281848119735168236044232301496372516022000730053774403510660933635652293503634129617315726278140825611204939431343834225994644740962560688197606620294997961332914198883203554425801487491797522124063702510061848272138596640647423870825554526522440910058607963940396238469118212767207569022796303303075163943150353/4142731949841633329383965785897526781936914251412154030729429442615503211673514723332943600862528580151171429271191484974902656449417469602212473479142749496523287650016146613158968910637608373054497145692914681022966621065897515625656233206690025505429567365005138763798808122909261824000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "sampled_error_rhs": "150708069606303397986645506773847396371601323932179899893974776751922589511550198222153880915436193109810940430659362094806031864780340433773889488625880540843396184985001377741043639620647682059234054838573993847149009542097494306315427048539712314009288461253124315064871535276938043969251262603749950201170276358389950659298574436834599583527123613249599335420012159992007846767457121592386687209330190009841215915570196091938853877586608452534405550563216179605608598697671520441911630259549634662828945611067598480075527591671665296374646625017493508807435886234891611314908227780875743520632181550291687800184958938432862120329/399676596446067790801597320751679004114967588099293005510547719066112159114261826392347504252648009090238001618339201166069578037290506180969052445406942376568683715613965914082680343057236264616225952804516022382345271257456210185217225093858261495253859704544385131735637066062697712849311890304307360034399419037121570621208856786897663998294650574572763760159091718461662724024485531103575713441933886177887408143272788892353565254207576390841440262746097530482120316849739538920793422556037120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "gradient_quadratic": "6960992270272043771/54043195528445952",
    "gradient_cubic": "482818707167013492389507313556875358268189940100635605612681/81526476472611979481801971899145188802560000000000000",
    "value_cubic": "8903594764301451335/216172782113783808",
    "value_quartic": "100587477912213194781126321421440705675351942150899069652389/81526476472611979481801971899145188802560000000000000",
    "parameter_velocity_coefficient": "10913652025110338803740291150722966368415470160321/22115472133412537836860343939655270400000",
    "common_state_continuous_radius": "1/8388608",
    "common_state_sampled_radius": "1/16777216",
    "curvature_force_cubic": "1215441423294956312704274237671101671667901151979472318963440624082577248923987809879147027034358385144929097189/8938750416074120172388571636065396564834559232292178278103929261443558114255175680000000000000000000000"
  },
  "exact_matrix": [
    [
      "539786744916029/140737488355328",
      "447207868479023/140737488355328",
      "804879474998717/70368744177664",
      "451965839376583/140737488355328"
    ],
    [
      "447207868479023/140737488355328",
      "5548162571597647/1125899906842624",
      "2635081378365193/140737488355328",
      "1470926908178875/281474976710656"
    ],
    [
      "804879474998717/70368744177664",
      "2635081378365193/140737488355328",
      "8937518215087525/70368744177664",
      "505020742345109/17592186044416"
    ],
    [
      "451965839376583/140737488355328",
      "1470926908178875/281474976710656",
      "505020742345109/17592186044416",
      "4508396598395509/562949953421312"
    ]
  ],
  "exact_gain": [
    "-2354988614834115/985162418487296",
    "-1129044980810455/246290604621824",
    "-12075630225429485/246290604621824",
    "-53872838632732725/3940649673949184"
  ],
  "positive_pivots": {
    "P": [
      "539786744916029/140737488355328",
      "1394865593751229497806260707531/607745845815840295141398020096",
      "606846551411683648453683666649647162699305437/10906104458767296562732862091528812600754176",
      "1088918483217964005576041050050646025058594709323954104788903/1024872713553273383448687012343814732014960482908892699820032"
    ],
    "Q": [
      "1109194275199660730445793566645/277298568799925181577403826176",
      "2160349799188555220975881614200288488314001/461849752632274358205121759656866343813120",
      "262978122711930151702342260249532488192036287093390336109987364013659/1644260243054020033204471768737214496171875325015237878349824000000",
      "204676206371307567042372153906801661204469875704370612481434398940092816923215251883/18505440241438143784515645183925663106241364307335223563957757336156777714418712576"
    ],
    "sampled_Q_approximate": [
      "663381151066961538610797756901168957850468053316984828494740758785054296550177468994850903101232603680457164005567272705487790294694051126226896823902381/82929085386525634120986859626087355303410386390220800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "36906296621682471969769058485366012308280112342914618257811913006775319005242373614859390218273074665483445141695193381023929862883547340750035523641440337724593620644954743/3944569724239942190182594812993165289925423139159085653946454826349572584555915977061094416265053574810069199919894903975601859283107009931505719419571098223156184219648000000",
      "16084380582859718413568441052205970145271192553920830853391757382328486224022784438953994540830543197901180503616282681639912279003138320673053540675552009772954416607034354916482421234471656698704580381931477270548383703928361095176909434111752540641890484461979302356279936097477314333251/50278883073192838284962618752238502312499171439209168112852208737003607444017572517609105144530086216491917551788107838781146887074334927182075403620226828296103613753714637219549089072414720000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "975011998246417728500709978876367891863667836930216913463703083015411860391954353655671730731682181207426935436216351611784705225587395694547163323505405658975261379072222841260977410181305588066414167413758828465153826270289014284103972219474996711292224689897019425521017916040744058435400401623155185843/44368036369664514829323172470711845533315431300208074022385130707619720939527930478383472771990241488825751686852279647417080760824470200177146693121036514851208149423523365621893584879440808570177446438294589607885667666592415401935043275513244609331720269863479747456621415264709662801894171313510862028800"
    ],
    "filtered_continuous_margin": [
      "576539484062209304831524309232939474013715407088767118004902994177/219396909780665576817243074701961593182808096899072000000000000000",
      "199243311275141741447358231445735824128073050348950105217605246752574295191176812989528627670726682827762223567273703/80247542686929011775741486846497037434497312997832413242238310425025940364030363344722718931067863040000000000000000",
      "3401039334844110432356180412580563034493465274424119527902164033879720659971968542577702527644800017125689840368860055956063721486092239468438185683414466685079370219101337/30291105135660882649808537641741732627451652790349260425239985881894243252408316797516163230993654239572885726285636055182519337522425922259780843901812736000000000000000",
      "26677543759402666516779829948353340330093746759869988501736718317805239758598533448224382628615122851619059021598278398665965715458185278338986429202452803352588715235843748642897139724029786064202126173645584478041223832801/3029662951426969681391847812748786788385770457795346758720989340300222487935979513944474057640545189870313900693246516680427186358577913371949801493170490151332582206389238670115764594342116790734257112743936000000000000000"
    ],
    "filtered_sampled_margin": [
      "2637015610671989907800230212489495470489256846114274398678841257718299795010433831855546580431242467362824149314202901066202805360195953132254335568815974521417109887325449918184527632787271/504443867849307830746853027225079304729417978602711985645127643470757888000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "269527518671404775838485400036691488058292487039017292653671344263444256106008694411967997202074451764458309357678559753928676726355234254480927587216577914374776447646715118448721296444456904789442207043195036609301497271524460843933842084105873127/54995837450663459111437132056961947553970712054466124228173981382437623439264311873025980772429877525507322205024143740068252752899947266956368608461310756220259667380440711534589507717354185635835973729503540830161538024386592768000000000000000000000",
      "27840108393390086548808208377537199502844516940942836442811389589877350460985761165815309074981627466494813117821633498718337665624723469909577946257157770647679418831014248310492537079250560661320558303956724685999158535816372089337251596738995777585703846427471280689638166051983991258968915733723617587966054144940686756026344377365974269524566042959663316202327574313584482367744688169261574675171219/124631676472123962356386219137038864553266941511162787960586914436860059071719274986348940893554473372145467151430732738911437038128832779423027185797571843740635553369491821039484145165672090784858094755025149241515605109246700236953486383350293953138369809047073640024040547911059153879040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "8243317725330315614209469108476153409924531612698201556150318458366471206606398431411413430226068826077891903709315908917255634608583408035673861010313394716555726460914712555808916479531829024763696606640435788958678664829351678327887227320427511065703997876723831462933104110488463354154318142023258099686678466159157455191212097079914380649299899843122183208109277427079507388041572235884059211013635646222674889187708584458521369860708054653415701475433791/472212937986181747350205205515140431034665571665667118014154772706486869688738475791440007939662514933413092216567758750444062850057008796321900884433112452285366689543718548361717441281807223063463027038764419497442745330943203075079955135287013725119572359538570684878445089169213828309532097603825084534275061024772995385962804764821818273751051237404172311296434191887062389248115074961942323441804504317169716617012098410436767795642368000000000000000000000"
    ]
  },
  "exact_parameter_region": {
    "anchor_lower": "-7",
    "anchor_upper": "7/10",
    "factor_bound": "3",
    "factor_count": "100"
  },
  "selection_independent": true
}


==> anc/metrics.json <==
{
  "sampled_candidate_states": 600,
  "continuous_candidate_paths": 400,
  "primary_audited_holds": 720000,
  "matched_states": 100,
  "calf": {
    "common_cost": 1208.8382234419255,
    "settling_time": 8.406,
    "max_cart_travel": 5.955749251497437
  },
  "mpc": {
    "common_cost": 419.83129237636746,
    "settling_time": 3.8375,
    "max_cart_travel": 1.7939684216032201
  },
  "box": {
    "input_total_variation_ratio": 0.08482943342648092,
    "common_cost_ratio": 0.9962364492036793,
    "max_cart_travel_ratio": 1.010659338484956
  },
  "near": {
    "input_total_variation_ratio": 0.02212681313738795,
    "common_cost_ratio": 0.9858399565098899,
    "max_cart_travel_ratio": 0.9971919985122173
  },
  "mpc_calf_cpu_ratio": 1.6703337860531575
}


==> anc/provenance.json <==
{
  "scope": "Cartpole only. Matched variants reuse initial states; audits are not new trials. Trajectory CSV uses 20 ms bins preserving force extrema and maximum residuals.",
  "representative_case": "first near-hanging validation start (initial_id 0)",
  "source_sha256": {
    "templates/aida-preamble.tex": "0a348a354e66830bad31cb257038d77cd9032592e1c60a5000a7473950d1ddf3",
    "code/data/cartpole_curvature_validation_2026-10-02.csv": "29f2ad9626ccc1a9f4ef6365762d64586d6eb1da92e8c1c30d917a7a829deca9",
    "code/data/cartpole_curvature_hold_validation_2026-10-03.csv": "cd8c7b4db20afa8299859a9067a071a283da32b965978cba8d39fad6a2fd064f",
    "code/data/cartpole_reference_ct_extension_2026-10-03.csv": "7b46bf5a948c6d738ce5b12661d97da7ecf8c42d57244b383671ef6afd3cb303",
    "code/data/cartpole_matched_curvature_2026-10-02.csv": "271a3cf65e6630155de6bc3acc2a48ab1f39705cf811d3c0023cdf800aca96df",
    "code/data/cartpole_paired_curvature_validation_2026-10-02.csv": "bd496dc7be98c5daa71f66044efd0feb9b9e0c429d0c17ad495b69c0bc19574d",
    "code/data/cartpole_independent_curvature_validation_2026-10-02.csv": "0af37923f5bb74e2a35d5eb39b27104c9fd197ea74487ff942e969f72ea4c457",
    "code/data/cartpole_benchmark_curvature_2026-10-02.csv": "cf8a9ad1d7e289d374f5361fed7795fbfdd1c5e338c212c37f830355ad4069c3",
    "code/outputs/followup_2026-10-02/curvature_validation/audits/candidate_near0/trajectory.npz": "b5acc4cfe72a3168d2e1b5533e0ad069b8e1e7fb94ef43d55c49ef71b85f2d6c",
    "code/outputs/followup_2026-10-02/curvature_validation/audits/candidate_near0/controls.npz": "0431494ab477b7a1ed36b100d9e8ed621953fe1fe12f2f431f695fb5e238b6f9",
    "code/experiments/specs/sos_quarter12_curvature_selected_frozen.json": "6d7a5c7e0d94641087a9961c8923bf5a11c9dfca89529c41438e27dc7aaa90ee",
    "code/src/contcalf_experiments/local_certificate.py": "0c8d77ae8f2b5595fe36a74a52830f356f686336032de6e26e10576988648004",
    "code/experiments/arxiv_certificate_adapter.py": "f82396ccd26418c28ab945b73f37ac644f1f3d6b317fdcd40a7176bd8e0d7758",
    "code/experiments/arxiv_check_certificate.py": "bc884a621b0e3a93522e6f4616b94a1cc132b94f70bb7c19c46d35483d3d3d68"
  },
  "packaging_environment_versions": {
    "regelum": "0.3.15",
    "numpy": "2.5.3",
    "scipy": "1.18.1",
    "casadi": "3.8.0",
    "clarabel": "0.11.1",
    "matplotlib": "3.11.2"
  }
}


==> anc/representative_trajectory.csv <==
time,x,v,theta,omega,critic,force_min,force_max,force_last,derivative_max,endpoint_max
0.0,-0.20388573400985738,-0.35759849319368464,3.029061665082331,0.2372813940265528,86.47911998997785,12.0,12.0,12.0,0.0,0.0
0.02,-0.20860020975205476,-0.11387175361247996,3.037105810730667,0.5668224807935757,55.70048587750657,12.0,12.0,12.0,-1264.1796791346344,-1231.3529926744634
0.04,-0.2084420097185239,0.12964155435686966,3.051716762710069,0.8936879949294032,37.93860065281314,12.0,12.0,12.0,-646.3766701656341,-617.7141363498254
0.06,-0.20341733309496507,0.3727331976317772,3.0728239787094465,1.2161428044554308,31.527946977677313,12.0,12.0,12.0,-112.40545961695035,-87.95369613305351
0.08,-0.19445574510848604,0.4795500772523842,3.0991742531445805,1.3630899216253103,31.425296288725868,1.8769929708165178,12.0,1.9971837982866014,-0.6904463979198141,-0.01161308190501753
0.1,-0.18442581054966853,0.5242948451462635,3.1270658756515743,1.426004090469973,31.40139332808608,2.028915653400532,2.3173477201819046,2.3173477201819046,-0.7260779234147776,-0.011820286241063682
0.12,-0.1734492194444718,0.5742157021084763,-3.12697394891984,1.4884171895184386,31.37713069677957,2.349685949974289,2.642876904224403,2.642876904224403,-0.7948590395394461,-0.012046871873474752
0.14,-0.16142257921692396,0.6292927912358046,-3.096588357453931,1.5499452761707089,31.35316810439318,2.675659078326463,2.9720151864621633,2.9720151864621633,-0.8477318201499884,-0.011878403119511827
0.16,-0.1482433220150879,0.6894633087385312,-3.064984756561655,1.6101374281008394,31.329630555433543,3.005054092475605,3.3028706032507857,3.3028706032507857,-0.8590461471729895,-0.011665537698464679
0.18,-0.13381054619165975,0.7546250105096981,-3.0321948970297434,1.668481796114994,31.30653017517917,3.3359839679272283,3.633893987449586,3.633893987449586,-0.7841908323860309,-0.01144685394809275
0.2,-0.11802565813564316,0.8246534363037535,-2.9982611906976153,1.7244297838204234,31.2838783684275,3.6669745468480306,3.9646041438878235,3.9646041438878235,-0.6467950695037246,-0.011222747860530013
0.22,-0.10079253694583455,0.8994308577386485,-2.963237064706491,1.7774353584170792,31.261685740526467,3.9976822532483425,4.2958983272019315,4.2958983272019315,-0.4678213623615477,-0.010994062232812407
0.24,-0.08201713254027135,0.9788701306634836,-2.9271865428241286,1.8269878426279604,31.239961930805734,4.329120252082204,4.629264990900741,4.629264990900741,-0.2842453621825882,-0.010759738933733054
0.26,-0.06160682022824771,1.0629131378473362,-2.8901834721747397,1.8726128868914809,31.2187155813536,4.662752533052468,4.965277754824736,4.965277754824736,-0.1281668131635456,-0.010521425894884029
0.28,-0.0394700593968345,1.1515038174948842,-2.8523110573034796,1.9138426850679695,31.197946452157357,4.998993123609607,5.302696804938731,5.302696804938731,-0.013240466190126199,-0.010303804318045673
0.3,-0.015516813063454158,1.2445404154613917,-2.813662242924419,1.9501631440426397,31.1771137687128,5.336384924999665,5.637567892854403,5.637567892854403,0.0,-0.010275529289778484
0.32,0.010340704689630949,1.3419110431363803,-2.77434037463342,1.9810631073730158,31.155508288223164,5.670994375555127,5.969168036965045,5.969168036965045,0.0,-0.07726988781782718
0.34,0.03818763506887602,1.4434492978098472,-2.7344592923976876,2.005989586783862,31.13359965732228,6.001933273468363,6.292481780043236,6.292481780043236,0.0,-0.12660577242098947
0.36,0.06810522434594872,1.5489378526331108,-2.6941442524241754,2.0243623629294616,31.111706875175344,6.32421708233201,6.603914781156695,6.603914781156695,0.0,-0.15655434526222678
0.38,0.10016999254129808,1.658122821415048,-2.6535321439931074,2.0356018986781637,31.090026118350114,6.6342730862077826,6.900106006759806,6.900106006759806,0.0,-0.17444329923648694
0.4,0.13445308461186337,1.7707218692778788,-2.6127712692668394,2.039149788338155,31.068677938634256,6.9287649284265855,7.177949623472692,7.177949623472692,0.0,-0.18491320967535074
0.42,0.17101977619283737,1.8864315299025356,-2.572020726198023,2.0344877751807804,31.04773872932906,7.2046135659395425,7.43462659167319,7.43462659167319,0.0,-0.19067204250025493
0.44,0.2099291186314757,2.0049339055207303,-2.5314494302253934,2.0211550300377725,31.027259443728266,7.459031561931646,7.667666372967559,7.667666372967559,0.0,-0.19324256395598038
0.46,0.25123371467221,2.1259030788934803,-2.491234809007733,1.9987635412706153,31.00727599228083,7.689587617388656,7.875032189812555,7.875032189812555,0.0,-0.19205326399286515
0.48,0.29497962160259594,2.249011465477296,-2.451561209717797,1.9670113579789206,30.987814606016432,7.894293590653916,8.05521753292499,8.05521753292499,0.0,-0.18896954928835275
0.5,0.34120638168345535,2.37393619441463,-2.4126180659730547,1.9256933316558795,30.96889421794175,8.071701286910367,8.207339197696491,8.207339197696491,0.0,-0.18451032395261902
0.52,0.3899471803299261,2.50036548310395,-2.374597877329828,1.8747089786085305,30.950527175350707,8.220994421719446,8.331214236518283,8.331214236518283,0.0,-0.17888515367291968
0.54,0.4412291306160646,2.6280048736084827,-2.3376940639241246,1.8140671521337381,30.93271896009044,8.34206326483247,8.427406738132515,8.427406738132515,0.0,-0.1723417426300733
0.56,0.49507367903707833,2.7565830998949874,-2.302098764068142,1.7438873249704088,30.915467307170548,8.435547975122194,8.49723993661988,8.49723993661988,0.0,-0.16516217056342997
0.58,0.5514971233454233,2.8858573323208563,-2.2680006358865246,1.6643974665066228,30.89876138926348,8.502846430919883,8.542762211944487,8.542762211944487,0.0,-0.15766367259431757
0.6,0.6105112260011335,3.0156174572517824,-2.235582733688597,1.5759286661412468,30.882581097990954,8.546076009456932,8.566664938133536,8.566664938133536,0.0,-0.15020624861096832
0.62,0.6721239000848457,3.1456889889835757,-2.205020525791091,1.4789068300522072,30.866896380146944,8.567985906575842,8.572360775608963,8.572151421110528,0.0,-0.14317349530408785
0.64,0.7363399365258005,3.2759342091595336,-2.1764801022653266,1.3738419245002869,30.851667025045618,8.562759263586821,8.571821592872164,8.562759263586821,0.0,-0.1369542114761475
0.66,0.8031617326990518,3.4062510930793306,-2.1501166176108333,1.2613153358310312,30.836842920650405,8.542141873639398,8.561142658509121,8.542141873639398,0.0,-0.13191424880877545
0.68,0.8725899739583791,3.536569620371281,-2.1260729989849727,1.1419659701524276,30.822364875527395,8.513817828388795,8.539600809626831,8.513817828388795,0.0,-0.12837895853266135
0.7,0.9446242123474343,3.6668451283495123,-2.104478941710357,1.0164757156533726,30.80816586853511,8.480902363418133,8.510686450127238,8.480902363418133,0.0,-0.12660365390148232
0.72,1.0192632813424203,3.7970485599791064,-2.0854501956563833,0.8855548329574616,30.794172854615017,8.44583891385353,8.477459566288138,8.44583891385353,0.0,-0.1264267588753063
0.74,1.0965054849380143,3.927153687267225,-2.0690881408877297,0.7499277527794971,30.780308938387275,8.410152813915886,8.442282281319008,8.410152813915886,0.0,-0.12687762310658313
0.76,1.1763485042176767,4.057121737914177,-2.055479640204698,0.6103196344661304,30.766495801158317,8.374253055331968,8.406576191312878,8.374253055331968,0.0,-0.12920901133645468
0.78,1.2587889770218235,4.186884249543841,-2.044697150869613,0.4674439057242129,30.75265620966873,8.337308578972365,8.37063043879085,8.337308578972365,0.0,-0.13345644955697156
0.8,1.3438217269386823,4.316325368357918,-2.036799075190392,0.3219908787483124,30.738716366789028,8.297222197654529,8.333486621239427,8.297222197654529,0.0,-0.1394414113901915
0.82,1.4314386453156314,4.445265154313876,-2.031830327135814,0.17461742861460408,30.724608005590984,8.250718466515162,8.292923956869718,8.250718466515162,0.0,-0.14688069714709628
0.84,1.5216272637833816,4.573445582978623,-2.0298230961155905,0.025937684637325077,30.710269878799284,8.193546103415642,8.245558428630847,8.193546103415642,0.0,-0.15541255532009057
0.86,1.6143690875806034,4.700520869185906,-2.0307977872576535,-0.12348534619417034,30.69564859302328,8.120781952784894,8.1870564408169,8.120781952784894,0.0,-0.16462814427958727
0.88,1.7096377886295975,4.826053361883081,-2.0347641192036736,-0.2731472665981175,30.680698753474168,8.027203050833348,8.112447376990755,8.027203050833348,0.0,-0.17410267421994285
0.9,1.8073973799573155,4.94951559925096,-2.0417223654184475,-0.42260888067815683,30.665382341501896,7.907680118735885,8.016500009339659,7.907680118735885,0.0,-0.18343525297249452
0.92,1.907600489257256,5.070298310452582,-2.051664715148566,-0.571501855458858,30.649667568946597,7.757539531187572,7.894115333314589,7.757539531187572,0.0,-0.19227682717723638
0.94,2.010186845111143,5.187723309735901,-2.0645767395890715,-0.719533419467332,30.633527327320085,7.5728443401676415,7.740682438932099,7.5728443401676415,0.0,-0.2003542289774224
0.96,2.1150820558029535,5.301059564790819,-2.0804389421136946,-0.8664901141873018,30.61693751553048,7.350560355464703,7.552349259507045,7.350560355464703,0.0,-0.20748046960100008
0.98,2.2221967240779943,5.409540373242922,-2.0992283748103535,-1.0122406900365533,30.59987548189045,7.088595195888199,7.326176096280645,7.088595195888199,0.0,-0.21355205004376832
1.0,2.331425899370807,5.512379623781141,-2.1209203056782346,-1.1567383077802802,30.58231876453058,6.7857224047477045,7.060162249755387,6.7857224047477045,0.0,-0.218535732146257
1.02,2.442648832118678,5.6087855286041535,-2.1454899243820975,-1.3000222288899395,30.564244237347875,6.44142191877084,6.753160120227154,6.44142191877084,0.0,-0.2224477721869499
1.04,2.5557289688825002,5.697970863411327,-2.1729140782110523,-1.4422191260104174,30.545627675412405,6.055677819799776,6.404709501622781,6.055677819799776,0.0,-0.22533039066027782
1.06,2.6705141145258406,5.779159459541353,-2.203173030109677,-1.5835440113199406,30.52644367903728,5.628772169574632,6.014833325802278,5.628772169574632,0.0,-0.22722974235492044
1.08,2.7868366893223966,5.851589290837337,-2.2362522304814885,-1.7243006129319338,30.506665851055626,5.161102744956491,5.583832882455653,5.161102744956491,0.0,-0.2281785038872577
1.1,2.904514019441337,5.9145128585263045,-2.2721440882231896,-1.864880861525871,30.486267120701722,4.653035721587595,5.112108832908785,4.653035721587595,0.0,-0.22736237661401104
1.12,3.0233486148124453,5.967195671343125,-2.310849718961748,-2.0057630461065044,30.465220138417006,4.104788890943478,4.600017373533428,4.104788890943478,0.0,-0.22547544516847262
1.14,3.143128403344823,6.008913494391011,-2.352380639202069,-2.1475081737784967,30.443497716370462,3.5163302847966533,4.047755789942713,3.5163302847966533,0.0,-0.2224651285422209
1.16,3.263626901646782,6.038948801332954,-2.3967603661332424,-2.2907541099685065,30.421073339485986,2.8872734470172787,3.4552615904640507,2.8872734470172787,0.0,-0.21818208048819365
1.18,3.3846033085968217,6.056586621953837,-2.444025875099694,-2.4362071328358934,30.397921804645335,2.2167531103279616,2.8221064663897617,2.2167531103279616,0.0,-0.21241760083855887
1.2,3.5058025100660326,6.061109811165575,-2.494228858842564,-2.5846305421426146,30.374020059581657,1.5032708465245097,2.1473693288819033,1.5032708465245097,-2.220446049250313e-16,-0.20488987406282821
1.22,3.626954983034645,6.051793709831168,-2.547436726669682,-2.7368298802932034,30.349348278969934,0.7445072960091448,1.4294786627202165,0.7445072960091448,-8.881784197001252e-16,-0.1952294632773961
1.24,3.7477765868053377,6.02790020729187,-2.6037332684338566,-2.893634101032519,30.323891179660432,-0.0628981307568474,0.6660213969139485,-0.0628981307568474,0.0,-0.18296655169027898
1.26,3.8679682302714236,5.988671311519708,-2.6632188935875867,-3.055871704760213,30.297639475586376,-0.9235949401400556,-0.14648040398230808,-0.9235949401400556,0.0,-0.16752636874066518
1.28,3.9872154073683577,5.933322441072526,-2.7260103314615085,-3.2243404599570944,30.270591241198133,-1.8437892925285433,-1.0128196155542808,-1.8437892925285433,0.0,-0.14824067358718396
1.3,4.105187598001474,5.861035734627179,-2.792239647239432,-3.399768923664917,30.242752773422342,-2.8315199294224445,-1.9393732448922558,-2.8315199294224445,0.0,-0.12438529708298574
1.32,4.221537538194512,5.77095372294676,-2.862052388663976,-3.582767615801753,30.21413836877016,-3.896920876384978,-2.934378227764317,-3.896920876384978,0.0,-0.09525132632893296
1.34,4.335900370641094,5.66217377244772,-2.935604632607248,-3.7737674129702476,30.18476841086251,-5.052429279954048,-4.008190981455862,-5.052429279954048,0.0,-0.06024499471394229
1.36,4.4478926968387125,5.533743934358593,-3.0130586490999356,-3.9729424303080894,30.154665558578674,-6.312858990613491,-5.1734861977060325,-6.312858990613491,0.0,-0.018984054207962675
1.38,4.557111389998127,5.384639703444338,-3.0945770654440796,-4.180141278432132,30.11489032254409,-7.696310229422128,-6.445310528842176,-7.696310229422128,-0.0004542160497251757,-0.015265114695655502
1.4,4.663132629567902,5.213827856188476,3.102870666815429,-4.394693745248082,30.06102685421001,-9.21939400745127,-7.8421022328817935,-9.21939400745127,-0.049498547871134946,-0.016108997999282337
1.42,4.765511615583827,5.020239874811114,3.0127785515291636,-4.6153147754369765,30.02671291205571,-10.900276385076928,-9.380001913193425,-10.900276385076928,-0.10391519284377893,-0.015932719399288198
1.44,4.863792871922928,4.806483281011076,2.918243040544554,-4.835428801482338,29.994877603228005,-12.0,-11.077996289533635,-12.0,-0.16567742943042418,-0.015527636864314243
1.46,4.957840082006822,4.600592232535748,2.8196372275325983,-5.017300943287838,29.963529150726846,-12.0,-12.0,-12.0,-0.3046726805715618,-0.015085481683063229
1.48,5.047913056870689,4.4091403915951615,2.717873294132798,-5.150908627268003,29.93383306840047,-12.0,-12.0,-12.0,-0.5071612406911985,-0.01460457882716315
1.5,5.134301889677651,4.23208213378814,2.6139286894092066,-5.235422761941578,29.904751026868183,-12.0,-12.0,-12.0,-0.8558730804390899,-0.0140908087056828
1.52,5.217285372676098,4.068349223067351,2.5087749302831286,-5.272216558135679,29.875852547611633,-12.0,-12.0,-12.0,-1.2065484182295805,-0.013597174465976858
1.54,5.2971120154708204,3.916020336970461,2.4033375791996514,-5.264415670755083,29.849381023206348,-12.0,-12.0,-12.0,-1.4110056698924396,-0.01297300548459468
1.56,5.373985599175069,3.772594177557034,2.2984675806885786,-5.216238301697226,29.824078163042252,-12.0,-12.0,-12.0,-1.299279981189585,-0.012391805636099873
1.58,5.448056586209142,3.635288383750647,2.1949263086437547,-5.132318021206476,29.79993365061634,-12.0,-12.0,-12.0,-1.0375408618432829,-0.011806188401462414
1.6,5.519419222968684,3.5013023463355655,2.093383047701881,-5.017153749480302,29.77697522765328,-12.0,-12.0,-12.0,-0.6993878611883417,-0.01122505977815269
1.62,5.588113248195955,3.368012196587422,1.9944216001838813,-4.874751801152838,29.755192028466528,-12.0,-12.0,-12.0,-0.35530190500477943,-0.010711572247591672
1.64,5.654128770591515,3.2330938104174947,1.8985521165515227,-4.708456730549917,29.7345371715363,-12.0,-12.0,-12.0,-0.05629988070185732,-0.010102517189479632
1.66,5.717412981098735,3.0945860385275052,1.8062247482144027,-4.520929926079718,29.713401191692725,-12.0,-12.0,-12.0,0.0,-0.010420471096585948
1.68,5.777877679363331,2.9509117763063086,1.7178426790562078,-4.314224543687869,29.68964295934006,-12.0,-12.0,-12.0,0.0,-0.199773535039107
1.7,5.835406935613184,2.800872850652153,1.633773087601412,-4.08991123499712,29.664539092231013,-12.0,-12.0,-12.0,0.0,-0.3461039099394735
1.72,5.889864489727311,2.6436303288947016,1.5543553777026933,-3.8492205937325954,29.639203316489198,-12.0,-12.0,-12.0,0.0,-0.4280944872820557
1.74,5.94110067198351,2.478677218633486,1.4799065910938936,-3.5931796396363693,29.61447651276648,-12.0,-12.0,-12.0,0.0,-0.45417377237395895
1.76,5.988958732971305,2.3058070616928497,1.4107242709231924,-3.3227285626971725,29.59094431117374,-12.0,-12.0,-12.0,0.0,-0.42333833481659466
1.78,6.033280517186021,2.1250798438469567,1.3470872527364328,-3.0388104599747194,29.568974261473286,-12.0,-12.0,-12.0,0.0,-0.3752174774362267
1.8,6.0739114330863995,1.9367857991713158,1.289254954676701,-2.742431579059733,29.54875469778674,-12.0,-12.0,-12.0,0.0,-0.31785452633046984
1.82,6.1107046829204,1.7414077136179669,1.23746575031113,-2.434693278694589,29.530328799648345,-12.0,-12.0,-12.0,0.0,-0.2577277107611786
1.84,6.143524732081521,1.5395828058851593,1.1919349529248384,-2.1167998125419882,29.51362288224463,-12.0,-12.0,-12.0,0.0,-0.20002392222261678
1.86,6.172250024918843,1.3320657959906517,1.152852835762035,-1.7900480980461053,29.49846995785289,-12.0,-12.0,-12.0,0.0,-0.14884632622477756
1.88,6.196774989650641,1.1196950709510294,1.1203829773315714,-1.4558066670670768,29.484629909625244,-12.0,-12.0,-12.0,0.0,-0.10735974028200801
1.9,6.217011412991506,0.9033637642574539,1.094661076154562,-1.115490884693265,29.471807315043005,-12.0,-12.0,-12.0,0.0,-0.07789231896332205
1.92,6.232889297125717,0.6839970657875706,1.0757942477609923,-0.7705403344600572,29.459667602142265,-12.0,-12.0,-12.0,0.0,-0.06200831523395833
1.94,6.244357330136046,0.46253627708989764,1.0638607179133253,-0.4224022879737451,29.447851981048828,-12.0,-12.0,-12.0,0.0,-0.059381683860210366
1.96,6.251383102318191,0.2399291841139745,1.0589097704757666,-0.0725228148906591,29.435991495367784,-12.0,-12.0,-12.0,0.0,-0.06122385822811072
1.98,6.253953183022797,0.01712542758841205,1.060961800562068,0.27765518068444583,29.423720388712795,-12.0,-12.0,-12.0,0.0,-0.07584184173681907
2.0,6.252073138302945,-0.20492515775969505,1.0700083578052944,0.626689526395485,29.410688804166476,-12.0,-12.0,-12.0,0.0,-0.10453677844564713
2.02,6.245767522471053,-0.4252736771458791,1.086012130260448,0.9731355480073914,29.396574547415963,-12.0,-12.0,-12.0,0.0,-0.14618611318474972
2.04,6.235079836869354,-0.6429753011272791,1.1089068785531913,1.3155458287398853,29.3810935013119,-12.0,-12.0,-12.0,-7.105427357601002e-15,-0.1991221147796216
2.06,6.220072381694851,-0.8570966152943463,1.1385974303765476,1.6524760238664802,29.36400783857018,-12.0,-12.0,-12.0,0.0,-0.2612239611848527
2.08,6.200825906457618,-1.0667288438922324,1.1749598628376372,1.9824982806173128,29.34513138422237,-12.0,-12.0,-12.0,0.0,-0.33004630852946293
2.1,6.1774389299655,-1.271007752978482,1.2178420259411649,2.304221671456144,29.324331436436264,-12.0,-12.0,-12.0,0.0,-0.40298264534135153
2.12,6.150026594179329,-1.4691401205604613,1.267064524610836,2.616316711035755,29.301526828626905,-12.0,-12.0,-12.0,0.0,-0.4774497179999041
2.14,6.118718932819641,-1.6604357267856638,1.3224221873863211,2.9175387491020515,29.276682262271553,-12.0,-12.0,-12.0,0.0,-0.5510818871940242
2.16,6.083658457098041,-1.8443432420133041,1.3836859386450655,3.206743579032395,29.24980006795899,-12.0,-12.0,-12.0,0.0,-0.6218876665923452
2.18,6.044997001131513,-2.0204880740963618,1.450604843653596,3.482887945198723,29.22091169818301,-12.0,-12.0,-12.0,0.0,-0.6883309065252571
2.2,6.002891805914969,-2.188710403318161,1.5229079556641665,3.7450082295667966,29.190074939538523,-12.0,-12.0,-12.0,0.0,-0.7492249772422888
2.22,5.957500852084183,-2.349102094619396,1.6003054744573166,3.992172249156223,29.157393844133914,-12.0,-12.0,-12.0,0.0,-0.8031307484416933
2.24,5.908977472465248,-2.502041716573721,1.682488648506757,4.2234016611888405,29.123111903336248,-12.0,-12.0,-12.0,0.0,-0.8462760872659683
2.26,5.857464287351003,-2.6482271585529475,1.7691278351407593,4.43756582470577,29.05720434437112,-12.0,-12.0,-12.0,0.0,-0.85784695497564
2.28,5.803086518154678,-2.788704901287587,1.859868192022411,4.633252245122134,28.685540849187078,-12.0,-12.0,-12.0,-8.352001041894724,-9.237233187788183
2.3,5.745944768573739,-2.9248934836157505,1.954322624677415,4.808624402383741,27.935263064280228,-12.0,-12.0,-12.0,-27.072501900098942,-27.987964872407087
2.32,5.686107435187469,-3.058595773962963,2.0520619143457655,4.961285668877515,26.81284348808445,-12.0,-12.0,-12.0,-45.94719535610518,-46.84616859235117
2.34,5.623603060404159,-3.191990451306173,2.152602419802087,5.088178437893919,25.344652833568183,-12.0,-12.0,-12.0,-64.00652947095463,-64.83964474192592
2.36,5.558413180043485,-3.3275883896244154,2.255392443409674,5.185559494167055,23.577965052135934,-12.0,-12.0,-12.0,-80.23187638158986,-80.9472849178734
2.38,5.49046653942753,-3.4681364092331477,2.3597992832466215,5.249101903882221,21.582194831528874,-12.0,-12.0,-12.0,-93.55059282661387,-94.09329076952118
2.4,5.419635896751243,-3.6164528057445486,2.4651000018838705,5.27417151049692,19.45039195719339,-12.0,-12.0,-12.0,-102.8201555938958,-103.1312256767272
2.42,5.345738847445472,-3.775190561402404,2.5704796946574486,5.2563007884999315,17.30045583781184,-12.0,-12.0,-12.0,-104.88593420787689,-104.58570732351417
2.44,5.268543974003495,-3.946547457411805,2.6750409989663826,5.191826541277244,15.274851077591386,-12.0,-12.0,-12.0,-95.49033358663536,-94.78581252695334
2.46,5.18778293154055,-4.131973200636814,2.77782712172335,5.07857888509419,13.537191505159322,-12.0,-12.0,-12.0,-77.57033326222984,-76.42546667380977
2.48,5.103167808803288,-4.331947774900508,2.8778576836122713,4.916441664284648,12.26444646618397,-12.0,-12.0,-12.0,-50.66927498488996,-49.077708502185075
2.5,5.014447706562607,-4.522452369560995,2.974217341232345,4.7364647996906095,11.633113682663765,-12.0,-3.3961536695540304,-3.3961536695540304,-14.732983509250484,-14.203865922500226
2.52,4.924685316749271,-4.439037067466456,3.0701294744825995,4.869322611891304,11.355924022937964,-0.2148938234797315,5.008644741341093,5.008644741341093,-11.25008090855728,-11.091044121221552
2.54,4.837052170648763,-4.321935471118939,-3.114141343288476,5.021063279125626,11.133931760947128,5.1456552521743,6.305738046281068,6.305738046281068,-8.164874195748695,-7.981903994947061
2.56,4.7518986222825506,-4.191325352903277,-3.0122670330543855,5.16460856298285,10.979534432534477,6.434540963135923,7.604336857246861,7.604336857246861,-4.632088406720996,-4.417740157941973
2.58,4.669481122343427,-4.048554183740123,-2.9076381421764346,5.295811788937328,10.903861263859476,7.735259456087065,8.916622018456282,8.916622018456282,-0.5563881584489216,-0.3134863923061686
2.6,4.590019813507384,-3.896666975686172,-2.8005561565546433,5.408320702464437,10.85735190670436,9.047768129032644,10.035024449217122,10.035024449217122,-0.2619393337878382,-0.015176565407421627
2.62,4.51365037041225,-3.7396575177546136,-2.6914761651415677,5.494905751670185,10.814065063276246,10.149271831695712,11.083451776352657,11.083451776352657,-0.29024258261175273,-0.014277961708852649
2.64,4.440458258577679,-3.579371661350671,-2.5809569476628065,5.551476891340713,10.778029232426391,11.187940731617466,11.973904688583826,11.973904688583826,-0.3183578920144561,-0.013497353613916241
2.66,4.37043302181543,-3.4253359221804796,-2.4696928139984884,5.566936162040234,10.751695945668573,12.0,12.0,12.0,-0.34559373384647607,-0.012749111520139467
2.68,4.303366736656656,-3.282995301264226,-2.358583557881497,5.536818393914373,10.72625872130776,12.0,12.0,12.0,-0.3737808400449705,-0.011984886233210146
2.7,4.2390557442614965,-3.1492692649434257,-2.248488859730654,5.466387604938042,10.703168565131493,12.0,12.0,12.0,-0.4037109806467729,-0.01124281704393626
2.72,4.1773602193251005,-3.0209097224755874,-2.140160912113922,5.361012819123572,10.681605696579954,12.0,12.0,12.0,-0.43174445356966373,-0.010475459230531392
2.74,4.118204532834316,-2.8947843857010676,-2.0342484261902127,5.225600631140818,10.661548990726118,12.0,12.0,12.0,-0.4593561555887007,-0.009733255410805275
2.76,4.061572905859084,-2.7680639588790683,-1.931309381129302,5.0642860649078125,10.642905336474735,12.0,12.0,12.0,-0.495226365066884,-0.009014052349432644
2.78,4.007502212759926,-2.638323228097001,-1.8318276750892561,4.880341633025252,10.623770655088103,12.0,12.0,12.0,-0.5328877511319803,-0.008457824938090774
2.8,3.9560293188842843,-2.515633761793158,-1.7362404245098784,4.673499871877497,10.607741901009495,9.687833182575536,12.0,9.687833182575536,-0.4486528405552903,-0.007658375986412946
2.82,3.9066239853890465,-2.42492132694915,-1.645047539240899,4.443593032127811,10.593167030215252,8.795727385941886,9.410584706989424,8.958397872493405,-0.07427778469495472,-0.0070304488525698705
2.84,3.8591633992094083,-2.316993364224184,-1.5585683279973956,4.202438045541769,10.579092149892816,9.053146956879496,9.962911648921933,9.962911648921933,0.0,-0.006905247590316299
2.86,3.814075472237212,-2.1902098784040476,-1.477032644695365,3.949065290597975,10.565142071244773,10.038691530372535,10.216267093757157,10.092705902855498,0.0,-0.09024754661374801
2.88,3.7715389916989346,-2.0656391092686754,-1.4006744451194884,3.6855755710923463,10.552786513126446,8.845655888006469,10.02560845592835,8.845655888006469,0.0,-0.053294901763024316
2.9,3.7312964959083934,-1.9637635369071715,-1.3296257476576319,3.419736173991288,10.542179961429202,6.547663935294661,8.657542619081875,6.547663935294661,0.0,-0.014751735762577656
2.92,3.6927303006722467,-1.9002577290193363,-1.2638275046368435,3.1624896089118555,10.532962283788805,3.498438120992147,6.2723162879557215,3.498438120992147,-1.7763568394002505e-15,-0.004489937303928548
2.94,3.654951665966683,-1.8864996128501865,-1.2029884975389376,2.925754538041558,10.524483528580705,-0.005430954292305626,3.1636278770276047,-0.005430954292305626,-0.02142345691124703,-0.004132103990025449
2.96,3.6168910009550275,-1.9291607230221535,-1.146586312791392,2.720443422621113,10.516668139904688,-3.6642356457759213,-0.36947391898377874,-3.6642356457759213,-0.031517803711510695,-0.003843542172634773
2.98,3.577395238280348,-2.029841018566077,-1.09390420178765,2.554829848300975,10.509450903111377,-7.169368819975381,-4.026627421396968,-7.169368819975381,-0.012936745533872696,-0.003597079745438936
3.0,3.5353315799169835,-2.1849192921559992,-1.044096692796808,2.433355124150524,10.502583941332759,-10.228244836897982,-7.500250662244098,-10.228244836897982,0.0,-0.0035044778854691483
3.02,3.4896941456578427,-2.3838608528382648,-0.9962765776225879,2.3546414649911234,10.495456351651422,-12.0,-10.500736918784195,-12.0,0.0,-0.024331641825894812
3.04,3.4399401340541003,-2.591537091683969,-0.9497768797324682,2.2980581231691186,10.488057097625715,-12.0,-12.0,-12.0,0.0,-0.058018076181181155
3.06,3.3860315271472143,-2.799381924899654,-0.9042449569670161,2.2578712602836477,10.48045286074129,-12.0,-12.0,-12.0,0.0,-0.08367299500786024
3.08,3.327961357734944,-3.0077502628920474,-0.8593520942170976,2.2341767494227502,10.472662583427102,-12.0,-12.0,-12.0,0.0,-0.10666422902779532
3.1,3.265715812844328,-3.2169729907242677,-0.814766611267828,2.2271758650013074,10.464704858488723,-12.0,-12.0,-12.0,0.0,-0.12749907185175952
3.12,3.1992746449777765,-3.4273636911631398,-0.7701517198366741,2.237178484187939,10.456614475831977,-12.0,-12.0,-12.0,0.0,-0.14583550830845626
3.14,3.128611461395545,-3.639224089569941,-0.7251633234421764,2.264605980380189,10.448464186003548,-12.0,-12.0,-12.0,0.0,-0.16037813119272512
3.16,3.0536939201295104,-3.8528478468547345,-0.6794477689079859,2.3099926905049357,10.440398285577384,-12.0,-12.0,-12.0,0.0,-0.1661917894588536
3.18,2.9744838713356523,-4.068522131624065,-0.6326395959592261,2.373984447507799,10.432684543879521,-12.0,-12.0,-12.0,0.0,-0.14589844052462517
3.2,2.8910174270049214,-4.265693614372236,-0.5844419406290804,2.435744959338145,10.42560714710777,-12.0,-8.585870197366017,-8.585870197366017,0.0,-0.12313304252134422
3.22,2.8044356014099123,-4.383193958308962,-0.5357119270686148,2.429743710059491,10.419193583138227,-8.113073889609863,-5.355385495965317,-5.355385495965317,0.0,-0.09020201101780764
3.24,2.715966599609325,-4.458279710356054,-0.4874616642590297,2.3914594898079398,10.413546625385289,-5.142539984324993,-3.561868018956516,-3.561868018956516,0.0,-0.06422077364661233
3.26,2.626295494349775,-4.50471491826371,-0.4401841147021166,2.333628132875571,10.395332499158611,-3.4113386615409116,-2.2273224698259453,-2.2273224698259453,-0.1608542046176673,-0.22002370408274033
3.28,2.5359287439433515,-4.528583958266991,-0.3942121086940169,2.2615253414263146,10.360144399617885,-2.109945274202398,-1.1478135014226942,-1.1478135014226942,-1.2169275191950888,-1.2534556907194567
3.3,2.4452776858253276,-4.533696277689631,-0.34979759363359264,2.1783445533069417,10.31517484556921,-1.050388900387438,-0.24866218248035624,-0.24866218248035624,-1.8923796264380819,-1.9092652338747087
3.32,2.354685781288176,-4.523141483751007,-0.30713489343030176,2.0867623089285114,10.266604542561865,-0.16741239219476164,0.5005185390127979,0.5005185390127979,-2.2305500982058852,-2.2310623397093297
3.34,2.264439042699081,-4.499588591485337,-0.2663675088064785,1.9891870774739135,10.219432759788726,0.5681239176229776,1.123276476259972,1.123276476259972,-2.1492016954527173,-2.12797730426046
3.36,2.1747738696766703,-4.465335264992784,-0.22759354029070877,1.8877469995191636,10.177461953679407,1.179408707069532,1.6399723451248998,1.6399723451248998,-1.8377024020048758,-1.8095385020323262
3.38,2.085884143658782,-4.422341460044007,-0.190871464854375,1.7842752250196048,10.143385842069518,1.6865040514410168,2.068029143189632,2.068029143189632,-1.4113215558253174,-1.378779919115492
3.4,1.9979276182589807,-4.372266251262267,-0.15622603135836322,1.6803132643039864,10.11893662923747,2.1065466030826796,2.4221077054047186,2.4221077054047186,-0.9148026561279252,-0.8799572851964522
3.42,1.9110315574415289,-4.3165057358095344,-0.12365394448352518,1.5771278911424291,10.105056426088185,2.453935736372582,2.7144012019571235,2.7144012019571235,-0.3841687109194929,-0.34862720569537453
3.44,1.8252976167028516,-4.256234504526288,-0.09312910151758302,1.4757423944786734,10.101195447322098,2.7406365362209386,2.9534368947887475,2.9534368947887475,-0.03631127939278933,-0.0011162027832075372
3.46,1.740804029769703,-4.192729780285465,-0.06460480655290013,1.3773280198140763,10.090502504883933,2.974052273969882,3.1289993511505303,3.1289993511505303,-0.034817175989818594,-0.001012158245447703
3.48,1.657606019600345,-4.126682334980607,-0.03801393895718164,1.2823398292825958,10.08435170837358,3.1488375257319805,3.289541944061142,3.289541944061142,-0.03322342920347232,-0.0008735277443638195
3.5,1.5757482268432095,-4.058883155063804,-0.013284202411057322,1.1913680687391177,10.063602436172916,3.2971773966044027,3.3946124478655997,3.3946124478655997,-0.030633276555837696,-0.0008061333104160961
3.52,1.495259474481911,-3.989853253676133,0.00966858764555667,1.1046747881031742,10.038915818695726,3.406268078393733,3.4856422022686777,3.4856422022686777,-0.02800802544286718,-0.0007802055945920622
3.54,1.4161624911796549,-3.919702878316618,0.03092854706141246,1.0220183686179969,10.024542753518203,3.503921856605342,3.588175885189523,3.588175885189523,-0.026204925942076684,-0.0006944479708251572
3.56,1.338478494795106,-3.848619826844722,0.050574189591483076,0.9432637836935561,10.018718606492932,3.5974688993713735,3.6535426893478826,3.6465543339461908,-0.023355228500637537,-0.0006305108797516126
3.58,1.262218207943975,-3.777383258671286,0.06868984146897006,0.869024427441955,9.995679133509586,3.6517331680022456,3.7006095108882486,3.670100973513822,-0.02038496257431177,-0.0005927234808112969
3.6,1.187384075115811,-3.705954621185804,0.0853630984791689,0.7989056895339329,9.986487179523825,3.6862656990918543,3.7418793271796926,3.7418793271796926,-0.019057432130374252,-0.0005578538124038149
3.62,1.113980048665993,-3.6344343828487675,0.10067288625487691,0.7327001763409642,9.985534949997557,3.73510420392015,3.768855832389892,3.768855832389892,-0.016775403094925423,-0.0005054256746052574
3.64,1.042005419570878,-3.56310324723094,0.11469742058475063,0.6704382420710392,9.980849053621782,3.770899989387172,3.7807234056780423,3.780079314229841,-0.014740583276216412,-0.00046864925590645035
3.66,0.9714535756369069,-3.49214939923995,0.12751602264867934,0.6120494854108741,9.976296341501827,3.7793575769997507,3.790302014516192,3.790302014516192,-0.013076817566306076,-0.0004437639115056208
3.68,0.9023164223931244,-3.421638775693094,0.13920392291995043,0.5573269505359841,9.971864356560738,3.7833822127070564,3.791609864539289,3.7912689249277776,-0.01150162665645027,-0.0004097033184686169
3.7,0.8345845365621932,-3.3516607533581473,0.1498323799497232,0.5061080377845298,9.967552801919549,3.7807190104834887,3.7911151319295224,3.784057492594417,-0.010102058653671975,-0.00039109067090633415
3.72,0.7682463679573744,-3.2822602323820123,0.15946997328187784,0.4581904267823657,9.966872782591354,3.7742602113775114,3.7837077682591205,3.7742602113775114,-0.008921502044527685,-0.00036292875183751433
3.74,0.7032896314867588,-3.213530181434255,0.16818118313616992,0.41344604759910614,9.966233016503322,3.758001681501897,3.772844665611017,3.758001681501897,-0.00786707564410527,-0.0003362064356985245
3.76,0.6397003046167778,-3.145526540444977,0.17602792430625414,0.371715705987423,9.965629745419374,3.7375835682642964,3.7561366520885415,3.7375835682642964,-0.006951606147312717,-0.00031607692482000724
3.78,0.5774634419062159,-3.0782896479706343,0.1830688299858707,0.3328352901543611,9.965046927692104,3.713536837785554,3.73533475938274,3.713536837785554,-0.006221174241522576,-0.0003104146433409727
3.8,0.5165633726936936,-3.0118521206746633,0.1893592900163057,0.29664502369283846,9.964505601707994,3.6862929720827275,3.7109510709807116,3.6862929720827275,-0.00550498220537321,-0.0002930323600249356
3.82,0.4569838256254601,-2.9462414767052216,0.19495156908488198,0.26299215501178264,9.963992739034548,3.6562275096187724,3.683410315681482,3.6562275096187724,-0.004930989101096017,-0.0002771763760691659
3.84,0.3987080292076382,-2.8814804136008507,0.199894943309884,0.23173072932668565,9.963504827856626,3.6236619839298356,3.65308010573058,3.6236619839298356,-0.004442710924498883,-0.00026695675136565247
3.86,0.3417187988543627,-2.8175876096804715,0.20423584183625465,0.20272198812021275,9.96303991205192,3.5888848185276974,3.6202798662608107,3.5888848185276974,-0.004035923773590078,-0.0002506094372394449
3.88,0.2859986104776098,-2.754578478964346,0.2080179931998387,0.1758347049909691,9.96258786363272,3.552152952489019,3.5852949606102547,3.552152952489019,-0.0036584872841514127,-0.0002403297930125975
3.9,0.2315296639233543,-2.692465110922338,0.2112825723775309,0.15094452791763224,9.962161577685501,3.513732584276761,3.5483844332830516,3.513732584276761,-0.0033476757663386536,-0.00022922353271452242
3.92,0.17829394573097868,-2.631256923748,0.21406833706539885,0.127934204081212,9.961749142736913,3.4738388241913807,3.5098053875494695,3.4738388241913807,-0.0031157875139555813,-0.00022364412524377916
3.94,0.12627328269370428,-2.5709604216758635,0.2164117638933174,0.10669272321807644,9.961354968525747,3.4327054497311997,3.469777951644134,3.4327054497311997,-0.0028455642343407916,-0.00021054947596476845
3.96,0.07544939797576117,-2.5115794374584697,0.21834717045091345,0.08711507070646274,9.960974741607158,3.3905589593948458,3.428533678391952,3.3905589593948458,-0.0026577408359527155,-0.00020593129201320476
3.98,0.0258039669114421,-2.453114963054766,0.21990682701646946,0.0691014950448836,9.96060680232248,3.347609306575677,3.3862965952764896,3.347609306575677,-0.0024735577636443296,-0.00019796725820661262
4.0,-0.022681327773406815,-2.3955652376057475,0.22112105865050324,0.05255710716611859,9.960250065676018,3.3040724874129532,3.3432787823270806,3.3040724874129532,-0.002301626089576736,-0.0001862489663293533
4.02,-0.07002473981498061,-2.3389256973980044,0.2220183364069115,0.03739132713785406,9.959903004290979,3.2601569510085,3.2996947780972845,3.2601569510085,-0.002152853494512108,-0.00018748811966013204
4.04,-0.11624440355455082,-2.283188957270068,0.22262535857373145,0.023517386568402424,9.95956482759316,3.2160641110368338,3.2557516913394657,3.2160641110368338,-0.001996039120034432,-0.00017562296713250977
4.06,-0.1613582785525332,-2.2283449391887022,0.22296712367085192,0.010852025594394297,9.959234128643626,3.1719858481129513,3.211652634059649,3.1719858481129513,-0.001850504600882985,-0.00017950945067483556
4.08,-0.2053840968695361,-2.1743809937677803,0.22306699765378468,-0.0006848041959114749,9.958910527530357,3.1281027563915633,3.1675859116051543,3.1281027563915633,-0.0017141789103449767,-0.00016870017720637884
4.1,-0.24833931311858107,-2.121282050284044,0.22294677544739194,-0.011170187040032026,9.958592410974122,3.084581333393921,3.123731680358081,3.084581333393921,-0.001564401001124871,-0.00016873804964536755
4.12,-0.2902410581627988,-2.0690308385868867,0.2226267386853351,-0.020678388630304988,9.95827926944196,3.041572601299839,3.0802551242335863,3.041572601299839,-0.001424863648301411,-0.00016930586200967872
4.14,-0.3311060971118155,-2.0176081033476336,0.22212571065251652,-0.029280996241247758,9.957970339595953,2.999211622386882,3.037305493289413,2.999211622386882,-0.0013085381520507866,-0.00016862992298289498
4.16,-0.37095079311567475,-1.9669929611369776,0.22146111008471436,-0.037046870493493596,9.957664881680117,2.9576123011015327,2.995015298524521,2.9576123011015327,-0.0011427080789898625,-0.00015908360289114062
4.18,-0.40979107721245844,-1.9171631325548166,0.22064900488496164,-0.04404223430876021,9.957362072596046,2.9168717511856417,2.953498346755445,2.9168717511856417,-0.0009929963393329189,-0.00016184322493374183
4.2,-0.4476424241156154,-1.8680953174560488,0.2197041658326846,-0.0503305719871236,9.957060639350852,2.877065738530805,2.9128480764914335,2.877065738530805,-0.0008591280684866476,-0.00016636844113599586
4.22,-0.4845198348217701,-1.819765496468407,0.21864012159607427,-0.055972602216555915,9.956761736435634,2.838252146170179,2.8731389783421606,2.838252146170179,-0.0006936085627087252,-0.00016097649328550984
4.24,-0.5204378251959024,-1.7721492297102717,0.21746921434491995,-0.06102623848438014,9.956462623587774,2.8004702896277633,2.8344269648302847,2.8004702896277633,-0.0005310233189002034,-0.00015897792889796487
4.26,-0.5554104208759517,-1.725221981873128,0.21620265688622808,-0.06554649965276226,9.956160621547015,2.7637406656795536,2.7967498727748836,2.7637406656795536,-0.00037705508169505464,-0.000148920010015742
4.28,-0.5894511580653704,-1.6789593776002218,0.21485059086966274,-0.06958548981070863,9.955851596411714,2.728072378800184,2.7601265179659396,2.728072378800184,-0.00021134666713518158,-0.00015988990972553956
4.3,-0.6225730887372131,-1.6333374107113772,0.21342214476433696,-0.0731924169223592,9.955548296621105,2.693457505462834,2.7245641122183004,2.693457505462834,-3.9966154168347146e-05,-0.0001517407446164614
4.32,-0.6547887917357286,-1.5883328715250726,0.21192549373716218,-0.07641332806719237,9.955249083384116,2.659860732110171,2.690053188286174,2.659860732110171,0.0,-0.000159543389176231
4.34,-0.6861103911469593,-1.5439233882202787,0.21036792340087018,-0.07929129835208636,9.954945500305314,2.6272675932039373,2.656556782019822,2.6272675932039373,0.0,-0.00029159067607180574
4.36,-0.7165495702933504,-1.5000873868027376,0.2087558836160177,-0.08186670275375464,9.954637113025989,2.5956323578815033,2.6240618559046234,2.5956323578815033,0.0,-0.0004566447863609425
4.38,-0.7461175938834099,-1.4568045935647318,0.20709504797981815,-0.08417680928647349,9.954323638477184,2.564899136542086,2.5925194049169393,2.564899136542086,0.0,-0.0006210892533518135
4.4,-0.7748253346174669,-1.4140560926180952,0.2053903747575898,-0.08625589894858077,9.954004837295793,2.535007317295665,2.561873136147188,2.535007317295665,0.0,-0.0007842617410867732
4.42,-0.8026833010536888,-1.3718243970459008,0.20364616570955718,-0.0881353528014612,9.953680512524782,2.505891385478065,2.532061929007326,2.505891385478065,0.0,-0.0009453805769257511
4.44,-0.829701666855562,-1.3300935137355303,0.2018661233435175,-0.08984373111350806,9.953350506301392,2.4774817082500897,2.5030198155816197,2.4774817082500897,0.0,-0.0011038636057584435
4.46,-0.8558903011845753,-1.2888489920906427,0.20005340647834302,-0.09140685725696851,9.953014698446278,2.4497055564722565,2.474676805549063,2.4497055564722565,0.0,-0.0012591130766598149
4.48,-0.881258799867802,-1.2480779543754623,0.19821068394838726,-0.09284790970031484,9.95267300748141,2.42248814354119,2.446959918715612,2.42248814354119,0.0,-0.0014105966199754877
4.5,-0.9058165170514129,-1.2077691077960282,0.19634018685945165,-0.09418752220325977,9.952325379021238,2.3957536825001906,2.419794218806042,2.3957536825001906,0.0,-0.00155762494681198
4.52,-0.9295725968357552,-1.167912738976818,0.1944437581489069,-0.09544389273572092,9.951971790296312,2.369426259950206,2.3931038725694243,2.369426259950206,0.0,-0.0017002883301906815
4.54,-0.9525360046876108,-1.1285006940898217,0.1925229001517028,-0.09663289735063249,9.951612248226171,2.343430686839882,2.3668129993964713,2.343430686839882,0.0,-0.0018380047052466465
4.56,-0.9747155583156512,-1.0895263443449432,0.19057881990594971,-0.09776821007576293,9.951246785569454,2.317693275708724,2.340846527473427,2.317693275708724,0.0,-0.00197052461661126
4.58,-0.9961199577198406,-1.050984538907247,0.18861247195719244,-0.09886142710285237,9.950875458711103,2.292142524611101,2.315130958346313,2.292142524611101,0.0,-0.00209766365567067
4.6,-1.0167578141853337,-1.0128715466481293,0.18662459864509984,-0.09992219421929831,9.95049834554785,2.2667097279079553,2.289595043391841,2.2667097279079553,0.0,-0.002219298381796398
4.62,-1.0366376780106135,-0.975184988023801,0.18461576781646194,-0.10095833660764435,9.950115543486074,2.2413295173215144,2.2641703874815806,2.2413295173215144,0.0,-0.002335361206872083
4.64,-1.0557680647847723,-0.9379237583092429,0.1825864079253421,-0.10197599021875753,9.949727167554975,2.2159403366370016,2.238791983248758,2.2159403366370016,0.0,-0.0024458347650563143
4.66,-1.0741574800528297,-0.9010879433549703,0.18053684049603191,-0.10297973399690089,9.949333348641543,2.190484853037839,2.2133986793312626,2.190484853037839,0.0,-0.0025507463336378947
4.68,-1.0918144422307783,-0.8646787289828428,0.17846730993871418,-0.10397272229304415,9.948934231841752,2.164910307564727,2.187933585512348,2.164910307564727,0.0,-0.0026501622741724254
4.7,-1.1087475036539383,-0.8286983050960243,0.17637801072014625,-0.10495681684599663,9.948529974927952,2.1391688066214343,2.1623444172115747,2.1391688066214343,0.0,-0.0027441824318755158
4.72,-1.1249652696634098,-0.7931497655485295,0.17426911190400318,-0.10593271773808786,9.94812074692679,2.1132175559573296,2.136583781175746,2.1132175559573296,0.0,-0.002832934890894888
4.74,-1.1404764156560772,-0.7580370047978633,0.17214077908726821,-0.10690009274715341,9.94770672679927,2.087019038188508,2.110609403777706,2.087019038188508,0.0,-0.0029165712646406668
4.76,-1.1552897020439141,-0.7233646123500803,0.16999319377041466,-0.10785770451984707,9.947288102217541,2.060541134608139,2.084384302933312,2.060541134608139,0.0,-0.0029952622318993906
4.78,-1.169413987088494,-0.6891377659960626,0.1678265702107442,-0.10880353498742654,9.946865068431245,2.0337571919273225,2.0578769043767093,2.0337571919273225,0.0,-0.0030691934273803234
4.8,-1.1828582375963925,-0.6553621248286693,0.1656411698198461,-0.10973490643699298,9.946437827216652,2.0066460346171264,2.031061102930973,2.0066460346171264,0.0,-0.003138561983989579
4.82,-1.1956315374809297,-0.6220437230191207,0.16343731317819454,-0.11064859864290176,9.94600658589861,1.9791919237190088,2.0039162694517407,1.9791919237190088,0.0,-0.0032035734359210956
4.84,-1.207743094215087,-0.5891888653151154,0.16121538975136573,-0.11154096145757875,9.945571556445628,1.9513844632942683,1.9764272043444906,1.9513844632942683,0.0,-0.003264438657013067
4.86,-1.2192022432194614,-0.5568040251991085,0.15897586540497066,-0.11240802226277313,9.945132954626743,1.9232184561995584,1.9485840388582767,1.9232184561995584,0.0,-0.0033213717445017207
4.88,-1.2300184502475842,-0.5248957466111178,0.1567192878269026,-0.11324558769358506,9.944690999227657,1.8946937114378348,1.9203820859089806,1.8946937114378348,0.0,-0.003374587726496372
4.9,-1.2402013118485424,-0.49347055009412544,0.1544462899770238,-0.11404933907135012,9.944245911324352,1.8658148059931619,1.8918216427378232,1.8658148059931619,0.0,-0.0034243007039422395
4.92,-1.2497605540034609,-0.4625348441604328,0.15215759169566212,-0.11481492101914395,9.943797913606282,1.836590804801553,1.8629077483809242,1.836590804801553,0.0,-0.0034707223758232812
4.94,-1.2587060290476522,-0.4320948426035124,0.1498539996119419,-0.1155380227866429,9.943347229749893,1.8070349431891528,1.833649899680715,1.8070349431891528,0.0,-0.0035140605354735746
4.96,-1.267047711003834,-0.40215648839264906,0.1475364055019206,-0.11621445187869331,9.94289408383965,1.7771642768146754,1.8040617302387272,1.7771642768146754,0.0,-0.0035545178583807763
4.98,-1.2747956894636714,-0.3727253846873903,0.14520578325404188,-0.1168401996642128,9.942438699831266,1.7469993047719565,1.774160657408449,1.7469993047719565,0.0,-0.0035922909294788634
5.0,-1.2819601621651133,-0.34380673386889193,0.14286318460527525,-0.11741149815377526,9.941855401404961,1.7165633852254327,1.7439675030448047,1.7165633852254327,0.0,-0.0036275691539200093
5.02,-1.2885514267554334,-0.31540533424511813,0.14050973423017155,-0.117924806720575,9.939226180573472,1.6858776331943797,1.7135056866253846,1.6858776331943797,-0.047932389582253876,-0.051594007646416105
5.04,-1.2945798728021523,-0.28752555310401406,0.13814662547150647,-0.11837682926088788,9.933908843902229,1.6549702404637514,1.6827963411947824,1.6549702404637514,-0.18245520447136165,-0.18614732389390926
5.06,-1.3000559715873972,-0.2601711834223597,0.1357751136388039,-0.11876467676758376,9.92591367727326,1.6238735552352734,1.6518685486083462,1.6238735552352734,-0.3165287147658944,-0.32024440798037807
5.08,-1.304990264194622,-0.23334541475725343,0.1333965071963341,-0.1190858907656737,9.915253091177819,1.592620724135724,1.620754746770891,1.592620724135724,-0.4500446837884322,-0.4537772206193961
5.1,-1.3093933494275345,-0.20705082064588762,0.13101215991634874,-0.11933844831460408,9.901941514649648,1.5612455549830306,1.589488150259858,1.5612455549830306,-0.582899555161017,-0.5866419741681329
5.12,-1.3132758713125632,-0.18128934953148282,0.12862346161044158,-0.11952076482219064,9.88599531974456,1.5297821737617543,1.558102622487011,1.5297821737617543,-0.7149942115666006,-0.718740569268249
5.14,-1.316648506556927,-0.1560623231986959,0.12623182928872012,-0.11963168982058536,9.867432750731435,1.4982647089234682,1.5266322993262706,1.4982647089234682,-0.846233395794755,-0.8499775251327889
5.16,-1.3195219519988743,-0.1313704403916584,0.1238386982282833,-0.11967049837070051,9.846273865248993,1.4667269755045085,1.4951112951695926,1.4667269755045085,-0.9765252435025982,-0.980261155525055
5.18,-1.3219069123619982,-0.10721378589229215,0.12144551456561103,-0.11963687772472877,9.822540463021245,1.43520228812472,1.4635733756478868,1.43520228812472,-1.105780779573454,-1.1095020694990234
5.2,-1.3238140879975764,-0.0835918433015637,0.11905372647143864,-0.11953091122606017,9.796256048898432,1.403723123131914,1.4320517958218337,1.403723123131914,-1.2339136680985714,-1.2376149285489824
5.22,-1.3252541632344659,-0.06050351340228205,0.11666477788173424,-0.1193530572788816,9.76744577009886,1.3723210136246968,1.4005789333574596,1.3723210136246968,-1.3608396752415377,-1.3645155279928614
5.24,-1.3262377947091686,-0.03794713483266544,0.11428009964796715,-0.11910412688632623,9.736136404444293,1.3410262206468762,1.3691862252987461,1.3410262206468762,-1.4864765745787363,-1.4901231557125976
5.26,-1.3267756002395308,-0.015920513664336614,0.11190110149474108,-0.11878525230256849,9.702356356245945,1.3098674075696184,1.337903757458618,1.3098674075696184,-1.6107435627530933,-1.61435461542851
5.28,-1.3268781488865824,0.00557904960903433,0.10952916888730257,-0.11839786021309365,9.666135584607972,1.2788719056997668,1.3067600701041062,1.2788719056997668,-1.733560926622487,-1.7371314611306554
5.3,-1.3265559505622644,0.026554730632874262,0.10716565453483895,-0.1179436429352039,9.627505621654201,1.2480652841716462,1.275782339695453,1.2480652841716462,-1.8548503387509028,-1.8583756779181322
5.32,-1.3258194474132055,0.04701014732870074,0.10481187585448026,-0.11742452575307592,9.586499522328818,1.2174715202698003,1.2449959432508124,1.2174715202698003,-1.9745342534763877,-1.978008368824295
5.34,-1.3246790052480866,0.06694933220932453,0.10246911101815925,-0.11684264235185084,9.543151832956125,1.1871130140496786,1.2144247308426503,1.1871130140496786,-2.0925362861198993,-2.095955846370162
5.36,-1.3231449052505977,0.08637669821082568,0.100138593044095,-0.11620030317986219,9.497498602051888,1.1570103071311642,1.1840909096950933,1.1570103071311642,-2.2087811383327756,-2.2121420107541305
5.38,-1.3212273367066887,0.10529700414826355,0.09782150635633613,-0.11549996433845251,9.449577365135514,1.1271821230737376,1.1540148409666218,1.1271821230737376,-2.323194322946886,-2.3264921624938837
5.4,-1.3189363905583291,0.12371532184980881,0.09551898514689583,-0.11474419942285291,9.399427111703128,1.0976455107363856,1.124215074093133,1.0976455107363856,-2.43570223020048,-2.438932618559529
5.42,-1.3162820534569204,0.1416370052650044,0.0932321113088399,-0.11393567396845092,9.34708826155496,1.0684158780256172,1.094708493216911,1.0684158780256172,-2.5462323698468667,-2.5493911582513533
5.44,-1.3132742024170743,0.1590676601315927,0.09096191278113963,-0.1130771209466017,9.292602640414247,1.0395070294021502,1.0655103436764153,1.0395070294021502,-2.6547134652613824,-2.657796689437808
5.46,-1.3099226000954904,0.1760131147827661,0.08870936257936535,-0.11217131797765138,9.236013450419675,1.010931235679782,1.0366342730410063,1.010931235679782,-2.761075565353689,-2.76407946002211
5.48,-1.3062368905954966,0.19247939258645042,0.08647537794982796,-0.11122106655847033,9.17736524075212,0.9826992997459739,1.0080924058845901,0.9826992997459739,-2.865250203967852,-2.8681714173068866
5.5,-1.3022265957350458,0.20847268413998832,0.08426081932320528,-0.11022917102932736,9.116703883923574,0.9548205469951798,0.979895387930665,0.9548205469951798,-2.967170524502305,-2.970005164227501
5.52,-1.2979011121211832,0.22399932281829182,0.08206649163331292,-0.10919842216366961,9.054076524732853,0.9273030504556827,0.952052418611394,0.9273030504556827,-3.066771368150664,-3.0695160501705345
5.54,-1.2932697084576976,0.23906576185328224,0.07989314426241378,-0.10813158195311144,8.989531544511173,0.9001536454560656,0.9245714433138477,0.9001536454560656,-3.16398959580473,-3.166641076324254
5.56,-1.2883415233678917,0.2536785526191735,0.07774147175695845,-0.10703136990071555,8.923118517093009,0.8733780151727228,0.8974591783179756,0.8733780151727228,-3.258764188189118,-3.2613193670435914
5.58,-1.283125563635029,0.2678443245727651,0.07561211479929142,-0.10590045112158554,8.854888161379762,0.8469807749762998,0.8707211962484933,0.8469807749762998,-3.351036418209995,-3.3534923415901123
5.6,-1.277630702827748,0.2815697668100265,0.07350566140001646,-0.10474142615025038,8.784892290582524,0.8209655548804772,0.8443620102686288,0.8209655548804772,-3.440750019677818,-3.4431038832078515
5.62,-1.2718656802786055,0.294861611187568,0.07142264827810507,-0.10355682234771041,8.71318375826874,0.7953350794478776,0.8183851562975082,0.7953350794478776,-3.5278513505458164,-3.5301005024394434
5.64,-1.2658391003850349,0.30772661694724857,0.06936356239776842,-0.10234908679514149,8.639816401370068,0.7700912446239372,0.7927932726324688,0.7700912446239372,-3.6122895490377784,-3.61443149309949
5.66,-1.2595594322033694,0.3201715567739204,0.0673288426335823,-0.1011205805577838,8.564844980332818,0.7452351911115686,0.7675881764540253,0.7452351911115686,-3.6940166812432436,-3.6960490799304844
5.68,-1.2530350093080032,0.3322032042105026,0.06531888153759624,-0.09987357420149306,8.48832511661506,0.7207673739832866,0.7427709368324928,0.7207673739832866,-3.772987879007845,-3.7749085565020053
5.7,-1.2462740298893473,0.34382832235074556,0.06333402718457037,-0.09861024444521671,8.410313227750782,0.6966876283641664,0.7183419439562161,0.6966876283641664,-3.849161467145173,-3.850968411838327
5.72,-1.2392845570658177,0.3550536537283291,0.06137458507374305,-0.09733267183604394,8.330866460217973,0.6729952310688767,0.6943009744131964,0.6729952310688767,-3.922499079202738,-3.924190446533221
5.74,-1.2320745193867944,0.36588591131975406,0.059440820067806044,-0.09604283933596455,8.250042620355504,0.6496889581858388,0.6706472524196739,0.6496889581858388,-3.992965761171022,-3.9945398755676678
5.76,-1.2246517115050215,0.3763317705805177,0.05753295835189576,-0.09474263171567275,8.167900103576933,0.6267671386658357,0.6473795070051799,0.6267671386658357,-4.060530062714203,-4.061985419786298
5.78,-1.2170237949986435,0.38639786243509633,0.05565118939748359,-0.09343383565727491,8.084497822145927,0.6042277039651097,0.6244960252002963,0.6042277039651097,-4.125164115629337,-4.126499383877763
5.8,-1.2091982993245416,0.3960907671440237,0.05379566791788548,-0.0921181404724969,7.999895131769135,0.5820682339034711,0.6019947012964859,0.5820682339034711,-4.186843699345917,-4.188057721383758
5.82,-1.2011826228861635,0.40541700897478594,0.05196651580395795,-0.09079713935078562,7.914151757267087,0.5602859988746909,0.5798730823289474,0.5602859988746909,-4.245548293421305,-4.246640086900684
5.84,-1.192984034200488,0.41438305160703187,0.050163824030237336,-0.08947233105850852,7.827327717580959,0.5388779986016139,0.5581284099364067,0.5388779986016139,-4.301261117070397,-4.302229875364299
5.86,-1.184609673150095,0.4229952942062108,0.04838765452316274,-0.08814512201692264,7.739483250370961,0.5178409976157093,0.5367576587785274,0.5178409976157093,-4.353969155861996,-4.354814248068624
5.88,-1.176066552307585,0.43126006810424944,0.04663804198449384,-0.0868168286937345,7.650678736455922,0.497171557656579,0.5157575716983973,0.497171557656579,-4.403663175781149,-4.404384146575337
5.9,-1.1673615583208168,0.4391836340297479,0.04491499566429269,-0.08548868024923693,7.5609746243382645,0.4768660671973555,0.4951246918257369,0.4768660671973555,-4.45033772493002,-4.450934293928479
5.92,-1.1585014533484774,0.4467721798344036,0.04321850107882241,-0.08416182138431551,7.470431355051902,0.45692076828873124,0.47485539182658093,0.45692076828873124,-4.493991123201908,-4.494463183743416
5.94,-1.1494928765365746,0.45403181866647285,0.04154852166990075,-0.08283731534350455,7.379109287560971,0.43733178091681446,0.45494590048778827,0.43733178091681446,-4.5346254403004735,-4.534973058193196
5.96,-1.140342345530494,0.4609685875578756,0.03990500042656642,-0.08151614706074299,7.287068624807321,0.41809512643053726,0.4353923268393241,0.41809512643053726,-4.572246462537509,-4.572469874447243
5.98,-1.131056258005001,0.4675884463836237,0.038287861395133405,-0.08019922636236594,7.194369340961935,0.399206745923793,0.4161906836560583,0.399206745923793,-4.606863650417594,-4.60696327142119
6.0,-1.121640893212458,0.4738972770711679,0.03669701112514012,-0.07888739113635107,7.101071109908035,0.38066251621981634,0.3973369046435106,0.38066251621981634,-4.638490082409324,-4.63846648102926
6.02,-1.112102413550195,0.4799008831397101,0.03513234010005206,-0.07758141060245319,7.007233234833492,0.36245826866329156,0.3788268613642731,0.36245826866329156,-4.667142389710162,-4.6669962968948315
6.04,-1.102446866150901,0.4856049895752448,0.03359372422697149,-0.07628198875266043,6.912914578844486,0.34458981230848895,0.3606563814344866,0.34458981230848895,-4.69284068487458,-4.692572990619804
6.06,-1.0926801844039,0.4910152429211505,0.032081025754102654,-0.07498976739037952,6.818173499278384,0.3270529242237499,0.342821273044077,0.3270529242237499,-4.7156084884411555,-4.7152202862147075
6.08,-1.0828081895658828,0.49613721115575654,0.030594094774372138,-0.0737053291412426,6.723067781721733,0.30984337943989765,0.32531730857554564,0.30984337943989765,-4.735472617156917,-4.734965052973216
6.1,-1.0728365923046708,0.5009763844538766,0.029132770236341088,-0.0724292008785204,6.627654577072542,0.2929569566750252,0.30814026653072923,0.2929569566750252,-4.752463105783883,-4.7518375600173695
6.12,-1.0627709942546888,0.5055381754320633,0.027696881039137367,-0.07116185644674046,6.531990340782885,0.2763894439781835,0.29128592365991035,0.2763894439781835,-4.766613093527453,-4.765871016799489
6.14,-1.0526168895766492,0.5098279200581283,0.0262862471841796,-0.06990371997237757,6.436130773582093,0.26013665848392237,0.2747500714983562,0.26013665848392237,-4.777958715152849,-4.777101730680594
6.16,-1.0423796664714868,0.5138508784773503,0.0249006806631904,-0.06865516871710767,6.340130765409667,0.24419444585313183,0.2585285297036248,0.24419444585313183,-4.78653899042239,-4.785568853400471
6.18,-1.0320646086878302,0.5176122359253622,0.023539986367200783,-0.06741653587814496,6.2440443415594284,0.22855868704854926,0.24261714717567381,0.22855868704854926,-4.7923956982365485,-4.791314290402562
6.2,-1.0216768970169865,0.5211171037453634,0.022203962984198355,-0.06618811334130388,6.14792461127461,0.21322530630970182,0.22701180874691707,0.21322530630970182,-4.795573250638207,-4.794382574668918
6.22,-1.0112216107568586,0.5243705205885703,0.020892403785978786,-0.06497015441243839,6.051823719053817,0.1981902771865773,0.2117084440653777,0.1981902771865773,-4.794399472972262,-4.793007132827564
6.24,-1.0007037291261776,0.5273774533252658,0.019605097180624753,-0.06376287593785505,5.95579279927071,0.18344961094936868,0.19670302943240578,0.18344961094936868,-4.790081164323691,-4.788585996311598
6.26,-0.9901281327280431,0.5301427983415568,0.01834182767499115,-0.06256646100805544,5.859881932311999,0.16899938277706944,0.1819915826863576,0.16899938277706944,-4.783279581283348,-4.781684003747443
6.28,-0.9794996049317267,0.5326713828450448,0.01710237643228396,-0.061381061272525024,5.764140104354497,0.15483572589580738,0.1675701846631036,0.15483572589580738,-4.774050102845446,-4.77235662562701
6.3,-0.9688228332433401,0.5349679661599339,0.015886521878393012,-0.06020679916688689,5.6686151697595255,0.14095483454769445,0.15343497456439475,0.14095483454769445,-4.762449935200121,-4.7606611533835785
6.32,-0.9581024106502704,0.537037241054902,0.014694040264672026,-0.059043770045723365,5.573353816307185,0.12735296650135486,0.13958215287909798,0.12735296650135486,-4.7485379694230705,-4.74665655700585
6.34,-0.9473428369387996,0.5388838350966982,0.013524706189034674,-0.05789204422238424,5.478401533281172,0.1140264451486294,0.12600798385055698,0.1140264451486294,-4.732374638832905,-4.730403342387603
6.36,-0.9365485199844775,0.540512312023227,0.01237829307745919,-0.056751668917827756,5.383802582404651,0.10097166124009802,0.1127087975339757,0.10097166124009802,-4.714021776483289,-4.711963408818589
6.38,-0.9257237770150604,0.5419271731312801,0.011254573628679765,-0.0556226701222729,5.289599971618382,0.0881850743375869,0.09968099149861374,0.0881850743375869,-4.693542473250536,-4.691399907233266
6.4,-0.9148728358455128,0.5431328586743909,0.010153320221998996,-0.05450505437120331,5.195835431686738,0.07566321392895978,0.08692103225851308,0.07566321392895978,-4.671000936909519,-4.668777098991505
6.42,-0.903999836084241,0.5441337492612355,0.009074305284661577,-0.053398810428436916,5.102549395612104,0.06340267993581306,0.07442545632991511,0.06340267993581306,-4.646462352485935,-4.6441602162391025
6.44,-0.8931088303118837,0.5449341672504343,0.008017301629990925,-0.052303910887302185,5.00978098081531,0.05140014320963896,0.06219087069964163,0.05140014320963896,-4.619992744450375,-4.617615324543213
6.46,-0.8822037852326773,0.5455383781446034,0.006982082767661879,-0.05122031369978434,4.917567974042747,0.03965234600493027,0.05021395334366188,0.03965234600493027,-4.591658841123759,-4.589209187360981
6.48,-0.8712885827977749,0.5459505919790323,0.005968423182586946,-0.05014796363085484,4.825946818958266,0.028156102098512308,0.038491453669615684,0.028156102098512308,-4.561527941517737,-4.559009132824295
6.5,-0.8603670213007977,0.5461749646999546,0.0049760985848141814,-0.04908679363955486,4.734952606365572,0.01690829664636004,0.027020192600964124,0.01690829664636004,-4.529667784938812,-4.527082923518499
6.52,-0.8494428164459431,0.5462155995292197,0.004004886132360497,-0.04803672618988237,4.644619067001848,0.005905885850612008,0.015797062417021987,0.005905885850612008,-4.496146423659882,-4.493498629237007
6.54,-0.8385196023889516,0.5460765483128064,0.0030545646285702333,-0.04699767449453654,4.554978566837438,-0.004854103546476114,0.0048190263991136455,-0.004854103546476114,-4.46103209892779,-4.4583245031507355
6.56,-0.8276009327512903,0.5457618128506894,0.002124914695196267,-0.04596954369426486,4.46606210481233,-0.015374574933382625,-0.005916881690728911,-0.015374574933382625,-4.424393120550728,-4.4216288615296975
6.58,-0.816690281600181,0.5452753461816421,0.0012157188626602533,-0.04495223189784552,4.3778993129308015,-0.025658365329917363,-0.016413558296659626,-0.025658365329917363,-4.386297750131104,-4.38347996765622
6.6,-0.8057910444310297,0.5446210538597774,0.00032676184949664844,-0.04394563136474923,4.290518458655627,-0.03570823935196632,-0.02667383404629652,-0.03570823935196632,-4.346814088494689,-4.343945917720982
6.62,-0.7949065390924758,0.5438027953368647,-0.0005421694111760189,-0.04294962956281518,4.203946449490236,-0.04552689371949,-0.03670046569777506,-0.04552689371949,-4.306009967868633,-4.303094535172862
6.64,-0.784040006690368,0.5428243851025931,-0.0013912857347939678,-0.041964109970080085,4.118208839668421,-0.05511696248106994,-0.04649614405227321,-0.05511696248106994,-4.263952847200488,-4.260993265248008
6.66,-0.7731946124805419,0.5416895938893601,-0.00222079557260102,-0.04098895300798156,4.033329838886042,-0.06448101505481241,-0.05606349662016128,-0.06448101505481241,-4.220709712576346,-4.217709075814174
6.68,-0.7623734467316208,0.540402149847639,-0.003030904962997738,-0.0400240368842524,3.9493323229651573,-0.07362155797508041,-0.06540508646098837,-0.07362155797508041,-4.176346982188369,-4.173308362458095
6.7,-0.7515795255654986,0.5389657396900809,-0.003821817492902113,-0.039069238394885665,3.866237846365144,-0.08254103635289123,-0.07452341389605915,-0.08254103635289123,-4.130930415956196,-4.127856858278549
6.72,-0.740815791770028,0.5373840097833498,-0.004593734315767151,-0.03812443361891188,3.784066656414661,-0.0912418371659176,-0.08342091798609959,-0.0912418371659176,-4.0845250301296225,-4.0814195502170145
6.74,-0.7300851156102343,0.5356605672479219,-0.005346854027996173,-0.037189498772457946,3.702837709305184,-0.09972628604158346,-0.0920999800113221,-0.09972628604158346,-4.037195015600378,-4.034060591221464
6.76,-0.7193902955800252,0.5337989809974353,-0.006081372849070732,-0.03626431069500765,3.622568687444778,-0.1079966561182944,-0.10056291946593991,-0.1079966561182944,-3.9890036633946457,-3.985843242151328
6.78,-0.708734059174915,0.5318027826792571,-0.006797484505915108,-0.035348747556207344,3.5432760184750713,-0.11605516602642174,-0.10881200493853617,-0.11605516602642174,-3.940013292349427,-3.9368297673485584
6.8,-0.6981190636343728,0.5296754677824799,-0.007495380206545832,-0.03444268965481749,3.464974895663282,-0.12390397621625036,-0.11684944822582105,-0.12390397621625036,-3.8902851818327857,-3.8870814080843554
6.82,-0.6875478966303585,0.527420496471633,-0.008175248880602837,-0.033546019656891156,3.3876792992797755,-0.1315452030961775,-0.12467740565494265,-0.1315452030961775,-3.8398795131419066,-3.8366582978999664
6.84,-0.6770230769776849,0.5250412944478511,-0.008837277139148725,-0.032658623185386045,3.3114020194007003,-0.1389809151938666,-0.13229798874263043,-0.1389809151938666,-3.788855311193224,-3.785619411170066
6.86,-0.6665470553147643,0.5225412537901475,-0.009481649338916043,-0.03178038929450357,3.2361546797192626,-0.14621313551001405,-0.13971326135783646,-0.14621313551001405,-3.73727039265642,-3.7340225114380323
6.88,-0.6561222147680008,0.5199237337521803,-0.01010854765545588,-0.030911210907144607,3.1619477623372254,-0.15324384390308976,-0.14692524207884985,-0.15324384390308976,-3.6851813187717637,-3.6819241044303235
6.9,-0.6457508716007024,0.5171920615140851,-0.010718152164550077,-0.03005098521672453,3.0887906334438164,-0.16007497951399863,-0.15393590658312162,-0.16007497951399863,-3.632643352781516,-3.62937939566101
6.92,-0.6354352758474061,0.5143495328887656,-0.011310640931426974,-0.029199614054482785,3.016691569790444,-0.16670844323922687,-0.16074719007443491,-0.16670844323922687,-3.5797104218958378,-3.576442252617427
6.94,-0.6251776119345421,0.5113994129820464,-0.01188619010695291,-0.02835700422323166,2.9456577858718007,-0.17314610024778312,-0.1673609897629352,-0.17314610024778312,-3.5264350836970557,-3.523165171330753
6.96,-0.6149799992883604,0.5083449368061297,-0.012444974030080047,-0.027523067798402065,2.875695461725921,-0.1793897825290012,-0.17377916738447088,-0.1793897825290012,-3.472868496870561,-3.469599247278069
6.98,-0.6048444929310596,0.505189309845911,-0.012987165336149076,-0.02669772239728321,2.806809771267675,-0.18544129148566763,-0.18000355175201696,-0.18544129148566763,-3.4190603961574495,-3.4157941505413705
7.0,-0.594773084066065,0.5019357085775887,-0.013512935070110643,-0.025880891416803924,2.7390049110732377,-0.19130240054673964,-0.18603594135358514,-0.19130240054673964,-3.365059071391518,-3.361798104977139
7.02,-0.584767700653413,0.49858728093936827,-0.014022452804326235,-0.025072504240988485,2.672284129534817,-0.19697485781381946,-0.19187810696553392,-0.19697485781381946,-3.3109113505008527,-3.307657871420287
7.04,-0.5748302079762082,0.4951471467538292,-0.014515886760069208,-0.02427249641833737,2.60664975630851,-0.202460388720569,-0.19753179430325266,-0.202460388720569,-3.2566625863246648,-3.253418734628134
7.06,-0.5649624091991143,0.4916183981018521,-0.01499340393239379,-0.023480809809756434,2.5421032319803545,-0.207760698709176,-0.20299872667995594,-0.207760698709176,-3.2023566471069462,-3.199124493950027
7.08,-0.5551660459198542,0.48800409964800073,-0.015455170217610004,-0.022697392707659757,2.4786451378790004,-0.21287747591277079,-0.20828060768598058,-0.21287747591277079,-3.1480359105133493,-3.14481745749197
7.1,-0.5454427987146865,0.48430728891723507,-0.01590135054290087,-0.021922199926601625,2.4162752259661344,-0.21781239384502565,-0.2133791238724389,-0.21781239384502565,-3.0937412610221293,-3.090538439632441
7.12,-0.5357942876788342,0.4805309765231894,-0.016332108997467287,-0.02115519286610892,2.3549924487392335,-0.22256711408087781,-0.21829594743795322,-0.22256711408087781,-3.0395120905245836,-3.0363267617788736
7.14,-0.5262220729720151,0.4766781463884665,-0.016747608885642862,-0.020396339708177048,2.2947949891482726,-0.22714328678089757,-0.22303273891078668,-0.22714328678089757,-2.9853863001958754,-2.982220252312834
7.16,-0.5167276553223513,0.47275175579204015,-0.0171480131044639,-0.01964561496284602,2.235680290171984,-0.23154256024486328,-0.22759114747275191,-0.23154256024486328,-2.931400312771816,-2.9282552676282223
7.18,-0.5073124765879641,0.4687547354893995,-0.017533484023006807,-0.01890299987695512,2.1776450845293462,-0.23576657627721173,-0.23197282136744674,-0.23576657627721173,-2.877589075770026,-2.8744666818406133
7.2,-0.49797792027663595,0.46468998976167825,-0.01790418370111624,-0.018168482268955257,2.1206854240139963,-0.23981697505389568,-0.23617940186650993,-0.23981697505389568,-2.8239860752167836,-2.8208879101676914
7.22,-0.48872531207532144,0.4605603964060758,-0.018260274020159173,-0.017442056459435463,2.06479670858774,-0.24369539795332085,-0.24021252915151622,-0.24369539795332085,-2.770623350099698,-2.7675509210183895
7.24,-0.47955592038030215,0.45636880668078994,-0.018601916812155395,-0.016723723177062794,2.009973715161336,-0.24740349006487122,-0.24407384486055095,-0.24740349006487122,-2.7175315088232668,-2.714486252503169
7.26,-0.47047095682889245,0.45211804520546234,-0.018929273986847406,-0.016013489440684127,1.956210626019861,-0.2509429026450285,-0.24776499458945409,-0.2509429026450285,-2.6647397477359576,-2.66172303110205
7.28,-0.46147157683270507,0.4478109098152202,-0.019242507663340902,-0.015311368401526396,1.9035010568536699,-0.2543152956555623,-0.2512876303452214,-0.2543152956555623,-2.612275871723679,-2.60928899212972
7.3,-0.45255888011701595,0.44345017137681186,-0.01954178027591169,-0.014617379211351592,1.8518380843519702,-0.25752233981624634,-0.25464341310657906,-0.25752233981624634,-2.5601663161008075,-2.557210502361632
7.32,-0.44373391126201567,0.4390385735698955,-0.019827254693900898,-0.013931546841517223,1.8012142733441152,-0.2605657188048467,-0.2578340147372231,-0.2605657188048467,-2.508436170317486,-2.505512583052566
7.34,-0.43499766024760045,0.43457883261200064,-0.020099094349461666,-0.013253901841384816,1.7516217034375603,-0.26344713188290364,-0.2608611203965309,-0.26344713188290364,-2.4571092036911737,-2.4542189361096143
7.36,-0.42635106300591996,0.43007363695317935,-0.020357463344000237,-0.012584480116048458,1.703051995136136,-0.26616829579795526,-0.2637264309969596,-0.26616829579795526,-2.406207891739479,-2.403351969645137
7.38,-0.4177950019802726,0.42552564693171846,-0.020602526551655842,-0.011923322680391788,1.6554963354080132,-0.26873094686734367,-0.26643166517484607,-0.26873094686734367,-2.355753443987921,-2.3529328293066687
7.4,-0.4093303066944436,0.4209374944136959,-0.020834449693147405,-0.01127047547072446,1.60894550267026,-0.27113684227348217,-0.2689785612174969,-0.27113684227348217,-2.3057658318314944,-2.3029814207475914
7.42,-0.4009577543207718,0.41631178236585425,-0.021053399472444667,-0.010625988948675702,1.5633898912423607,-0.27338776276895266,-0.271368878601704,-0.27338776276895266,-2.2562638193171174,-2.253516444122744
7.44,-0.39267807026482154,0.4116510844179613,-0.021259543647397905,-0.00998991784552611,1.5188195351454956,-0.2754855139415221,-0.2736044004897892,-0.2754855139415221,-2.207264992927045,-2.20455542290662
7.46,-0.3844919287571929,0.40695794439395844,-0.021453051109507015,-0.009362320856661988,1.4752241312978862,-0.2774319277803483,-0.27568693504123204,-0.2774319277803483,-2.1587857925137213,-2.1561147376241454
7.48,-0.37639995345745914,0.40223487583345985,-0.021634091924740417,-0.008743260435321904,1.4325930619982614,-0.27922886390619095,-0.2776183169511383,-0.27922886390619095,-2.1108415421605065,-2.1082096517703
7.5,-0.3684027180550439,0.39748436142630217,-0.021802837496235128,-0.008132802141317395,1.3909154170751363,-0.2808782115798297,-0.27940040872389255,-0.2808782115798297,-2.0634464834998316,-2.0608543470621377
7.52,-0.36050074689853145,0.3927088525017758,-0.021959460544339393,-0.007531014555944377,1.3501800149874992,-0.28238189026890925,-0.28103510261106807,-0.28238189026890925,-2.0166138064823715,-2.0140619532073507
7.54,-0.3526945156389233,0.3879107684478598,-0.022104135199539243,-0.006937968786789372,1.3103754236362164,-0.2837418508998162,-0.2825243211779217,-0.2837418508998162,-1.9703556822520125,-1.9678445844840817
7.56,-0.3449844518534366,0.3830924961429335,-0.022237037024208206,-0.006353738195286039,1.2714899801836177,-0.2849600767366218,-0.28387001854044025,-0.2849600767366218,-1.9246832950651735,-1.9222133737463523
7.58,-0.3373709357135803,0.37825638934357303,-0.022358343081773313,-0.005778397894672713,1.2335118105865799,-0.28603858403488625,-0.2850741812467057,-0.28603858403488625,-1.8796068747859844,-1.8771784930495135
7.6,-0.32985430065536236,0.37340476810209894,-0.022468231922246673,-0.005212024579171979,1.1964288480632164,-0.28697942321568065,-0.2861388288926985,-0.28697942321568065,-1.8351357292370196,-1.8327492038259472
7.62,-0.32243483405552104,0.3685399181104433,-0.022566883661511383,-0.004654695875894633,1.1602288514135553,-0.2877846787298249,-0.2870660153412591,-0.2877846787298249,-1.791278275996997,-1.7889338677096953
7.64,-0.3151127779254472,0.3636640900929244,-0.022654479972601393,-0.004106490068707162,1.124899422325369,-0.2884564696124396,-0.287857828459127,-0.2884564696124396,-1.7480420741954932,-1.7457399982998985
7.66,-0.3078883296182321,0.3587794991696018,-0.022731204096931634,-0.0035674856823391205,1.0904280221806875,-0.288996949746527,-0.2885163907854157,-0.288996949746527,-1.705433855948017,-1.7031742713666231
7.68,-0.3007616425496991,0.35388832422354777,-0.022797240852099776,-0.0030377610330371645,1.0568019883190545,-0.2894083073203088,-0.289043859608575,-0.2894083073203088,-1.663459556903514,-1.661242579796936
7.7,-0.29373282692655134,0.348992707280181,-0.022852776611088643,-0.002517393917960802,1.0240085494620257,-0.28969276541066546,-0.289442426627085,-0.28969276541066546,-1.622124347311465,-1.619950047996543
7.72,-0.28680195049357793,0.34409475287489444,-0.022897999291338067,-0.002006461197341387,0.9920348406852275,-0.28985258159617244,-0.28971431836521905,-0.28985258159617244,-1.5814326619832784,-1.57930106895106
7.74,-0.27996903928619166,0.3391965274250168,-0.022933098334929625,-0.0015050383739316623,0.9608679177812635,-0.2898922311544187,-0.28986179584470995,-0.2898900474158294,-1.5413882296110248,-1.5392993286422014
7.76,-0.273234078408011,0.334300058619848,-0.02295826467655715,-0.0010131992120461998,0.9304947710432645,-0.28988715395591375,-0.2898074877966986,-0.2898074877966986,-1.5019941016443372,-1.4999478387002327
7.78,-0.266597012830147,0.32940733481539425,-0.02297369070436517,-0.0005310153268675828,0.9009023385441707,-0.28979272096105924,-0.28960726023773775,-0.28960726023773775,-1.4632526804364123,-1.4612489460834983
7.8,-0.2600577481657856,0.3245203044569439,-0.022979570214396006,-5.8555777367030465e-05,0.8720775188125998,-0.2895808574068368,-0.28929175294788295,-0.28929175294788295,-1.4251657456778326,-1.4232044100932164
7.82,-0.2536161512365579,0.31964087551903786,-0.022976098375727005,0.0004041131943363789,0.8440071821521936,-0.28925395474357685,-0.2888633861139853,-0.2888633861139853,-1.3877344828943077,-1.38581541761764
7.84,-0.24727205105580694,0.3147709149349671,-0.022963471655259582,0.0008569285803780574,0.8166781827749838,-0.2888144362371641,-0.2883246097115636,-0.2883246097115636,-1.3509595087708433,-1.3490825216610502
7.86,-0.24102523996800787,0.30991224807586853,-0.02294188772063066,0.001299830950269691,0.7900773706115681,-0.28826475469813706,-0.2876779013798976,-0.2876779013798976,-1.3148408967996652,-1.313005744595489
7.88,-0.23487547425938768,0.30506665825283663,-0.022911545387321652,0.0017327647921447616,0.7641916012787758,-0.287607390485548,-0.28692576545860377,-0.28692576545860377,-1.2793782016135757,-1.2775846119739092
7.9,-0.2288224749428315,0.3002358862422502,-0.02287264454087179,0.0021556788435383193,0.7390077460449116,-0.2868448505241481,-0.28607073133842603,-0.28607073133842603,-1.2445704824057173,-1.2428181554081077
7.92,-0.22286592863098917,0.2954216298455131,-0.022825386049731833,0.0025685263586774495,0.7145127014316526,-0.2859796666214019,-0.2851153522969845,-0.2851153522969845,-1.2104163266131607,-1.208704938264106
7.94,-0.2170054884070733,0.29062554346183184,-0.022769971670875577,0.002971265419774391,0.6906933983967268,-0.28501439439638215,-0.2840622036482204,-0.2840622036482204,-1.1769138721285133,-1.1752430703517653
7.96,-0.21124077469926986,0.28584923770759213,-0.022706603948403625,0.0033638592168945556,0.6675368110895398,-0.2839516112025248,-0.28291388046949145,-0.28291388046949145,-1.1440608283417628,-1.142430236150942
7.98,-0.20557137616185972,0.2810942790692571,-0.02263548610972066,0.003746276291068412,0.6450299651354542,-0.2827939140121777,-0.2816729958793097,-0.2816729958793097,-1.111854497189149,-1.1102637139523743
8.0,-0.19999685056188146,0.27636218958990627,-0.022556821956028372,0.004118490770989487,0.623159945528482,-0.2815439176357024,-0.28034217896822,-0.28034217896822,-1.0802917931391882,-1.0787403958078348
8.02,-0.1945167256712496,0.2716544465939207,-0.022470815748175,0.004480482589751408,0.601913904132069,-0.28020425264133453,-0.27892407263370556,-0.27892407263370556,-1.0493692624171171,-1.047856807144585
8.04,-0.18913050016433383,0.2669724824502235,-0.022377672089099576,0.004832237679646403,0.5812790667967306,-0.27877756319475144,-0.27742133144210557,-0.27742133144210557,-1.0190831016297193,-1.0176091248794235
8.06,-0.1838376445187696,0.2623176843754776,-0.022277595801448058,0.005173748150823342,0.5612427401231458,-0.27726650489664567,-0.2758366192744691,-0.2758366192744691,-0.989429175489179,-0.9879931954601066
8.08,-0.17863760192041367,0.2576913942792283,-0.022170791802631484,0.005505012445150357,0.5417923178713189,-0.27567374243523995,-0.27417260702656493,-0.27417260702656493,-0.9604030339868509,-0.9590045519453654
8.1,-0.17352978917151085,0.2530949086496429,-0.022057464973656238,0.005826035478448308,0.5229152870533677,-0.27400194727836064,-0.27243197023578153,-0.27243197023578153,-0.9319999288655871,-0.9306384216210785
8.12,-0.168513597604771,0.24852947850498647,-0.0219378200061513,0.006136828776072386,0.504599233838689,-0.2722537950179638,-0.27061738396665613,-0.27061738396665613,-0.9042148260487967,-0.9028897728570876
8.14,-0.16358839397466568,0.2439963093582883,-0.021812061349141487,0.006437410394922311,0.4868318485205523,-0.2704319613743559,-0.26873152857239896,-0.26873152857239896,-0.877042431137049,-0.875753290004111
8.16,-0.1587535213869153,0.23949656118812077,-0.021680392998122855,0.00672780522522923,0.4696009310824524,-0.26853912624783394,-0.2667770790005419,-0.2667770790005419,-0.8504771937032154,-0.8492234117048042
8.18,-0.15400830020197184,0.23503134852961696,-0.021543018384404533,0.007008044941990266,0.4528943959379591,-0.26657796421792473,-0.2647567052035748,-0.2647567052035748,-0.8245133249383376,-0.8232943377560549
8.2,-0.14935202894336486,0.23060174058052224,-0.021400140235673604,0.007278168034955139,0.43670027653577886,-0.26455114456344464,-0.26267306934327006,-0.26267306934327006,-0.7991448107389911,-0.7979600444529162
8.22,-0.14478398520268873,0.2262087613512106,-0.021251960442285167,0.007538219806051683,0.42100672967187497,-0.26246132855154114,-0.260528823575779,-0.260528823575779,-0.7743654250024543,-0.7732142973357374
8.24,-0.14030342654156583,0.22185338985578948,-0.021098679920839913,0.007788252354317397,0.4058020395594032,-0.26031116720342845,-0.25832660758932113,-0.25832660758932113,-0.7501687421012375,-0.7490506633607986
8.26,-0.1359095913893978,0.21753656034730467,-0.02094049847785584,0.008028324539658571,0.3910746216565605,-0.25810329882396715,-0.2560690461368942,-0.2560690461368942,-0.7265481488576783,-0.7254625229012436
8.28,-0.13160169993581564,0.2132591625962461,-0.02077761467560535,0.008258501924129235,0.3768130262553577,-0.2558403465399069,-0.25375874667751963,-0.25375874667751963,-0.7034968561785386,-0.7024430818121906
8.3,-0.12737895501678714,0.20902204220830245,-0.020610225702135665,0.00847885669365875,0.36300594183217383,-0.2535249159657015,-0.25139829726716884,-0.25139829726716884,-0.6810079105442911,-0.679985382249361
8.32,-0.12324054299533285,0.20482600098406534,-0.02043852723240036,0.008689467572325606,0.3496421982132978,-0.25115959306809943,-0.24899026377873662,-0.24899026377873662,-0.6590742042089169,-0.6580823125155829
8.34,-0.11918563463324722,0.20067179732462567,-0.0202627133016815,0.008890419699928388,0.33671076950287887,-0.2487469413801648,-0.24653718786757328,-0.24653718786757328,-0.6376884859060123,-0.6367266188426339
8.36,-0.1152133859546283,0.1965601466713939,-0.020082976179525147,0.009081804500455709,0.3242007768079795,-0.24628950002350242,-0.24404158488483418,-0.24404158488483418,-0.6168433710768289,-0.6159109150266241
8.38,-0.11132293910060416,0.1924917219830224,-0.01989950624699688,0.009263719534963837,0.31210149076475524,-0.2437897816014712,-0.24150594184242127,-0.24150594184242127,-0.5965313517637736,-0.595627692426587
8.4,-0.10751342317371021,0.18846715424877095,-0.019712491869478654,0.009436268344756584,0.3004023338881515,-0.24125027018047845,-0.23893271505484664,-0.23893271505484664,-0.5767448057149897,-0.5758693281236533
8.42,-0.10378395507139204,0.1844870330429452,-0.019522119284864914,0.009599560264029942,0.28909288271661965,-0.23867341888143487,-0.2363243284838731,-0.2363243284838731,-0.5574760059866697,-0.5566280963525976
8.44,-0.10013364030901992,0.18055190710326663,-0.019328572489657248,0.00975371023449575,0.2781628697777717,-0.2360616483528465,-0.23368317192890878,-0.23368317192890878,-0.5387171300037947,-0.5378961759099392
8.46,-0.09656157383046667,0.17666228494543945,-0.019132033127107206,0.009898838604539783,0.2676021853869046,-0.2334173448635031,-0.2310115990894808,-0.2310115990894808,-0.5204602681101068,-0.5196656591452653
8.48,-0.09306684080613362,0.1728186355090439,-0.018932680381212208,0.01003507091356919,0.2574008792698407,-0.2307428584086426,-0.22831192587985835,-0.22831192587985835,-0.5026974320905814,-0.5019285605147804
8.5,-0.08964851741855874,0.16902138883215662,-0.018730690869460886,0.010162537669757927,0.24754916202799065,-0.22804050103434653,-0.22558642860840386,-0.22558642860840386,-0.48542056320978033,-0.4846768233000174
8.52,-0.08630567163255927,0.16527093676509474,-0.01852623855166513,0.010281374099096897,0.2380374064373488,-0.2253125449214566,-0.22283734247973006,-0.22283734247973006,-0.4686215403130657,-0.46790233293890976
8.54,-0.08303736394923121,0.16156763367326682,-0.01831949465786309,0.010391719916927597,0.2288561485267777,-0.22256122135298043,-0.2200668618423989,-0.2200668618423989,-0.45229218974471364,-0.4515969185538207
8.56,-0.07984264815293177,0.1579117971919571,-0.018110627566365167,0.010493719090868521,0.21999608861110542,-0.21978872022888038,-0.21727713641460952,-0.21727713641460952,-0.43642429011729983,-0.4357523636071355
8.58,-0.07672057203609789,0.15430370900579488,-0.0178998027359647,0.010587519567810138,0.21144809210531768,-0.21699718684272318,-0.21447027114786785,-0.21447027114786785,-0.42100958115120163,-0.42036041313461103
8.6,-0.07367017811038143,0.15074361563978456,-0.017687182628961295,0.010673273012616105,0.20320319020164024,-0.2141887216077896,-0.211648325134109,-0.211648325134109,-0.4060397710856894,-0.40541278111487555
8.62,-0.07069050430178107,0.14723172926821493,-0.01747292663938005,0.0107511345425473,0.195252580400819,-0.21136537897385835,-0.2088133106155241,-0.2088133106155241,-0.3915065439301037,-0.39090115770973743
8.64,-0.06778058462943552,0.1437682285393932,-0.01725719102672585,0.010821262458913279,0.18758762690079978,-0.208529166447488,-0.2059671921042564,-0.2059671921042564,-0.3774015665690233,-0.37681721631990256
8.66,-0.06493944986777674,0.14035325941448645,-0.01704012885487849,0.010883817976654574,0.18019986084594639,-0.20568204372351487,-0.20311188559745316,-0.20311188559745316,-0.3637164957071411,-0.363152620510588
8.68,-0.06216612819178195,0.13698693601858533,-0.016821889936593948,0.010938964952820776,0.1730809804394687,-0.20282592190860682,-0.2002492579030551,-0.2002492579030551,-0.3504429846742012,-0.349899030788743
8.7,-0.05945964580509629,0.13366934150210594,-0.016602620783341848,0.010986869615050247,0.16622285092220887,-0.19996266285813125,-0.19738112606206526,-0.19738112606206526,-0.3375726900762183,-0.33704811123048056
8.72,-0.05681902755084039,0.13040052891075438,-0.016382464560649623,0.011027700290910946,0.15961750442064623,-0.19709407860911332,-0.19450925687664214,-0.19450925687664214,-0.32509727830526347,-0.3245915359614158
8.74,-0.054243297504946775,0.12718052206227998,-0.016161561048743778,0.011061627138993103,0.1532571396671333,-0.19422193091719353,-0.1916353665294483,-0.1916353665294483,-0.31300843189244726,-0.3125209954870871
8.76,-0.051731479555235396,0.12400931643116411,-0.015940046586113255,0.011088821882427121,0.14713412160592873,-0.19134793088625196,-0.18876111945769647,-0.18876111945769647,-0.3012978547977426,-0.30082820110694986
8.78,-0.049282597954548035,0.12088688006589686,-0.01571805407185778,0.011109457509859378,0.1412409808906825,-0.18847373757603164,-0.18588812891710707,-0.18588812891710707,-0.2899572792489546,-0.2895048952428084
8.8,-0.04689567785540107,0.11781315441064341,-0.015495712979912923,0.011123708079536672,0.13557041315745402,-0.18560095970300403,-0.18301795990918124,-0.18301795990918124,-0.278978474974653,-0.2785428552258191
8.82,-0.04456974584480471,0.11478805521230369,-0.015273149261588514,0.011131748453054131,0.1301152783108742,-0.18273115683669294,-0.18015212414481876,-0.18015212414481876,-0.268353249483172,-0.2679338972908353
8.84,-0.04230383044429075,0.1118114734188057,-0.015050485365080135,0.011133754029934908,0.12486859965328798,-0.17986583557184949,-0.17729208222166573,-0.17729208222166573,-0.25807345590153197,-0.2576698834221024
8.86,-0.04009696259702601,0.10888327606189378,-0.014827840227395583,0.011129900505463567,0.11982356290227798,-0.17700645140232024,-0.17443924378699696,-0.17443924378699696,-0.24813099839311242,-0.24774272675398312
8.88,-0.037948176137282436,0.10600330713557836,-0.01460532927119118,0.011120363635278433,0.11497351510229505,-0.17415440889212208,-0.17159496778052175,-0.17159496778052175,-0.23851783740713836,-0.23814439680199342
8.9,-0.035856508242364145,0.10317138846872981,-0.014383064406572998,0.011105319007426978,0.11031196343365252,-0.171311061927451,-0.16876056276463985,-0.16876056276463985,-0.22922599476738012,-0.22886692452664684
8.92,-0.03382099986715103,0.10038732059056088,-0.014161154037278578,0.011084941822322067,0.10583257392247346,-0.16847771405328482,-0.1659372873138235,-0.1659372873138235,-0.22024755857058695,-0.21990240721222679
8.94,-0.03184069616147764,0.09765088358806014,-0.013939703070775522,0.011059406680685628,0.10152917005535514,-0.16565561886919195,-0.16312635045209176,-0.16312635045209176,-0.21157468788398362,-0.2112430131477777
8.96,-0.02991464687058191,0.09496183795498175,-0.01371881293155397,0.011028887379013577,0.09739573130299403,-0.16284598046835555,-0.16032891210790948,-0.16032891210790948,-0.2031996172122426,-0.20288098609265126
8.98,-0.028041906718761667,0.09231992543202217,-0.01349858157768935,0.010993556712160705,0.09342639155702914,-0.16004995389608287,-0.1575460836027041,-0.1575460836027041,-0.19511466075194592,-0.19480864953060034
9.0,-0.026221535776292347,0.08972486983727486,-0.013279103521513846,0.010953586283361945,0.08961543748402702,-0.1572686456422742,-0.1547789282116415,-0.1547789282116415,-0.18731221647244045,-0.1870184107438117
9.02,-0.024452599809720713,0.08717637788530219,-0.013060469854886847,0.010909146322831683,0.08595730679994014,-0.1545031142121949,-0.15202846182280408,-0.15202846182280408,-0.17978477004833543,-0.17950276472718393
9.04,-0.022734170615802057,0.0846741399931436,-0.012842768278744643,0.010860405516003493,0.08244658646824876,-0.1517543707947266,-0.14929565367683886,-0.14929565367683886,-0.17252489862597176,-0.1722542979356601
9.06,-0.0210653263394249,0.08221783107217984,-0.012626083136227706,0.010807530841784171,0.07907801082543361,-0.1490233800086237,-0.1465814271559165,-0.1465814271559165,-0.16552527439468784,-0.16526569183910192
9.08,-0.01944515177586027,0.07980711130522983,-0.012410495448840209,0.010750687420733672,0.07584645963778272,-0.14631106069524594,-0.14388666060252275,-0.14388666060252275,-0.1587786679461733,-0.15852972626859402
9.1,-0.017872738657645108,0.0774416269085595,-0.012196082955362897,0.010690038372849382,0.07274695609382652,-0.14361828673814014,-0.14121218815675238,-0.14121218815675238,-0.1522779514139974,-0.15203928254799606
9.12,-0.01634718592554067,0.07512101087821842,-0.011982920159367083,0.010625744686448764,0.06977466473876298,-0.14094588790461277,-0.1385588006180947,-0.1385588006180947,-0.14601610140153967,-0.145787345352977
9.14,-0.014867599980975671,0.0728448836929331,-0.011771078406713542,0.010557965130011487,0.06692488933916431,-0.13829465098074942,-0.1359272487634836,-0.1359272487634836,-0.1399862038305056,-0.1397670118044925
9.16,-0.013433094949146525,0.07061285407367203,-0.011560625790590251,0.010486856057309287,0.06419307069234109,-0.1356653219403715,-0.13331823639476897,-0.13331823639476897,-0.13418144961096057,-0.1339714807234885
9.18,-0.01204279288436407,0.06842451968609968,-0.011351627358294536,0.010412571338198888,0.0615747844686565,-0.13305860082881024,-0.1307324298030063,-0.1307324298030063,-0.12859514432655164,-0.1283940666056494
9.2,-0.0106958239927074,0.0662794677986977,-0.0111441451052805,0.010335262270939538,0.05906573890296323,-0.13047514992397294,-0.1281704555758688,-0.1281704555758688,-0.12322070764476904,-0.12302819794364206
9.22,-0.00939132683329261,0.0641772759475497,-0.010938238027463854,0.010255077493324341,0.05666177248886562,-0.12791559189569066,-0.12563290156014237,-0.12563290156014237,-0.11805167521801131,-0.11786741912535545
9.24,-0.008128448506418667,0.06211751258379554,-0.01073396217529421,0.010172162902469374,0.05435885163749016,-0.12538051077025947,-0.12312031783953048,-0.12312031783953048,-0.11308170038736763,-0.11290539212557554
9.26,-0.0069063448289386825,0.06009973770364791,-0.010531370709220056,0.010086661582907566,0.05215306830464827,-0.12287045290910674,-0.1206332177162369,-0.1206332177162369,-0.10830455568442897,-0.10813589800679678
9.28,-0.005724180497206367,0.05812350346085956,-0.01033051395662099,0.009998713742787855,0.05004063759031553,-0.12038592799051961,-0.11817207870286425,-0.11817207870286425,-0.10371413414116784,-0.10355283822254066
9.3,-0.004581129237949337,0.05618835476158362,-0.010131439469848402,0.009908456657962385,0.048017895314287455,-0.11792741000329586,-0.11573734351711915,-0.11573734351711915,-0.09930445040737369,-0.09915023573065374
9.32,-0.0034763739469028908,0.054293829841111106,-0.009934192089044558,0.009816024625613444,0.046081295573385854,-0.11549533823975985,-0.1133294211812058,-0.1133294211812058,-0.09506964175708296,-0.09492223568585757
9.34,-0.0024091068168348015,0.05243946081742493,-0.009738814000915141,0.009721548928683418,0.04422740827540285,-0.11309011844905799,-0.11094868811910025,-0.11094868811910025,-0.09100396891479583,-0.0908631074363956
9.36,-0.0013785294566298408,0.050624774244713226,-0.009545344783486343,0.009625157784497395,0.042452916665555354,-0.11071212372682154,-0.10859548824393626,-0.10859548824393626,-0.08710181593838673,-0.08696724271664794
9.38,-0.000383852994211566,0.0488492916351313,-0.009353821489110459,0.00952697632925844,0.04075461485342457,-0.10836169491374563,-0.10627013507061106,-0.10627013507061106,-0.0833576914486084,-0.0832291579563187
9.4,0.000575701825977719,0.047112529963980805,-0.009164278697422645,0.009427126596718752,0.03912940531799417,-0.10603914249674978,-0.10397291224593029,-0.10397291224593029,-0.07976622852088729,-0.07964349399297116
9.42,0.0015009045556504978,0.04541400216232245,-0.008976748575179272,0.009325727501985912,0.037574296416950786,-0.1037447471781902,-0.10170407439129837,-0.10170407439129837,-0.07632218465808628,-0.07620501586688483
9.44,0.0023925149697315603,0.043753217593777614,-0.00879126093573035,0.009222894823408606,0.03608639989690765,-0.10147876075208655,-0.0994638480786215,-0.0994638480786215,-0.07302044168316077,-0.0729086130021723
9.46,0.003251283001952888,0.04212968250287006,-0.008607843330548093,0.009118741223717705,0.034662928418769154,-0.09924140703225579,-0.0972524337809418,-0.0972524337809418,-0.06985600616823148,-0.06974929862749431
9.48,0.004077948681722664,0.04054290045086222,-0.008426521077495863,0.009013376240641715,0.03330119305513802,-0.09703288393584435,-0.09507000557358003,-0.09507000557358003,-0.06682400820068496,-0.06672221031247617
9.5,0.0048732420862891606,0.03899237274618292,-0.008247317333873738,0.008906906292725093,0.031998600831415605,-0.0948533629331149,-0.09291671237312465,-0.09291671237312465,-0.06391970104504086,-0.06382260829254664
9.52,0.00563788329996446,0.03747759885179346,-0.008070253159949914,0.0087994346924691,0.030752652269004154,-0.0927029904866585,-0.09079267896376765,-0.09079267896376765,-0.06113846054203499,-0.061045875238404
9.54,0.006372582381153545,0.03599807677692255,-0.0078953475808472,0.008691061663067216,0.029560938942777847,-0.09058188901762895,-0.0886980068965491,-0.0886980068965491,-0.05847578430283795,-0.05838751544817332
9.56,0.007078039337066309,0.03455330345343245,-0.007722617648095564,0.008581884359293038,0.02842114105621891,-0.0884901578015528,-0.08663277536935325,-0.08663277536935325,-0.05592729077968592,-0.05584315391486243
9.58,0.0077549441058066895,0.03314277509710247,-0.0075520785007192615,0.008471996892183177,0.027331025036484602,-0.08642787384973584,-0.08459704209566639,-0.08459704209566639,-0.053488718224017705,-0.05340853528555826
9.6,0.008403976545540039,0.031765987554133776,-0.007383743425815936,0.008361490357271796,0.02628844115164558,-0.08439509277419277,-0.08259084415499185,-0.08259084415499185,-0.05115592353476807,-0.051079522709045797
9.62,0.009025806430866758,0.0304224366322222,-0.007217623921718541,0.008250452868847203,0.02529132115354112,-0.08239184963666274,-0.08061419892590392,-0.08061419892590392,-0.048924881061630836,-0.0488520964780342
9.64,0.009621093454687474,0.029111618416954924,-0.007053729753213389,0.008138969593559463,0.02433767594212926,-0.080418159902496,-0.07866710479175382,-0.07866710479175382,-0.046791681191980156,-0.04672235311259306
9.66,0.010190487236577976,0.027833029578972008,-0.006892069008028301,0.008027122783613541,0.023425593261882354,-0.07847402007388643,-0.07674954180207466,-0.07674954180207466,-0.044752528832393626,-0.04468650333231693
9.68,0.010734627337827667,0.02658616766504316,-0.006732648157804277,0.0079149918179733,0.022553235429504374,-0.07655940842473852,-0.074861472609586,-0.074861472609586,-0.04280374197535,-0.042740870793802316
9.7,0.011254143281757396,0.025370531375376166,-0.006575472115063263,0.007802653244952929,0.02171883709091899,-0.07467428591069884,-0.07300284322616657,-0.07300284322616657,-0.04094175009641438,-0.0408818904893222
9.72,0.011749654579455177,0.024185620828261065,-0.006420544289376551,0.007690180826551581,0.02092070301106358,-0.07281859692042345,-0.07117358376326931,-0.07117358376326931,-0.039163092481224446,-0.03910610707982837
9.74,0.012221770760680694,0.023030937812249547,-0.006267866642657438,0.007577645584841417,0.02015720589799506,-0.07099227001519862,-0.06937360915333107,-0.06937360915333107,-0.03746441648756491,-0.03741017315373531
9.76,0.012671091409692107,0.021905986026287117,-0.006117439743496433,0.007465115849945368,0.01942678426245967,-0.06919521864847322,-0.06760281985203177,-0.06760281985203177,-0.035842475747891206,-0.03579084743143791
9.78,0.01309820620575783,0.020810271308160162,-0.005969262820439525,0.007352657309428845,0.018727940314068804,-0.06742734186615104,-0.06586110251813074,-0.06586110251813074,-0.03429412831664642,-0.03424499291469332
9.8,0.013503694968122952,0.019743301851563685,-0.005823333814419129,0.007240333058954232,0.018059237895095417,-0.06568852498391206,-0.06414833067963097,-0.06414833067963097,-0.03281633477191351,-0.03276957498797499
9.82,0.013888127705205448,0.01870458841212242,-0.005679649430003764,0.007128203654029852,0.01741930045275104,-0.06397864025291367,-0.062464365376529246,-0.062464365376529246,-0.03140615627243086,-0.03136165947933404
9.84,0.01425206466780549,0.017693644502769595,-0.00553820518570447,0.0070163271626163355,0.01680680905079122,-0.06229754749858772,-0.060809055786443016,-0.060809055786443016,-0.030060752577899193,-0.03001841068054543
9.86,0.014596056406117405,0.01670998657873948,-0.005398995463199441,0.006904759218510613,0.016220500421089724,-0.06064509474598517,-0.05918223983167394,-0.05918223983167394,-0.028777380037049237,-0.02873708933687708
9.88,0.014920643830340393,0.015753134212541455,-0.005262013555444867,0.0067935530753175715,0.015659165055784158,-0.05902111882506803,-0.05758374476808347,-0.05758374476808347,-0.02755338954837053,-0.02751505061196149
9.9,0.015226358274690826,0.014822610259258615,-0.005127251713750169,0.006682759660850235,0.01512164534050169,-0.05742544595561879,-0.0560133877527613,-0.0560133877527613,-0.026386224496986202,-0.026349742022924273
9.92,0.015513721564698907,0.013917941012361495,-0.00499470119419243,0.006572427632339267,0.014606833729295363,-0.05585789231647396,-0.05447097640949282,-0.05447097640949282,-0.025273418679923512,-0.02523870133326522
9.94,0.015783246087512533,0.013038656349751761,-0.0048643523029738844,0.006462603432422483,0.01411367096101243,-0.054318264611505816,-0.05295630938994915,-0.05295630938994915,-0.024212594223106475,-0.02417955457047281
9.96,0.01603543486459866,0.012184289872808065,-0.004736194437345631,0.006353331341169322,0.013641144316578983,-0.05280636061509141,-0.051469176776769016,-0.051469176776769016,-0.023201459430697177,-0.02317001381506973
9.98,0.01627078162776498,0.01135437903656966,-0.004610216130011224,0.006244653531816679,0.013188285920839699,-0.05132196958469176,-0.050009360652357504,-0.050009360652357504,-0.022237806703983995,-0.022207875095757067
10.0,0.016489770897478797,0.010548465271176833,-0.004486405090789347,0.006136610125792375,0.012754171085456192,-0.04986487283033835,-0.048576635587472924,-0.048576635587472924,-0.02131951043254043,-0.021291016308554348
10.02,0.016692878063517134,0.00976609409545278,-0.004364748247178696,0.006029239247397229,0.012337916693959176,-0.04843484419775041,-0.04717076911091422,-0.04717076911091422,-0.020444524885493056,-0.020417395110278097
10.04,0.0168805694678116,0.009006815222886839,-0.004245231783722048,0.005922577078191489,0.011938679628928228,-0.047031650536387484,-0.045791522157340676,-0.045791522157340676,-0.019610882105864612,-0.019585046815170225
10.06,0.017053302489340588,0.008270182660353934,-0.004127841180286751,0.005816657910946323,0.01155565524119351,-0.04565505214571574,-0.044438649500230985,-0.044438649500230985,-0.01881668981342824,-0.018792082300657535
10.08,0.017211525630924922,0.0075557547998184585,-0.004012561249339797,0.005711514203107931,0.011188075860857832,-0.04430480320600484,-0.04311190017073331,-0.04311190017073331,-0.018060129319150953,-0.018036685922619807
10.1,0.017355678607789478,0.0068630945032347864,-0.0038993761721179965,0.005607176629761522,0.010835209349856361,-0.04298065219722942,-0.041811017862733814,-0.041811017862733814,-0.01733945345401873,-0.017317113448635374
10.12,0.017486192437757772,0.006191769180971155,-0.003788269533732347,0.005503674135961589,0.010496357695766921,-0.041682342300594324,-0.04053574131931846,-0.04053574131931846,-0.016652984513288626,-0.016631690003175346
10.14,0.0176034895329519,0.005541350863954458,-0.00367922435727408,0.005401033988427039,0.010170855646499928,-0.04040961178506037,-0.03928580470848515,-0.03928580470848515,-0.0159991122208897,-0.015978808034607328
10.16,0.017707983792874936,0.004911416269822027,-0.003572223136821151,0.005299281826505575,0.009858069385459203,-0.039162194381469694,-0.03806093798240231,-0.03806093798240231,-0.015376291714426676,-0.015356925303733735
10.18,0.01780008069875801,0.004301546863261875,-0.0034672478695618736,0.005198441712419884,0.009557395246728754,-0.03793981963945043,-0.03686086722696939,-0.03686086722696939,-0.014783041554690854,-0.014764562894428292
10.2,0.017880177409058447,0.003711328910807612,-0.0033642800867585976,0.005098536180717104,0.009268258469773326,-0.03674221327685862,-0.0356853149923373,-0.0356853149923373,-0.014217941759014198,-0.014200303250442987
10.22,0.01794866285599981,0.003140353530289803,-0.003263300883883602,0.0049995862869050235,0.008990111993150262,-0.035569097508163096,-0.034534000616677524,-0.034534000616677524,-0.013679631863367027,-0.01366278823936693
10.24,0.018005917843049755,0.0025882167351858657,-0.003164290949666082,0.004901611655221902,0.008722435286650178,-0.03442019136750002,-0.033406640532570184,-0.033406640532570184,-0.013166809011983704,-0.013150717245302673
10.26,0.01805231514323509,0.0020545194740339756,-0.0030672305942989198,0.004804630525552011,0.008464733221283953,-0.03329521101333027,-0.032302948565101984,-0.032302948565101984,-0.012678226078206171,-0.012662845291424406
10.28,0.018088219598197727,0.0015388676651351893,-0.0029720997766133905,0.004708659799446698,0.008216534976481617,-0.03219387002609034,-0.03122263621502807,-0.03122263621502807,-0.012212689816168043,-0.012197981195233248
10.3,0.018113988217899234,0.0010408722267670548,-0.0028788781304243116,0.004613715085201371,0.007977392983880066,-0.031115879689083394,-0.030165412932596777,-0.030165412932596777,-0.011769059045715352,-0.01175498575487855
10.32,0.018129970280886122,0.0005601491030317037,-0.0027875449899550375,0.004519810742039826,0.007746881907006354,-0.030060949262286817,-0.029130986380765694,-0.029130986380765694,-0.011346242871270376,-0.011332769971385085
10.34,0.018136507435030126,9.631928557751144e-05,-0.002698079414374277,0.004426959923339449,0.007524597656182665,-0.029028786243493428,-0.028119062684893868,-0.028119062684893868,-0.010943198934859732,-0.01093029330288386
10.36,0.018133933798652413,-0.00035099116865205395,-0.0026104602114820352,0.004335174618958468,0.007310156437947645,-0.028019096618270397,-0.02712934667464438,-0.02712934667464438,-0.010558931705311173,-0.010546561957421829
10.38,0.0181225760619708,-0.0007821511234673055,-0.0025246659606139588,0.004244465696571287,0.007103193838271693,-0.02703158509914123,-0.026161542115493524,-0.026161542115493524,-0.010192490803630347,-0.010180627220076902
10.4,0.01810275358883545,-0.001197524353108898,-0.00244067503459533,0.004154842941840983,0.006903363938813366,-0.02606595535793535,-0.02521535193009817,-0.02521535193009817,-0.009842969364854296,-0.009831583817802437
10.42,0.018074778518568254,-0.001597469535400454,-0.002358465621014716,0.004066315097941383,0.006710338465525973,-0.02512191024459661,-0.024290478409566676,-0.024290478409566676,-0.009509502437478667,-0.009498568320409644
10.44,0.018038955867930286,-0.0019823402482486725,-0.002278015742696482,0.003978889904029338,0.006523805968814889,-0.02419915199832528,-0.023386623416468886,-0.023386623416468886,-0.00919126542063804,-0.009180757580039976
10.46,0.01799558363312888,-0.0023524849693006486,-0.0021993032774414445,0.0038925741327396506,0.006343471034510162,-0.023297382449903536,-0.022503488581225358,-0.022503488581225358,-0.008887472539563781,-0.008877367209168277
10.48,0.017944952891800585,-0.002708247078648014,-0.0021223059769202024,0.003807373626747899,0.006169053524875772,-0.02241630321685947,-0.021640775485049165,-0.021640775485049165,-0.008597375358400158,-0.008587650096324527
10.5,0.017887347904911574,-0.0030499648643801977,-0.00204700148496606,0.003723293334344976,0.0060002878489199595,-0.021555615884760588,-0.02079818583788313,-0.02079818583788313,-0.008320261331809145,-0.008310894957925499
10.52,0.01782304621851833,-0.0033779715309667237,-0.00197336735512188,0.0036403373441476353,0.005836922261208609,-0.020715022186717724,-0.019975421650400123,-0.019975421650400123,-0.00805545239519552,-0.008046424932561493
10.54,0.017752318766806444,-0.0036925952130331084,-0.0019013810776549178,0.0035585089312274855,0.0056787181914236375,-0.01989422417220646,-0.019172185668745612,-0.019172185668745612,-0.007802303639254264,-0.007793595940263964
10.56,0.01767542997015737,-0.003994158991850017,-0.0018310200738973492,0.0034778105714686016,0.0055254495898989005,-0.01909292470671763,-0.018388181005635044,-0.018388181005635044,-0.007560201890110606,-0.007551796560012592
10.58,0.017592637836529996,-0.004282980894399544,-0.0017622617140791164,0.0033982439603608664,0.005376902311200425,-0.018310826827781467,-0.017623111064942285,-0.017623111064942285,-0.007328564369935959,-0.007320444705071915
10.6,0.017504194065169076,-0.004559373922364063,-0.0016950833523807773,0.0033198100735497144,0.005232873524332966,-0.01754763410584579,-0.016876680619636302,-0.016876680619636302,-0.007106837599644418,-0.00709898788303486
10.62,0.0174103441453655,-0.0048236460729704726,-0.001629462330491549,0.003242509187214253,0.005093171138965514,-0.01680305141122153,-0.016148595475494545,-0.016148595475494545,-0.006894496099928564,-0.006886901552020426
10.64,0.017311327456325496,-0.005076100361309629,-0.0015653759913654142,0.0031663409073000824,0.004957613259394189,-0.01607678466019179,-0.015438562601570713,-0.015438562601570713,-0.006691041207998536,-0.006683687939086322
10.66,0.017207377366573833,-0.0053170348446101405,-0.0015028016922649101,0.0030913041979124434,0.004826027661734975,-0.015368540945035817,-0.014746290248917692,-0.014746290248917692,-0.006495999930348441,-0.006488874895629984
10.68,0.017098721332852843,-0.0055467426483535864,-0.00144171681738392,0.003017397408866835,0.00469825129363868,-0.014678028651156435,-0.014071488067831603,-0.014071488067831603,-0.006308923832282394,-0.0063020147875947
10.7,0.016985580998480812,-0.005765511994193143,-0.0013820987898309767,0.002944618302451228,0.004574129795782887,-0.014004957575179078,-0.013413867217238053,-0.013413867217238053,-0.00612938796298063,-0.006122683423507954
10.72,0.016868172291163486,-0.005973626229551169,-0.001323925083339006,0.002872964079695593,0.004453517044513076,-0.013349039032454131,-0.012773140472537395,-0.012773140472537395,-0.005956989816352013,-0.005950479007503058
10.74,0.01674670552022058,-0.006171363859145034,-0.0012671732336055896,0.002802431406303788,0.004336274714857344,-0.012709985967265348,-0.012149022339239179,-0.012149022339239179,-0.00579134832796172,-0.00578502115833974
10.76,0.01662138547292972,-0.006358998577235347,-0.0012118208474092285,0.0027330164351726405,0.004222271862850425,-0.012087513060145333,-0.0115412291003261,-0.0115412291003261,-0.00563210289851135,-0.005625949926176478
10.78,0.01649241151049384,-0.006536799301497074,-0.0011578456132745885,0.002664714830689866,0.004111384527436439,-0.011481336778519941,-0.010949478928042114,-0.010949478928042114,-0.005478912459453532,-0.005472924850815433
10.8,0.01635997766323397,-0.0067050302083895875,-0.0011052253111465404,0.002597521791781463,0.004003495350534675,-0.010891175487669071,-0.010373491971308834,-0.010373491971308834,-0.005331454569140264,-0.005325624064067624
10.82,0.016224272725048533,-0.006863950769840656,-0.001053937821460238,0.0025314320742021302,0.00389849321477615,-0.010316749539187419,-0.009812990435609558,-0.009812990435609558,-0.005189424540846025,-0.0051837434206949366
10.84,0.016085480347127968,-0.0070138157910450616,-0.0010039611337688825,0.0024664400120621224,0.003796272898313652,-0.009757781348215474,-0.009267698655712479,-0.009267698655712479,-0.005052534602157211,-0.005046995658679064
10.86,0.015943779130474945,-0.0071548754481183885,-0.000955273351813446,0.002402539533929214,0.0036967347454690304,-0.009213995466554117,-0.008737343081123942,-0.008737343081123942,-0.004920513077472835,-0.004915109619001986
10.88,0.015799342719404637,-0.007287375330252427,-0.0009078527110979451,0.002339724196172059,0.0035997843558603164,-0.008685118557880062,-0.008221652606815209,-0.008221652606815209,-0.004793103633168315,-0.004787829342576632
10.9,0.01565233989157164,-0.007411556480838822,-0.0008616775767436025,0.0022779871917185265,0.003505332284495945,-0.008170879769099798,-0.00772035838390433,-0.00772035838390433,-0.004670064505234894,-0.004664913534333449
10.92,0.015502934648820263,-0.007527655438074566,-0.0008167264529745921,0.0022173213706741684,0.0034132937594498207,-0.007671010474333059,-0.007233193920223593,-0.007233193920223593,-0.004551167781935699,-0.004546134682560682
10.94,0.015351286306925983,-0.007635904277709847,-0.0007729779902554412,0.0021577192592069925,0.0033235884130288604,-0.007185244423106061,-0.006759895163446807,-0.006759895163446807,-0.004436198713681165,-0.0044312784132446905
10.96,0.015197549584410774,-0.0077365306565632865,-0.0007304109916486112,0.0020991730773028236,0.0032361400263706463,-0.006713317809711511,-0.006300200553122631,-0.006300200553122631,-0.0043249550477777385,-0.004320142825835118
10.98,0.015041874690479984,-0.00782975785676025,-0.0006890044187244371,0.002041674755871162,0.0031508762870238014,-0.006254969325652456,-0.005853851067024464,-0.005853851067024464,-0.0042172463897060366,-0.004212537856064328
11.0,0.01488440741206806,-0.007915804830640671,-0.0006487373971548749,0.001985215953310387,0.0030677285589992957,-0.005809940204598908,-0.005420590262405603,-0.005420590262405603,-0.0041128935903332955,-0.004108284663667844
11.02,0.01472528919998013,-0.007994886246276102,-0.0006095892220585597,0.0019297880714905051,0.002986631664780931,-0.005377974264545975,-0.005000164320449514,-0.005000164320449514,-0.004011728158651449,-0.0040072150466973966
11.04,0.014564657254116662,-0.008067212533596789,-0.0005715393629230903,0.0018753822712330407,0.002907523678787399,-0.004958817950853383,-0.004592322080506959,-0.004592322080506959,-0.003913591698751487,-0.003909170879373421
11.06,0.014402644607770663,-0.008132989931005473,-0.000534567468289282,0.0018219894872243388,0.002830345731815759,-0.0045522203705248765,-0.004196815074627093,-0.004196815074627093,-0.0038183353707599266,-0.0038140035736513047
11.08,0.014239380211001237,-0.008192420532503086,-0.0004986533702382445,0.0017696004425774175,0.0027550418260072892,-0.004157933327138361,-0.0038133975623110897,-0.0038133975623110897,-0.003725819375007147,-0.0037215735607713774
11.1,0.01407498901324509,-0.00824570233590509,-0.00046377708993361466,0.0017182056652577254,0.0026815586600459477,-0.003775711355563771,-0.0034418265976048964,-0.0034418265976048964,-0.0036359124604395028,-0.0036317497997576413
11.12,0.013909592044394348,-0.008293029290552822,-0.00042991883877263604,0.0016677954978392274,0.002609845463357253,-0.003405311789886927,-0.0030818619855838094,-0.0030818619855838094,-0.003548491449226026,-0.0035444093303717617
11.14,0.013743306495356515,-0.008334591344869692,-0.0003970590223776327,0.0016183601104375945,0.0025398538400403883,-0.0030464947086081837,-0.0027332663087621775,-0.0027332663087621775,-0.003463440786144924,-0.0034594367862767106
11.16,0.01357624579766915,-0.008370574494999464,-0.00036517824455728487,0.0015698895140612494,0.0024715376215513774,-0.002699022976337303,-0.0023958049768411263,-0.0023958049768411263,-0.0033806521094488415,-0.0033767239813119725
11.18,0.013408519702056223,-0.008401160833655373,-0.00033425731032821204,0.0015223735727170028,0.0024048527276641714,-0.0023626622855935243,-0.002069246241003621,-0.002069246241003621,-0.0033000238399594696,-0.003296169498735791
11.2,0.01324023435600325,-0.00842652859920008,-0.0003042772287109585,0.0014758020149868774,0.0023397570354206946,-0.002037181173133441,-0.0017533612115542365,-0.0017533612115542365,-0.0032214607892724744,-0.0032176783005928486
11.22,0.013071492380348604,-0.008446852224941553,-0.00027521921535722527,0.001430164445262116,0.0022762102557046787,-0.0017223510359350206,-0.0014479238735115676,-0.0014479238735115676,-0.003144873786327718,-0.003141161354848774
11.24,0.01290239294488509,-0.008462302388554586,-0.00024706469483426474,0.0013854503544990242,0.00221417381707002,-0.0014179461469980546,-0.0011527110951591753,-0.0011527110951591753,-0.0030701793215970313,-0.0030665352802636907
11.26,0.012733031842968947,-0.008473046061622714,-0.00021979530273696923,0.0013416491305453188,0.002153610756483658,-0.0011237436639049264,-0.0008675026384975899,-0.0008675026384975899,-0.002997299208425583,-0.0029937220089051877
11.28,0.012563501565353699,-0.008479246559721702,-0.00019339288919439923,0.0012987500707385817,0.002094485616805224,-0.000839523637778386,-0.0005920811967002314,-0.0005920811967002314,-0.00292616026154073,-0.002922648443229697
11.3,0.012393891373016613,-0.008481063594123591,-0.0001678395221844653,0.0012567423956010065,0.002036764350468524,-0.0005650690639752905,-0.00032623246129605716,-0.00032623246129605716,-0.002856693992111356,-0.00285324620384136
11.32,0.012224287367795156,-0.008478653319244519,-0.00014311748194373308,0.001215615245926431,0.0019804142283163296,-0.00030016591826738034,-6.97449155459861e-05,-6.97449155459861e-05,-0.002788836311759417,-0.0027854513050493126
11.34,0.01205477256398175,-0.008472168382664425,-0.00011920926943886911,0.0011753577018652412,0.001925403755483481,-4.460296921853078e-05,0.00017759001193251087,0.00017759001193251087,-0.0027225272592677195,-0.002719203791528646
11.36,0.011885426958744031,-0.008461757982160952,-9.609761386997207e-05,0.0011359588067610428,0.0018717025923514518,0.00020182801110667876,0.0004159776011714726,0.0004159776011714726,-0.002657710743840886,-0.002654447793773504
11.38,0.011716327596091343,-0.008447567899672057,-7.376543864978657e-05,0.001097407512700584,0.0018192814773772686,0.00043933211385447724,0.0006456210762889768,0.0006456210762889768,-0.0025943342783140634,-0.002591130820129076
11.4,0.011547548639942689,-0.008429740558932761,-5.21959024020191e-05,0.0010596927514463503,0.0017681121609192131,0.000668112216207357,0.0008667202637919971,0.0008667202637919971,-0.002532348762038491,-0.0025292038317906
11.42,0.011379161438921823,-0.008408415075771902,-3.137238561379263e-05,0.001022803423217144,0.001718167338995555,0.0008883678529803319,0.0010794720742370787,0.0010794720742370787,-0.0024717082515621214,-0.002468620941736093
11.44,0.011211234591989468,-0.008383727307508103,-1.1278490894994775e-05,0.0009867284036661568,0.0016694205925941903,0.001100295643764232,0.001284070516169038,0.001284070516169038,-0.002412369749410973,-0.0024093392036444797
11.46,0.011043834013148193,-0.008355809902287615,8.1019563520357e-06,0.0009514565513009926,0.0016218463311049945,0.001304089307714343,0.0014807066971835045,0.0014807066971835045,-0.002354293004473794,-0.0023513184117879638
11.48,0.010877022995103642,-0.008324792348210135,2.6784907898758092e-05,0.0009169767138890171,0.0015754197395846893,0.0014999396622591503,0.0016695688355261255,0.0016695688355261255,-0.0022974403233340175,-0.002294520914172041
11.5,0.01071086227105063,-0.008290801019412148,4.478610041758202e-05,0.000883277720194714,0.0015301167293067326,0.0016880346375479922,0.001850842436797509,0.001850842436797509,-0.002241776392288113,-0.002238911462663083
11.52,0.010545410078999897,-0.00825395922795366,6.212103418690162e-05,0.0008503484220943602,0.0014859138931824444,0.001868559480310029,0.002024709869116631,0.002024709869116631,-0.0021872681087617054,-0.0021844569205162856
11.54,0.010380722220853,-0.008214387277340513,7.880498667489633e-05,0.000818177684037815,0.0014427884626821996,0.002041696202853498,0.002191350571439927,0.002191350571439927,-0.002133884423807917,-0.0021311263072331514
11.56,0.01021685212152247,-0.008172202504454851,9.485301824696535e-05,0.0007867543744954438,0.001400718268266283,0.0022076240023166166,0.0023509413248082806,0.0023509413248082806,-0.0020815961928377013,-0.002078890502146525
11.58,0.010053850888471199,-0.00812751932854674,0.00011027996659151995,0.0007560673814808025,0.0013596817032287718,0.00236651937405881,0.0025036560644839463,0.0025036560644839463,-0.0020303760350383316,-0.0020277221457343855
11.6,0.009891767369569923,-0.008080449299194157,0.0001251004472813122,0.000726105617787459,0.0013196576899526424,0.0025185559696234484,0.0026496658981871473,0.0026496658981871473,-0.001980198201454608,-0.0019775955078305115
11.62,0.0097306482100068,-0.00803110114392313,0.00013932885435075093,0.0006968580260326233,0.0012806256487130003,0.00266390461558503,0.0027891391244469826,0.0027891391244469826,-0.00193103845110103,-0.0019284863633981246
11.64,0.009570537908250965,-0.007979580815543211,0.00015297936099401,0.0006683135835325016,0.0012425654688696028,0.0028027333297923904,0.0029222412492075985,0.0029222412492075985,-0.0018828739346895928,-0.0018803718769296943
11.66,0.009411478871074592,-0.007925991539113735,0.00016606592032708534,0.000640461306921175,0.0012054574822993748,0.0029352073402340436,0.0030491350049751897,0.0030491350049751897,-0.001835683085659952,-0.0018332304933924163
11.68,0.009253511467639542,-0.007870433858636342,0.00017860226617472108,0.0006132902566187171,0.0011692824389299247,0.0030614891029393516,0.0031699803661173307,0.0031699803661173307,-0.001789445518057581,-0.0017870418364187741
11.7,0.009096674082654143,-0.007813005683353242,0.00019060191408470928,0.0005867895410434584,0.001134021484233106,0.0031817383180061448,0.003284934573227113,0.003284934573227113,-0.0017441419311533754,-0.0017417866129105738
11.72,0.008941003168607676,-0.007753802333738988,0.00020207816225159547,0.0005609483206690042,0.0010996561385590332,0.0032961119528426164,0.00339415214689816,0.00339415214689816,-0.0016997540201036374,-0.0016974465242366307
11.74,0.008786533297088844,-0.00769291658710965,0.00021304409263223079,0.000535755811868266,0.001066168278181941,0.003404764257989498,0.0034977849118048316,0.0034977849118048316,-0.0016562643927462049,-0.0016540041827817814
11.76,0.008633297209195536,-0.00763043872288892,0.00022351257210928566,0.0005112012905970846,0.0010335401179465103,0.0035078467889788664,0.003595982015802019,0.003595982015802019,-0.0016136564919257206,-0.0016114430348261168
11.78,0.008481325865043438,-0.007566456567471606,0.00023349625369561977,0.00048727409587513915,0.0010017541954039954,0.0036055084277066044,0.0036888899519713215,0.0036888899519713215,-0.0015719145232157199,-0.001569747288097074
11.8,0.008330648492380858,-0.007501055538719693,0.00024300757785056248,0.00046396363311256456,0.0009707933563342466,0.0036978954026935435,0.0037766525805612823,0.0037766525805612823,-0.0015310233876992894,-0.0015289018448852258
11.82,0.00818129263437128,-0.007434318690387048,0.0002520587729293311,0.00044125937949276306,0.0009406407415356874,0.0037851513122506195,0.00385941114036881,0.00385941114036881,-0.0014909686192714398,-0.0014888922420224363
11.84,0.008033284196315103,-0.007366326755625949,0.0002606618583413933,0.00041915088303821316,0.0009112797748735978,0.003867417131534013,0.003937304287070407,0.003937304287070407,-0.0014517363271336185,-0.0014497045828980252
11.86,0.007886647491624725,-0.0072971581890725916,0.0002688286467851242,0.00039762776282658934,0.0008826941524003995,0.003944831267719708,0.004010468150895491,0.004010468150895491,-0.0014133131430995646,-0.0014113255007393542
11.88,0.0077414052871357065,-0.007226889211150071,0.00027657074259579417,0.0003766797197257624,0.0008548678324248907,0.0040175295902969595,0.004079036287560895,0.004079036287560895,-0.0013756861702322667,-0.0013737420973320845
11.9,0.0075975788472989105,-0.007155593850341104,0.000283899544601951,0.0003562965361379376,0.0008277850266227433,0.0040856454028343715,0.0041431397347192695,0.0041431397347192695,-0.0013388429379265984,-0.0013369419002001318
11.92,0.007455187977532636,-0.007083343984963998,0.00029082624842935445,0.0003364680766907229,0.0008014301920059274,0.0041493094921268995,0.004202907044322483,0.004202907044322483,-0.0013027713600418055,-0.0013009128204110349
11.94,0.007314251066834477,-0.007010209384744438,0.0002973618479096274,0.00031718429102825676,0.00077578802367191,0.004208650163438809,0.004258464304977199,0.004258464304977199,-0.0012674596961488364,-0.0012656431147528451
11.96,0.007174785129549602,-0.006936257751991564,0.00030351713673937297,0.00029843521619507833,0.0007508434482922016,0.0042637932597094745,0.004309935165010212,0.004309935165010212,-0.0012328965159795608,-0.0012311213501232415
11.98,0.007036805846310476,-0.0068615547622867265,0.0003093027102298862,0.00028021097863305185,0.0007265816182778962,0.004314862187227316,0.0043574408591433,0.0043574408591433,-0.0011990706669781131,-0.0011973363709237707
12.0,0.006900327604166863,-0.006786164104719036,0.00031472896712436693,0.00026250179604543297,0.0007029879065612746,0.00436197794069378,0.0044011002347631115,0.0044011002347631115,-0.001165971244660455,-0.001164277269556427
12.02,0.006765363535915468,-0.006710147521682249,0.00031980611143822557,0.00024529797916130993,0.0006800479019397786,0.004405259129890161,0.004441029777805162,0.004441029777805162,-0.0011335875656073716,-0.0011319333595238013
12.04,0.006631925558637989,-0.006633564848196471,0.00032454415432070505,0.00022858993336090583,0.000657747404930498,0.004444822006180375,0.004477343639048606,0.004477343639048606,-0.0011019091429466817,-0.001100294150912661
12.06,0.006500024411457132,-0.006556474050761072,0.0003289529160177551,0.00021236816017987137,0.0006360724240867983,0.004480780488428722,0.004510153663157098,0.004510153663157098,-0.0010709256642409588,-0.001069349328365537
12.08,0.00636966969252011,-0.0064789312657554145,0.00033304202774075975,0.0001966232587130855,0.0006150091727348032,0.004513246192476055,0.004539569414037615,0.004539569414037615,-0.0010406269714338932,-0.0010390887309111175
12.1,0.006240869895218543,-0.006400990837372045,0.0003368209336862549,0.0001813459269125622,0.0005945440660851456,0.004542328454829671,0.004565698201911097,0.004565698201911097,-0.0010110030428747412,-0.0010095023342719788
12.12,0.00611363244365468,-0.006322705355067586,0.00034029889300768446,0.00016652696277008865,0.0005746637186823624,0.004568134362597187,0.004588645112202842,0.004588645112202842,-0.0009820439772902836,-0.0009805802346529548
12.14,0.005987963727363392,-0.006244125690545396,0.000343484981844,0.00015215726540722673,0.0005553549421550481,0.004590768779894455,0.004608513032310123,0.004608513032310123,-0.0009537399794512571,-0.0009523126345527884
12.16,0.00586386913529953,-0.006165301034274977,0.0003463880953233911,0.00013822783608139576,0.0005366047432337875,0.004610334376102123,0.004625402678972895,0.004625402678972895,-0.0009260813474950072,-0.0009246898300319164
12.18,0.005741353089100112,-0.006086278931530518,0.0003490169496451756,0.00012472977909696925,0.0005184003220040842,0.004626931652117355,0.004639412626281623,0.004639412626281623,-0.0008990584617884128,-0.0008977021996790292
12.2,0.005620419075630483,-0.006007105317949973,0.00035138008413682087,0.00011165430265354143,0.000500729070364877,0.004640658969575985,0.004650639334552385,0.004650639334552385,-0.0008726617752269731,-0.0008713401949818239
12.22,0.005501069678823991,-0.005927824554631885,0.0003534858633393867,9.899271962952755e-05,0.00048357857066666705,0.004651612578473951,0.004659177177358004,0.004659177177358004,-0.000846881804775494,-0.0008455943316112398
12.24,0.005383306610833764,-0.005848479462706227,0.0003553424791142845,8.673644799667711e-05,0.000466936594511984,0.00465988664570457,0.004665118468207344,0.004665118468207344,-0.0008217091242265526,-0.0008204551822816353
12.26,0.005267130742489185,-0.005769111357507921,0.0003569579527678002,7.487701157713268e-05,0.0004507911016768186,0.004665573280340931,0.004668553490949391,0.004668553490949391,-0.00079713435816277,-0.0007959133709486798
12.28,0.0051525421330776075,-0.005689760082228872,0.00035834013711344426,6.340604055143947e-05,0.0004351302391460169,0.0046687625646157,0.004669575156293648,0.004669570525372199,-0.0007731481767921014,-0.0007719595674918791
12.3,0.005039540059458684,-0.005610464041111064,0.0003594967186497655,5.231527189397166e-05,0.00041994234024024177,0.004668255876688866,0.004669542579214718,0.004668255876688866,-0.0007497412918512302,-0.0007485844836659682
12.32,0.004928123044520422,-0.005531260232139312,0.0003604352196884264,4.159654971096235e-05,0.00040521592381546944,0.004664693903733467,0.004667999433719926,0.004664693903733467,-0.0007269044533259127,-0.000725778869788642
12.34,0.004818288884985995,-0.005452184279268642,0.00036116300048227856,3.1241825519323115e-05,0.0003909396935195147,0.004658967046303432,0.004664217293992809,0.004658967046303432,-0.0007046284469280257,-0.0007035335122122046
12.36,0.004710034678578971,-0.0053732704641813005,0.0003616872613907418,2.1243158483454096e-05,0.00037710253708951445,0.004651155853576202,0.004658278409314796,0.004651155853576202,-0.0006829040923207557,-0.0006818392316947285
12.38,0.004603356850556013,-0.005294551757556716,0.00036201504503097226,1.1592715586919693e-05,0.00036369352567677165,0.004641339012652702,0.004650263141391562,0.004641339012652702,-0.0006617222419919769,-0.000660686882014256
12.4,0.004498251179629399,-0.005216059849851973,0.0003621532384485704,2.282771565108719e-06,0.0003507019131938695,0.0046295933748723055,0.004640249992464929,0.0046295933748723055,-0.000641073780660902,-0.0006400673494582004
12.42,0.004394712823265825,-0.0051378251816715775,0.0003621085752385511,-6.6942909755329036e-06,0.0003381171356612907,0.004615993983141498,0.004628315631905882,0.004615993983141498,-0.0006209496252264242,-0.0006199715528977525
12.44,0.004292736342384975,-0.005059876973623688,0.000361887637756908,-1.5345981594075367e-05,0.0003259288105497956,0.004600614101446546,0.004614534923282673,0.004600614101446546,-0.0006013407252644072,-0.0006003904442375842
12.46,0.004192315725464939,-0.004982243255718579,0.00036149685921316177,-2.3679702101455938e-05,0.00031412673611006095,0.0045835252413876015,0.004598980954653486,0.0045835252413876015,-0.0005822380638503046,-0.0005813150091736579
12.48,0.004093444412063364,-0.004904950896315322,0.0003609425258659371,-3.170274668932939e-05,0.00030270089068132534,0.004564797188677827,0.0045817250630151955,0.004564797188677827,-0.0005636326587560356,-0.0005627362684680133
12.5,0.003996115315763819,-0.004828025630585773,0.00036023077916524926,-3.9422302129125344e-05,0.00029164143197127855,0.004544498032811588,0.004562836863875378,0.004544498032811588,-0.0005455155640795265,-0.0005446452795005351
12.52,0.003900320846557111,-0.004751492088519311,0.00035936761789834293,-4.6845448017244346e-05,0.0002809386963017564,0.004522694192832926,0.004542384278094356,0.004522694192832926,-0.0005278778720354545,-0.0005270331380847615
12.54,0.0038060529326669756,-0.004675373822481271,0.00035835890032132056,-5.397915705513779e-05,0.0002705831978154402,0.004499450443439683,0.00452043355899918,0.004499450443439683,-0.0005107107150071484,-0.0005098909805180651
12.56,0.003713303041829132,-0.004599693334305681,0.0003572103463049814,-6.083029538512391e-05,0.0002605656276383332,0.0044748299443414,0.004497049319040431,0.0044748299443414,-0.0004940052679168207,-0.0004932099859099077
12.58,0.0036220622020331494,-0.004524472101941242,0.00035592753947000233,-6.74056229625266e-05,0.00025087685299477223,0.004448894265161669,0.004472294557204959,0.004448894265161669,-0.0004777527506323151,-0.00047698137860409303
12.6,0.003532321021736202,-0.004449730605629381,0.0003545159292794864,-7.37117939879386e-05,0.00024150791627108954,0.0044217034129891844,0.004446230686155548,0.0044217034129891844,-0.00046194443060851867,-0.00046119643079161617
12.62,0.003444069709557432,-0.004375488353677462,0.0003529808331741435,-7.975535733639647e-05,0.0002324500340272534,0.004393315857189128,0.004418917557342402,0.004393315857189128,-0.00044657162556209127,-0.0004458464651904688
12.64,0.003357298093462026,-0.004301763907736958,0.0003513274386666154,-8.554275707632164e-05,0.00022369459595150928,0.004363788558231322,0.004390413488839716,0.004363788558231322,-0.00043162570636787553,-0.00043092285790983197
12.66,0.0032719956394438882,-0.004228574907677242,0.000349560805425142,-9.108033298918102e-05,0.00021523316375938442,0.0043331769916301905,0.00436077529101068,0.0043331769916301905,-0.00041709809987068943,-0.00041641704126417695
12.68,0.0031881514697155995,-0.004155938096003419,0.000347685867376768,-9.637432114159194e-05,0.00020705747003418268,0.0043015351746788395,0.004330058292273803,0.0043015351746788395,-0.0004029802918331602,-0.00040232050670279676
12.7,0.0031057543804144465,-0.004083869341844492,0.0003457074347501532,-0.00010143085448761338,0.00019915941700917323,0.004268915692422211,0.0042983163660224415,0.004268915692422211,-0.0003892638298866485,-0.0003886248077491336
12.72,0.0030247928588330248,-0.004012383664519724,0.0003436301961379229,-0.00010625596349419599,0.0001915310752913668,0.0042353697218006315,0.004265601954975688,0.0042353697218006315,-0.000375940326434579,-0.00037532156289239694
12.74,0.002945255100182893,-0.0039414952566761505,0.00034145872054658355,-0.00011085557679970574,0.0001841646825267039,0.004200947058429479,0.004231966096957964,0.004200947058429479,-0.00036300146162856334,-0.00036240245855234535
12.76,0.002867129023899983,-0.003871217506990976,0.00033919745943045143,-0.00011523552191306506,0.00017705264200678755,0.004165696140683399,0.004197458450471041,0.004165696140683399,-0.00035043898623839624,-0.00034985925193277504
12.78,0.0027904022894999782,-0.00380156302247503,0.0003368507486882777,-0.0001194015259208547,0.00017018752121894092,0.00412966407428492,0.004162127319801845,0.00412966407428492,-0.00033824472450005876,-0.0003376837738613872
12.8,0.0027150623119920015,-0.003732543650345443,0.000334422810677637,-0.0001233592162363347,0.00016356205033953952,0.0040928966579285245,0.004126019678963394,0.0040928966579285245,-0.0003264105769449071,-0.00032586793161109944
12.82,0.002641096276858869,-0.0036641704995033007,0.00033191775619911823,-0.00012711412135721923,0.00015716912067282568,0.0040554384065702625,0.004089181196826972,0.0040554384065702625,-0.0003149285230972842,-0.0003144037115761744
12.84,0.002568491154645431,-0.0035964539615664427,0.00032933958638281524,-0.00013067167180931457,0.00015100178303992842,0.0040173325763032735,0.004051656261438545,0.0040173325763032735,-0.00030379062414890657,-0.0003032831797937993
12.86,0.002497233715298209,-0.0035294037321011635,0.0003266921939619749,-0.00013403720108233464,0.00014505324615531715,0.003978621124921062,0.004013487998092049,0.003978621124921062,-0.0002929890238498742,-0.0002924984915027995
12.88,0.0024273105410749446,-0.0034630288304105254,0.0003239793677245473,-0.00013721594404059637,0.00013931687478304158,0.003939344932753283,0.003974718255963562,0.003939344932753283,-0.00028251595619375937,-0.0002820418856628341
12.9,0.0023587080407500845,-0.0033973376185543517,0.0003212047918044192,-0.0001402130418693939,0.0001337861880743466,0.00389954361909067,0.003935387788251309,0.00389954361909067,-0.00027236374230393606,-0.0002719056906908792
12.92,0.00229141246225786,-0.0033323378216176974,0.00031837204846141276,-0.00014303354096953028,0.00012845485773426462,0.0038592556382693673,0.003895536096598554,0.0038592556382693673,-0.0002625247946312305,-0.0002620823264097451
12.94,0.0022254099052401834,-0.003268036546801579,0.00031548461998731625,-0.00014568239384671507,0.00012331670616697813,0.0038185183028676987,0.0038552015198315757,0.0038185183028676987,-0.00025299161911136335,-0.00025256430618790233
12.96,0.0021606863332167023,-0.0032044403021294255,0.0003125458905408607,-0.00014816446002045142,0.00011836570457951213,0.003777367804944242,0.003814421257739769,0.003777367804944242,-0.00024375681715921296,-0.00024334423892822952
12.98,0.0020972275853843748,-0.0031415550147783256,0.0003095591480128945,-0.00015048450694526533,0.00011359597104641889,0.003735839240181746,0.0037732313919684487,0.003735839240181746,-0.0002348130876313292,-0.00023441483104180922
13.0,0.0020350193880541824,-0.0030793860490419918,0.00030652758586313666,-0.00015264721094204438,0.00010900176853786419,0.0036939666281775576,0.003731666909047546,0.0036939666281775576,-0.0002261532285673539,-0.0002257688881393238
13.02,0.0019740473657322067,-0.003017938223929437,0.0003034543049267313,-0.00015465715813861832,0.00010457750291352307,0.003651782935773067,0.003689761722718698,0.003651782935773067,-0.00021777013889770497,-0.00021739931676533842
13.04,0.0019142970518525142,-0.002957215830392177,0.00030034231520303933,-0.00015651884543007127,0.00010031772088447674,0.0036093200973496124,0.0036475486954618756,0.0036093200973496124,-0.0002096568199512818,-0.00020929912587639004
13.06,0.001855753899168951,-0.002897222648194536,0.00029719453765508774,-0.0001582366814484254,9.621710794600809e-05,0.0035666090376887368,0.003605059659750246,0.0035666090376887368,-0.00020180637691274753,-0.00020146142829801213
13.08,0.001798403289813295,-0.0028379619624256643,0.00029401380593974125,-0.00015981498754546482,9.227048628339976e-05,0.003523679691712538,0.003562325440530236,0.003523679691712538,-0.0001942120200778718,-0.00019387944196935927
13.1,0.0017422305450263955,-0.0027794365796752663,0.00029080286815208467,-0.00016125799877130139,8.847281265396493e-05,0.003480561025932817,0.0035193758749494535,0.003480561025932817,-0.00018686706603492128,-0.00018654649112400786
13.12,0.001687220934569462,-0.002721648843851117,0.00028756438853783095,-0.0001625698648746884,8.48191762469944e-05,0.003437281058283587,0.003476239833616449,0.003437281058283587,-0.0001797649386864244,-0.00017945600729035044
13.14,0.0016333596858222293,-0.00266460065167241,0.00028430094919329463,-0.0001637546512937517,8.130479652490974e-05,0.003393866879017788,0.0034329452408604234,0.003393866879017788,-0.0001728991701803368,-0.0001726015302259305
13.16,0.0015806319925748414,-0.0026082934678041654,0.0002810150517476018,-0.00016481634017609088,7.792502104705895e-05,0.0033503446707021677,0.003389519095249181,0.0033503446707021677,-0.0001662634017028097,-0.00016597670869699773
13.18,0.001529023023520271,-0.002552728339672013,0.00027770911901470186,-0.00016575883139298636,7.467532327946561e-05,0.0033067397280126263,0.003345987489751755,0.0033067397280126263,-0.0001598513841512397,-0.00015957530115167287
13.2,0.0014785179304537092,-0.002497905911954372,0.00027438549660629974,-0.00016658594355478884,7.155130039268458e-05,0.003263076476073273,0.0033023756312457113,0.003263076476073273,-0.000153656978660134,-0.00015339117623939906
13.22,0.0014291018561852359,-0.0024438264407502185,0.00027104645459985477,-0.00016730141503107365,6.854867105019009e-05,0.003219378491684586,0.003258707858869016,0.003219378491684586,-0.00014767415708651362,-0.00014741831327277495
13.24,0.0013807599421726117,-0.002390489807419794,0.0002676941890555895,-0.00016790890498631528,6.566327318888265e-05,0.0031756685195221297,0.003215007665810749,0.0031756685195221297,-0.00014189700226788964,-0.00014165080251547516
13.26,0.0013334773358798949,-0.0023378955321434435,0.00026433082365784344,-0.0001684119943854525,6.289106179570402e-05,0.0031319684927485773,0.003171297714309779,0.0031319684927485773,-0.0001363197082799056,-0.00013608284538634138
13.28,0.001287239197868608,-0.00228604278711325,0.00026095841126405617,-0.00016881418706001598,6.0228106679725654e-05,0.0030882995524596723,0.003127599857810361,0.0030882995524596723,-0.0001309365805639117,-0.00013070875462825262
13.3,0.0012420307086277555,-0.002234930409469285,0.000257578935386249,-0.00016911891072885916,5.767059024455241e-05,0.0030446820622702687,0.0030839351587855445,0.0030446820622702687,-0.00012574203584378023,-0.0001255229541901141
13.32,0.0011978370751479749,-0.0021845569139341235,0.0002541943117471135,-0.00016932951802050374,5.521480526222836e-05,0.0030011356291844375,0.0030403239044382814,0.0030011356291844375,-0.00012073060209083883,-0.00012051997920570516
13.34,0.0011546435372462528,-0.0021349205051290556,0.00025080638976149316,-0.00016944928752062077,5.285715264976011e-05,0.002957679120016081,0.0029967856267919084,0.002957679120016081,-0.00011589691829535968,-0.00011569447574561363
13.36,0.0011124353736471958,-0.0020860190896073473,0.0002474169540054305,-0.00016948142481054248,5.059413925104927e-05,0.0029143306787677583,0.0029533391196541847,0.0029143306787677583,-0.00011123573417071755,-0.00011104120052342046
13.38,0.0010711979078262943,-0.0020378502876164857,0.000244027725649687,-0.0001694290634918361,4.84223756262347e-05,0.0028711077432883787,0.002910002455800909,0.0028711077432883787,-0.00010674190975589714,-0.00010655502050168156
13.4,0.0010309165136209069,-0.001990411444564118,0.00024064036393056654,-0.00016929526621616768,4.63385738495728e-05,0.0028280270634777806,0.002866793003284292,0.0028280270634777806,-0.00010241041496806252,-0.00010223091242925028
13.42,0.000991576620614785,-0.0019436996422054437,0.00023725646751415752,-0.0001690830257432774,4.4339545318262975e-05,0.002785104716348128,0.002823727444306186,0.002785104716348128,-9.823632901181974e-05,-9.806396224890954e-05
13.44,0.0009531637193015001,-0.0018977117095591556,0.00023387757591208924,-0.00016879526595459817,4.24221985727904e-05,0.0027423561227838357,0.002780821789207395,0.0027423561227838357,-9.421483974658564e-05,-9.404936447314957e-05
13.46,0.0009156633660321083,-0.0018524442335741598,0.00023050517082978672,-0.00016843484287155534,4.058353713194189e-05,0.0026997960631973735,0.002738091394307496,0.0026997960631973735,-9.034124296045145e-05,-9.018242144225066e-05
13.48,0.0008790611877522831,-0.0018078935695095017,0.00022714067752005462,-0.00016800454568817417,3.8820657342574874e-05,0.002657438693966551,0.002695550977005812,0.002657438693966551,-8.661094159219693e-05,-8.645854256386633e-05
13.5,0.0008433428865343967,-0.001764055851064898,0.00022378546612245032,-0.00016750709779010412,3.713074624633545e-05,0.0026152975624069027,0.002653214631752589,0.0026152975624069027,-8.301944485888977e-05,-8.287324340216873e-05
13.52,0.0008084942439096695,-0.0017209270002458532,0.00022044085295647164,-0.0001669451577797786,3.5511079464134274e-05,0.002573385622615551,0.0026110958461554095,0.002573385622615551,-7.956236733995706e-05,-7.942214480156887e-05
13.54,0.0007745011250053161,-0.0016785027370004378,0.00021710810179342843,-0.00016632132047532557,3.395901910041238e-05,0.002531715248712076,0.002569207515496246,0.002531715248712076,-7.623542795334139e-05,-7.610097182503943e-05
13.56,0.0007413494824915921,-0.001636778588579461,0.00021378842516206475,-0.0001656381179336693,3.247201166752122e-05,0.002490298252584023,0.002527561957119717,0.002490298252584023,-7.303444896403292e-05,-7.290555279462081e-05
13.58,0.0007090253603439987,-0.0015957498986837336,0.00021048298554049438,-0.00016489802044123618,3.104758603205465e-05,0.002449145894814605,0.0024861709269780393,0.002449145894814605,-6.995535481279234e-05,-6.983181809136431e-05
13.6,0.000677514897424954,-0.0015554118363481735,0.00020719289665116492,-0.0001641034375220586,2.9683351383825655e-05,0.002408268902284017,0.002445045631567877,0.002408268902284017,-6.699417102285074e-05,-6.687579905661838e-05
13.62,0.0006468043308902599,-0.0015157594045975655,0.00020391922458884437,-0.00016325671893669205,2.8376995228200196e-05,0.0023676774796374226,0.0024041967454597937,0.0023676774796374226,-6.414702294964496e-05,-6.403362678897068e-05
13.64,0.0006168799994244799,-0.0014767874488855897,0.00020066298907650548,-0.00016236015566049763,2.712628140382202e-05,0.0023273813248128722,0.0023636344213943524,0.0023273813248128722,-6.141013456331883e-05,-6.130153086651367e-05
13.66,0.0005877283463099938,-0.0014384906653049597,0.0001974251645506797,-0.00016141598086022237,2.5929048125258267e-05,0.0022873896397833165,0.0023233683075195703,0.0022873896397833165,-5.877982711004e-05,-5.867583804961809e-05
13.68,0.0005593359223338636,-0.0014008636085748258,0.0001942066813906962,-0.00016042637086440548,2.4783206052493725e-05,0.0022477111469869,0.002283407556931547,0.0022477111469869,-5.625251783801411e-05,-5.615297097145898e-05
13.7,0.0005316893885374852,-0.001363900699796802,0.0001910084269898249,-0.00015939344614197397,2.3686736386736487e-05,0.0022083541005017433,0.002243760845000963,0.0022083541005017433,-5.382471860168602e-05,-5.372944677938043e-05
13.72,0.0005047755188129661,-0.001327596234008839,0.0001878312469099086,-0.00015831927226060783,2.2637688994458922e-05,0.0021693263001989604,0.002204436379516989,0.0021693263001989604,-5.149303448789277e-05,-5.140187572655258e-05
13.74,0.00047858120235083954,-0.0012919443875189244,0.0001846759459205316,-0.0001572058608499456,2.1634180559248542e-05,0.0021306351027799092,0.002165441915753417,0.0021306351027799092,-4.9254162365742555e-05,-4.9166959757952904e-05
13.76,0.0004530934459427142,-0.0012569392250583928,0.00018154328909503192,-0.00015605517053057433,2.0674392763170805e-05,0.002092287434313624,0.002126784766476298,0.002092287434313624,-4.71048894385571e-05,-4.702149102092689e-05
13.78,0.0004282993761431653,-0.0012225747067194264,0.0001784340028390119,-0.00015486910785107055,1.9756570497080368e-05,0.002054289802273111,0.0020884718156771033,0.002054289802273111,-4.504209176856806e-05,-4.496235042448565e-05
13.8,0.00040418624129481487,-0.0011888446946841315,0.0001753487759756922,-0.00015364952822602,1.8879020100775648e-05,0.002016648309340493,0.002050509529540349,0.002016648309340493,-4.306273281115655e-05,-4.298650615455214e-05
13.82,0.0003807414134210336,-0.0011557429597511325,0.00017228826070692094,-0.0001523982368749881,1.8040107632825768e-05,0.0019793686625257196,0.002012903970816049,0.0019793686625257196,-4.1163861862879145e-05,-4.109101213032214e-05
13.84,0.0003579523899895682,-0.001123263187707637,0.00016925307362569697,-0.00015111698971748271,1.723825717168409e-05,0.0019424561858716412,0.001975660807697044,0.0019424561858716412,-3.934261255164189e-05,-3.927300650332007e-05
13.86,0.0003358067955507864,-0.0010913989854998253,0.00016624379667362632,-0.00014980749427366926,1.6471949147166145e-05,0.0019059158296366077,0.0019387853262154708,0.0019059158296366077,-3.759620126576218e-05,-3.752971005374272e-05
13.88,0.0003142923832543449,-0.0010601438872114653,0.00016326097814101104,-0.00014847141056651913,1.5739718703012288e-05,0.0018697521846872513,0.0019022824404948495,0.0018697521846872513,-3.592192565112245e-05,-3.5858424732763637e-05
13.9,0.00029339703624823985,-0.001029491359859504,0.0001603051335763439,-0.0001471103520181654,1.5040154090306582e-05,0.0018339694909631293,0.0018661567056560786,0.0018339694909631293,-3.431716301716235e-05,-3.425653205069295e-05
13.92,0.00027310876896360426,-0.0009994348090171601,0.0001573767467384357,-0.00014572588633355397,1.437189509245837e-05,0.0017985716486183289,0.0018304123269240581,0.0017985716486183289,-3.277936877865387e-05,-3.2721491492764565e-05
13.94,0.00025341572828869844,-0.0009699675842809003,0.00015447627044373746,-0.00014431953636020385,1.3733631481533941e-05,0.0017635622272912297,0.001795053171509123,0.0017635622272912297,-3.130607487034482e-05,-3.1250838994059916e-05
13.96,0.000234306194635248,-0.0009410829845533787,0.00015160412753090213,-0.00014289278095263913,1.3124101506260715e-05,0.0017289444778590874,0.0017600827761355083,0.0017289444778590874,-2.9894888196207746e-05,-2.9842185319275984e-05
13.98,0.00021576858290092005,-0.000912774263165483,0.00014876071166369798,-0.00014144705582532099,1.2542090411108912e-05,0.001694721341139225,0.0017255043608351021,0.001694721341139225,-2.8543489040244696e-05,-2.8493214546976376e-05
14.0,0.0001977914433308397,-0.0008850346328353474,0.00014594638823162143,-0.00013998375439545153,1.1986428987167937e-05,0.001660895457954319,0.0016913208354661893,0.001660895457954319,-2.724962950012924e-05,-2.7201682442415234e-05
14.02,0.0001803634622816566,-0.000857857270462018,0.0001431614951812321,-0.00013850422862468197,1.1455992154176153e-05,0.0016274691795818248,0.0016575348116642113,0.0016274691795818248,-2.6011131931141486e-05,-2.596541494419169e-05
14.04,0.00016347346289118656,-0.0008312353217817664,0.00014040634380663164,-0.00013700978983000853,1.0949697573957948e-05,0.0015944445745937955,0.0016241486119358878,0.0015944445745937955,-2.4825887352719464e-05,-2.4782306543337573e-05
14.06,0.00014711040565638616,-0.0008051619058617835,0.00013768121958790402,-0.0001355017095065251,1.0466504295264127e-05,0.001561823440550195,0.0015911642775848622,0.001561823440550195,-2.369185392472807e-05,-2.3650318780436038e-05
14.08,0.00013126338892321376,-0.0007796301194348535,0.00013498638296383092,-0.00013398122013742346,1.0005411429163802e-05,0.0015296073115571701,0.0015585835793368876,0.0015296073115571701,-2.2607055383115238e-05,-2.2567478681141345e-05
14.1,0.00011592164929097159,-0.0007546330411080407,0.00013232207010105412,-0.00013244951598153333,9.565456855664597e-06,0.0014977974670939299,0.0015264080254515384,0.0014977974670939299,-2.156957950292586e-05,-2.153187721702121e-05
14.12,0.00010107456193401636,-0.0007301637354159857,0.0001296884936756726,-0.00013090775386443522,9.145715960905547e-06,0.0014663949416640427,0.0014946388703304114,0.0014663949416640427,-2.0577576583621485e-05,-2.054166779171526e-05
14.14,8.671164084388145e-05,-0.000706215256739765,0.00012708584358023245,-0.00012935705395441784,8.745300404618805e-06,0.001435400530830489,0.0014632771242037242,0.001435400530830489,-1.962925790817142e-05,-1.9595064685004218e-05
14.16,7.282253899419615e-05,-0.0006827806530963834,0.00012451428765380967,-0.00012779850052252332,8.363356917947808e-06,0.0014048148010964417,0.0014323235597990059,0.0014048148010964417,-1.8722894260538973e-05,-1.869034161272732e-05
14.18,5.93970484312827e-05,-0.0006598529697819546,0.00012197397242275088,-0.00012623314270518524,7.999066131055377e-06,0.0013746380978558522,0.0014017787207530586,0.0013746380978558522,-1.785681443772093e-05,-1.782583019755e-05
14.2,4.642510029320352e-05,-0.0006374252528894412,0.00011946502376503076,-0.00012466199525329447,7.651641430179028e-06,0.0013448705530670292,0.0013716429310218858,0.0013448705530670292,-1.7029403776124555e-05,-1.6999918537294478e-05
14.22,3.3896764759641236e-05,-0.000615490552709011,0.00011698754760836039,-0.00012308603926098734,7.320327844180187e-06,0.0013155120919761583,0.0013419163011255514,0.0013155120919761583,-1.6239102686632673e-05,-1.621104969059124e-05
14.24,2.180225093515975e-05,-0.0005940419269820446,0.00011454163060165001,-0.00012150622290718998,7.004400959745464e-06,0.0012865624425282783,0.0013125987366965353,0.0012865624425282783,-1.5484405236105356e-05,-1.5457720309329582e-05
14.26,1.013190666862499e-05,-0.0005730724440470319,0.00011212734072074682,-0.0001199234621740658,6.703165865138815e-06,0.0012580211399284753,0.0012836899460670899,0.0012580211399284753,-1.4763857700162162e-05,-1.47384791814662e-05
14.28,-1.1237821489290992e-06,-0.0005525751860029676,0.0001097447279132524,-0.00011833864073002129,6.415956122525442e-06,0.0012298875354059338,0.0012551894452847035,0.0012298875354059338,-1.4076057177432003e-05,-1.4051925910019629e-05
14.3,-1.1974190045065865e-05,-0.0005325432510453091,0.00010739382488722526,-0.00011675261401068222,6.14213276777842e-06,0.0012021608093061725,0.0012270965751489857,0.0012021608093061725,-1.3419650235787934e-05,-1.339670912029378e-05
14.32,-2.242855508259576e-05,-0.0005129697573230725,0.00010507464741849049,-0.00011516620456953621,5.8810833384929476e-06,0.0011748399522609118,0.0011994104770472384,0.0011748399522609118,-1.2793331434134833e-05,-1.2771525930931262e-05
14.34,-3.2495977446584676e-05,-0.0004938478447641156,0.00010278719516776391,-0.00011358020651871705,5.632220927118319e-06,0.00114792381146246,0.0011721301464564392,0.00114792381146246,-1.2195842157997897e-05,-1.2175119824844279e-05
14.36,-4.218542036264314e-05,-0.0004751706779114411,0.00010053145220467741,-0.00011199538520674115,5.394983262266558e-06,0.0011214110694468464,0.0011452544072995089,0.0011214110694468464,-1.1625969175852622e-05,-1.160627968870661e-05
14.38,-5.150571061433905e-05,-0.00045693144841162076,9.830738759220026e-05,-0.0001104124778649927,5.168831815880464e-06,0.001095300258720013,0.0011187819268406662,0.001095300258720013,-1.1082543381497433e-05,-1.1063838465313561e-05
14.4,-6.046553910883025e-05,-0.00043912337736502587,9.611495588934815e-05,-0.00010883219428071003,4.953250935620675e-06,0.001069589765148903,0.0010927112228607636,0.001069589765148903,-1.0564438495072405e-05,-1.0546671859748065e-05
14.42,-6.907346148928916e-05,-0.00042173971763440315,9.395409774271002e-05,-0.00010725521740103431,4.747747003294681e-06,0.0010442778365698936,0.0010670406669672735,0.0010442778365698936,-1.0070569829947405e-05,-1.0053697102817408e-05
14.44,-7.733789879193082e-05,-0.0004047737560049523,9.182474041935507e-05,-0.00010568220397868883,4.551847617536733e-06,0.001019362588299072,0.0010417684932955368,0.001019362588299072,-9.599893058237185e-06,-9.583871711536125e-06
14.46,-8.52671381452379e-05,-0.0003882188152622638,8.972679827934371e-05,-0.00010411378519560284,4.365100800843399e-06,0.0009948420068401425,0.0010168928043286683,0.0009948420068401425,-9.151402986943026e-06,-9.136192272036658e-06
14.48,-9.286933351031663e-05,-0.0003720682561939264,8.766017332817455e-05,-0.00010255056726019347,4.187074230878984e-06,0.0009707139583002787,0.0009924115743484058,0.0009707139583002787,-8.724132394310355e-06,-8.70969328982535e-06
14.5,-0.00010015250645986986,-0.0003563154794717073,8.562475569995343e-05,-0.00010099313202359594,4.01735449482754e-06,0.0009469761931941503,0.0009683226573979154,0.0009469761931941503,-8.317150862501413e-06,-8.303446021900176e-06
14.52,-0.00010712454699414739,-0.0003409539274744891,8.362042411746984e-05,-9.94420375584006e-05,3.85554636691338e-06,0.0009236263487549836,0.0009446237920617384,0.0009236263487549836,-7.929563617434458e-06,-7.916557271388074e-06
14.54,-0.00011379321439257185,-0.00032597708601413085,8.164704637003695e-05,-9.789781873890129e-05,3.7012721084019494e-06,0.0009006619576585787,0.0009213126057997643,0.0009006619576585787,-7.560510439732503e-06,-7.548168375112646e-06
14.56,-0.00012016613809884936,-0.00031137848596634395,7.970447978777884e-05,-9.636098782325961e-05,3.5541707895595542e-06,0.0008780804519040381,0.0008983866204925866,0.0008780804519040381,-7.209164564907235e-06,-7.197454060961457e-06
14.58,-0.00012625081863816312,-0.00029715170485171665,7.779257168039067e-05,-9.483203499558692e-05,3.4138976333288904e-06,0.0008558791672491047,0.0008758432581473479,0.0008558791672491047,-6.874731611998496e-06,-6.8636213734965775e-06
14.6,-0.0001320546285648123,-0.00028329036829799145,7.591115974925344e-05,-9.331142893785118e-05,3.2801233797681915e-06,0.0008340553477241304,0.0008536798455519556,0.0008340553477241304,-6.556448538502122e-06,-6.545908655528292e-06
14.62,-0.00013758481344749117,-0.00026978815144930256,7.40600725830376e-05,-9.17996173822649e-05,3.1525336717031133e-06,0.0008126061526599451,0.0008318936176990204,0.0008126061526599451,-6.253582635100919e-06,-6.243584493581314e-06
14.64,-0.00014284849287769623,-0.00025663878024723846,7.22391300715941e-05,-9.029702770043818e-05,3.0308284598807545e-06,0.0007915286612206752,0.0008104817257123599,0.0007915286612206752,-5.965430528961933e-06,-5.955946809146019e-06
14.66,-0.00014785266146231468,-0.00024383603271620126,7.044814367240804e-05,-8.880406733915027e-05,2.914721426977454e-06,0.0007708198713152893,0.0007894412408009358,0.0007708198713152893,-5.691317173468517e-06,-5.682321805789116e-06
14.68,-0.0001526041898987715,-0.00023137374019191408,6.868691687067496e-05,-8.732112433017573e-05,2.803939432821271e-06,0.0007504767067506441,0.0007687691531030036,0.0007504767067506441,-5.430594917467832e-06,-5.422063021616219e-06
14.7,-0.00015710982605378885,-0.00021924578843950416,6.695524561095567e-05,-8.584856779743703e-05,2.6982219774902155e-06,0.0007304960228386377,0.0007484623790704098,0.0007304960228386377,-5.18264258679817e-06,-5.174550406667227e-06
14.72,-0.00016137619606227297,-0.00020744611867738673,6.525291862402582e-05,-8.438674848337016e-05,2.59732068230435e-06,0.00071087461031545,0.0007285177679921343,0.00071087461031545,-4.946864579537805e-06,-4.9391894695614404e-06
14.74,-0.00016540980544654379,-0.00019596872858413254,6.357971780346361e-05,-8.29359992153493e-05,2.500998789027361e-06,0.0006916091971795527,0.0007089321035043926,0.0006916091971795527,-4.722689972844076e-06,-4.7154103242584e-06
14.76,-0.00016921704025480797,-0.00018480767320892987,6.193541857157925e-05,-8.14966353985177e-05,2.40903067624638e-06,0.0006726964558173116,0.000689702108386881,0.0006726964558173116,-4.509571682319984e-06,-4.502666908403839e-06
14.78,-0.0001728041682172863,-0.000173957065842255,6.0319790190277445e-05,-8.006895547739781e-05,2.3212013926789133e-06,0.0006541330028896794,0.0006708244488700248,0.0006541330028896794,-4.306985605291793e-06,-4.300436081004098e-06
14.8,-0.00017617733991914588,-0.0001634110788064888,5.873259614475046e-05,-7.865324140922901e-05,2.237306207009437e-06,0.000635915406589824,0.0006522957368107164,0.000635915406589824,-4.114429825712173e-06,-4.108216855683148e-06
14.82,-0.0001793425899885273,-0.00015316394418983035,5.717359443835335e-05,-7.724975912748236e-05,2.157150173594809e-06,0.0006180401884000796,0.0006341125356081453,0.0006180401884000796,-3.931423812708624e-06,-3.925529596852397e-06
14.84,-0.00018230583829893467,-0.00014320995454968101,5.564253789458462e-05,-7.585875897201476e-05,2.080547713931222e-06,0.0006005038255283213,0.0006162713621148634,0.0006005038255283213,-3.7575076452101354e-06,-3.7519152378174416e-06
14.86,-0.00018507289118505096,-0.00013354346354036803,5.413917448748862e-05,-7.448047613121695e-05,2.0073222132462514e-06,0.0005833027555194752,0.0005987686894688445,0.0005833027555194752,-3.5922412691009682e-06,-3.5869345441648354e-06
14.88,-0.00018764944267048134,-0.00012415888648343925,5.266324765429431e-05,-7.311513107908492e-05,1.937305631784178e-06,0.0005664333803122427,0.0005816009514616706,0.0005664333803122427,-3.4352037724170035e-06,-3.4301673940111765e-06
14.9,-0.00019004107570646736,-0.00011505070090371074,5.121449654410526e-05,-7.176292999239315e-05,1.8703381304160388e-06,0.0005498920667153524,0.0005647645463440085,0.0005498920667153524,-3.285992665928383e-06,-3.28121204704213e-06
14.92,-0.00019225326342087938,-0.00010621344700615622,4.9792656339420205e-05,-7.04240651645325e-05,1.806267710248649e-06,0.000533675151772167,0.0005482558378957864,0.000533675151772167,-3.144223206319653e-06,-3.1396844804665917e-06
14.94,-0.0001942913703760794,-9.764172809901364e-05,4.839745849949395e-05,-6.909871541562967e-05,1.7449498655800454e-06,0.0005177789445394026,0.0005320711603648962,0.0005177789445394026,-3.009527723981627e-06,-3.005217721329131e-06
14.96,-0.00019616065383503802,-8.933021098903874e-05,4.7028631046330815e-05,-6.778704648008784e-05,1.6862472501621174e-06,0.0005021997289773403,0.0005162068198390514,0.0005021997289773403,-2.881554975767073e-06,-2.8774611843083e-06
14.98,-0.0001978662650347181,-8.12736263176478e-05,4.568589880449281e-05,-6.648921139858056e-05,1.6300293560439138e-06,0.0004869337665191585,0.0005006590981395108,0.0004869337665191585,-2.7599695163968224e-06,-2.756080056307635e-06
15.0,-0.00019941325046581555,-7.346676885540673e-05,4.436898366932951e-05,-6.520535090107542e-05,1.5761722048293348e-06,0.00047197729939238496,0.0004854242546335528,0.00047197729939238496,-2.6444510920091326e-06,-2.6407546882899116e-06
15.02,-0.00020080655315791383,-6.590449775310243e-05,4.307760484323353e-05,-6.393559378262605e-05,1.5245580508434386e-06,0.00045732655297200085,0.0004704985297361215,0.00045732655297200085,-2.5346940488824885e-06,-2.5311800066055414e-06
15.04,-0.00020205101396929577,-5.858173675497627e-05,4.181147907544869e-05,-6.26800572684477e-05,1.4750750959198232e-06,0.0004429777380308261,0.0004558781471369135,0.0004429777380308261,-2.4304067604938833e-06,-2.427064933671492e-06
15.06,-0.0002031513728804684,-5.149347436505527e-05,4.057032085924561e-05,-6.143884738045952e-05,1.427617215337904e-06,0.0004289270523679024,0.0004415593165091102,0.0004289270523679024,-2.3313110710827734e-06,-2.328131845617218e-06
15.08,-0.0002041122702910981,-4.463476399934406e-05,3.935384271613884e-05,-6.021205926978328e-05,1.382083694862032e-06,0.00041517068554490716,0.00042753823430712897,0.00041517068554490716,-2.237141766945768e-06,-2.2341160304795336e-06
15.1,-0.00020493824831890843,-3.800072406454346e-05,3.816175532200816e-05,-5.8999777582125366e-05,1.3383789779457219e-06,0.00040170481730272616,0.00041381108936089866,0.00040170481730272616,-2.1476460450018216e-06,-2.144765169014785e-06
15.12,-0.00020563375210057698,-3.158653804688649e-05,3.699376779309205e-05,-5.7802076767469145e-05,1.2964124235326262e-06,0.00038852562299090216,0.0004003740605999212,0.00038852562299090216,-2.0625830207971107e-06,-2.0598388300164127e-06
15.14,-0.00020620313109336397,-2.538745451318189e-05,3.5849587842307074e-05,-5.661902143787841e-05,1.2560980733447342e-06,0.0003756292746714216,0.00038722332332332066,0.0003756292746714216,-1.9817232396820357e-06,-1.9791080040393316e-06
15.16,-0.00020665064037692438,-1.9398787127618066e-05,3.472892200129252e-05,-5.5450666668320855e-05,1.2173544289604249e-06,0.00036301194274525436,0.00037435504886040307,0.00036301194274525436,-1.9048482056350778e-06,-1.902354604262395e-06
15.18,-0.0002069804419547876,-1.3615914595187683e-05,3.363147579094061e-05,-5.429705833310668e-05,1.1801042379099245e-06,0.00035066979904827043,0.00036176540815048406,0.00035066979904827043,-1.831749930775666e-06,-1.8293710478830798e-06
15.2,-0.0002071966060545277,-8.034280600646305e-06,3.2556953895479523e-05,-5.315823340760184e-05,1.1442742887573187e-06,0.00033859901653920347,0.0003494505726635938,0.00033859901653920347,-1.7622304905988043e-06,-1.7599597852742957e-06
15.22,-0.0002073031124265935,-2.64939371791783e-06,3.150506034188538e-05,-5.203422026673034e-05,1.109795214805325e-06,0.0003267957726321077,0.0003374067159705677,0.0003267957726321077,-1.696101604763254e-06,-1.6939329001594293e-06
15.24,-0.00020730385193357682,2.5431726503199664e-06,3.047549862955634e-05,-5.09250381864735e-05,1.0766013068195595e-06,0.00031525625789848743,0.000325630015780137,0.00031525625789848743,-1.6331842347337428e-06,-1.6311116925703973e-06
15.26,-0.000207202626673053,7.54778079902256e-06,2.9467972115782004e-05,-4.9830700961373725e-05,1.044630329928695e-06,0.0003039766484302315,0.0003141166635883691,0.0003039766484302315,-1.5733081606787031e-06,-1.571326274117819e-06
15.28,-0.0002070031530224077,1.2368728139216596e-05,2.8482183793698823e-05,-4.875121192034828e-05,1.0138233560928517e-06,0.0002929531525884413,0.0003028628362370883,0.0002929531525884413,-1.516311642877419e-06,-1.514415212218332e-06
15.3,-0.0002067090617592759,1.7010248064079984e-05,2.7517836706181242e-05,-4.7686567927301e-05,9.841245959444297e-07,0.0002821819809353318,0.0002918647432310893,0.0002821819809353318,-1.462041025594609e-06,-1.4602251499923299e-06
15.32,-0.00020632389963403538,2.1476509957680537e-05,2.657463404531768e-05,-4.6636758648980516e-05,9.554812420536144e-07,0.00027165935657189874,0.00028111859601691634,0.00027165935657189874,-1.410350391779703e-06,-1.40861044923054e-06
15.34,-0.000205851130647338,2.5771619458468347e-05,2.5652279283860935e-05,-4.560176683081327e-05,9.278433181598902e-07,0.00026138151648130123,0.00027062061915174084,0.00026138151648130123,-1.3611012218422208e-06,-1.3594328559733467e-06
15.36,-0.00020529413732228765,2.9899618739006692e-05,2.4750476304902236e-05,-4.458156856081123e-05,9.011635351001769e-07,0.0002513447124832046,0.00026036705113008986,0.0002513447124832046,-1.3141620642757176e-06,-1.312561171374922e-06
15.38,-0.00020465622197089517,3.3864486794622386e-05,2.3868929529768934e-05,-4.3576133514434796e-05,8.75397153193233e-07,0.00024154521288609235,0.0002503541453819088,0.00024154521288609235,-1.269408219867617e-06,-1.2678709413837797e-06
15.4,-0.0002039406079545441,3.767013975567673e-05,2.300734405480398e-05,-4.25854251966287e-05,8.505018508207829e-07,0.0002319793031346863,0.000240578171484857,0.0002319793031346863,-1.2267214359394103e-06,-1.2252441377466348e-06
15.42,-0.00020315044093798201,4.132043122182275e-05,2.2165425761500046e-05,-4.160940118131386e-05,8.264375989341706e-07,0.00022264328724153027,0.0002310354169882954,0.00022264328724153027,-1.1859896138056118e-06,-1.1845688751980117e-06
15.44,-0.0002022887901364217,4.481915261209557e-05,2.1342881415975512e-05,-4.064801334274825e-05,8.03166541291037e-07,0.00021353348863190847,0.00022172218806829007,0.00021353348863190847,-1.1471065263770548e-06,-1.145739135142762e-06
15.46,-0.00020135864955554326,4.817003353683175e-05,2.053941882707022e-05,-3.970120808328038e-05,7.806528802614777e-07,0.0002046462524759425,0.0002126348098697885,0.0002046462524759425,-1.1099715491755848e-06,-1.1086544850392757e-06
15.48,-0.00020036293922371965,5.1376742194792316e-05,1.9754746922728827e-05,-3.8768926565619896e-05,7.588627678341498e-07,0.00019597794615413183,0.00020376962988383142,0.00019597794615413183,-1.0744893986985836e-06,-1.0732198285772005e-06
15.5,-0.00019930450641622772,5.444288577335868e-05,1.8988575861911272e-05,-3.785110492569394e-05,7.377642017793023e-07,0.00018752495940204975,0.00019512301739486903,0.00018752495940204975,-1.040569880675986e-06,-1.039345140011765e-06
15.52,-0.0001981861268712263,5.7372010881008746e-05,1.824061714472691e-05,-3.694767449596139e-05,7.17326926676465e-07,0.00017928370714957335,0.00018669136496726483,0.00017928370714957335,-1.0081276524947097e-06,-1.006945241976211e-06
15.54,-0.00019701050599704113,6.016760397201673e-05,1.7510583656843437e-05,-3.605856200345791e-05,6.975223396156636e-07,0.00017125062754626453,0.00017847108986531938,0.00017125062754626453,-9.77081987960585e-07,-9.759395654191849e-07
15.56,-0.0001957802800709864,6.28330917868638e-05,1.6798189818700848e-05,-3.5183689761928094e-05,6.78323400510828e-07,0.00016342218531458362,0.00017045863258681297,0.00016342218531458362,-9.473565592207383e-07,-9.462519266006415e-07
15.58,-0.000194498017439645,6.537184183102222e-05,1.610315164413123e-05,-3.4322975894127594e-05,6.597045467100222e-07,0.00015579487159730272,0.00016265046070687353,0.00015579487159730272,-9.188792229413772e-07,-9.178103126711004e-07
15.6,-0.00019316621968492944,6.778716285663377e-05,1.542518685582195e-05,-3.347633451850851e-05,6.416416116110451e-07,0.00014836520624721556,0.00015504306803861687,0.00014836520624721556,-8.915818180319174e-07,-8.90546702286843e-07
15.62,-0.00019178732278853062,7.00823053405337e-05,1.4764014885315646e-05,-3.264367592391842e-05,6.241117472561624e-07,0.00014112973502937602,0.00014763297716281136,0.00014112973502937602,-8.65399965550882e-07,-8.643968419011521e-07
15.64,-0.00019036369830155556,7.22604619672879e-05,1.4119357022224222e-05,-3.1824906742599135e-05,6.070933510123821e-07,0.0001340850332994096,0.00014041673644870433,0.0001340850332994096,-8.402728850276793e-07,-8.393000646789107e-07
15.66,-0.00018889765449510708,7.432476814566344e-05,1.3490936426663325e-05,-3.1019930136562283e-05,5.905659956789932e-07,0.00012722770451203104,0.0001333909244232738,0.00012722770451203104,-8.161432125997245e-07,-8.15199116775257e-07
15.68,-0.00018739143750092584,7.627830251153214e-05,1.2878478246491909e-05,-3.0228645955075266e-05,5.745103632203886e-07,0.00012055438333228449,0.000126552147454216,0.00012055438333228449,-7.929568316263994e-07,-7.920399871357833e-07
15.7,-0.0001858472324413819,7.81240874661637e-05,1.2281709658168438e-05,-2.9450950914044817e-05,5.589081817562472e-07,0.0001140617340331809,0.00011989704291714876,0.0001140617340331809,-7.706627058945106e-07,-7.697717334439393e-07
15.72,-0.00018426716454888955,7.986508971340848e-05,1.1700359948463301e-05,-2.8686738760584448e-05,5.437421658097454e-07,0.00010774645301951038,0.00011342227851967453,0.00010774645301951038,-7.492127240143883e-07,-7.483463350348365e-07
15.74,-0.00018265330027435005,8.150422080409393e-05,1.113416052689331e-05,-2.7935900432559077e-05,5.289959595717696e-07,0.00010160526705100762,0.0001071245538459324,0.00010160526705100762,-7.285615466502461e-07,-7.277185400039834e-07
15.76,-0.0001810076483848742,8.304433768245777e-05,1.0582845048290324e-05,-2.7198324207666318e-05,5.146540831972515e-07,9.563493643736137e-05,0.00010100059862696901,9.563493643736137e-05,-7.086664647499146e-07,-7.078457179485132e-07
15.78,-0.00017933216105013307,8.448824325270495e-05,1.0046149389708603e-05,-2.6473895863517252e-05,5.007018817839392e-07,8.983225242850684e-05,9.504717659443779e-05,8.983225242850684e-05,-6.894872593859747e-07,-6.886877263113462e-07
15.8,-0.00017762873491772896,8.583868693940213e-05,9.523811780098868e-06,-2.5762498816802698e-05,4.871254771618698e-07,8.419404138738137e-05,8.926108216567412e-05,8.419404138738137e-05,-6.709860730004274e-07,-6.70206778953106e-07
15.82,-0.00017589921217687116,8.709836526478138e-05,9.015572764781155e-06,-2.50640142726237e-05,4.73911722114442e-07,7.871716065871714e-05,8.36391448905891e-05,7.871716065871714e-05,-6.531272804866771e-07,-6.523673147983332e-07
15.84,-0.00017414538161085507,8.826992241843523e-05,8.521175292486305e-06,-2.437832135613966e-05,4.6104815715038964e-07,7.339850215014927e-05,7.817822578023726e-05,7.339850215014927e-05,-6.35877371572906e-07,-6.3513588750354e-07
15.86,-0.00017236897963794797,8.935595083214e-05,8.040364759764884e-06,-2.3705297239635433e-05,4.485229695760502e-07,6.823499201981735e-05,7.287521986493669e-05,6.823499201981735e-05,-6.192048357705104e-07,-6.18481043972265e-07
15.88,-0.0001705716913404905,9.0358991789156e-05,7.5728890465143195e-06,-2.304481729595823e-05,4.3632495477266145e-07,6.322359090638504e-05,6.772705678413098e-05,6.322359090638504e-05,-6.030800532457001e-07,-6.02373217632011e-07
15.9,-0.00016875515148207437,9.128153599863508e-05,7.118498523084327e-06,-2.239675520919624e-05,4.244434796044005e-07,5.8361293378169244e-05,6.273070076513128e-05,5.8361293378169244e-05,-5.87475190179586e-07,-5.867846265278613e-07
15.92,-0.00016692094551314576,9.212602419157727e-05,6.676946103567616e-06,-2.176098309957378e-05,4.128684478736308e-07,5.364512864324685e-05,5.788314965871989e-05,5.364512864324685e-05,-5.723640998859258e-07,-5.716891711702437e-07
15.94,-0.00016507061056462757,9.289484771468214e-05,6.247987284879741e-06,-2.1137371639543898e-05,4.0159026769793477e-07,4.907216140222278e-05,5.318143617539683e-05,4.907216140222278e-05,-5.577222285547995e-07,-5.570623415285458e-07
15.96,-0.00016320563642956755,9.359034913359652e-05,5.831380150311816e-06,-2.052579017250446e-05,3.9059982070034484e-07,4.4639490965936516e-05,4.862262856012065e-05,4.4639490965936516e-05,-5.435265247850524e-07,-5.428811278085709e-07
15.98,-0.00016132746653280087,9.421482283447851e-05,5.426885424597572e-06,-1.992610682459047e-05,3.7988843298394415e-07,4.034425235195574e-05,4.4203829563700567e-05,4.034425235195574e-05,-5.297553543303744e-07,-5.291239321284848e-07
16.0,-0.00015943749888839477,9.477051563622933e-05,5.034266475689719e-06,-1.933818862077582e-05,3.694478477351424e-07,3.618361642582585e-05,3.9922178052809714e-05,3.618361642582585e-05,-5.163884185798404e-07,-5.15770493793458e-07
16.02,-0.00015753708704507977,9.525962738519159e-05,4.653289336076227e-06,-1.8761901578995677e-05,3.5927019943083923e-07,3.215478870255825e-05,3.577484803042891e-05,3.215478870255825e-05,-5.034066765844373e-07,-5.028018032611608e-07
16.04,-0.0001556275410195831,9.568431156711828e-05,4.283722724096606e-06,-1.8197110816282466e-05,3.4934798954486585e-07,2.825501065768701e-05,3.175904886179587e-05,2.825501065768701e-05,-4.907922718668222e-07,-4.902000355570594e-07
16.06,-0.0001537101282177977,9.604667591740348e-05,3.92533808657447e-06,-1.764368065013835e-05,3.3967406369768547e-07,2.448156025226161e-05,2.787202543876284e-05,2.448156025226161e-05,-4.785284625112326e-07,-4.779484761236195e-07
16.08,-0.0001517860743436392,9.634878303037163e-05,3.577909570395832e-06,-1.7101474694139053e-05,3.302415901267544e-07,2.0831750506444793e-05,2.4111059482329083e-05,2.0831750506444793e-05,-4.66599554333176e-07,-4.660314577792e-07
16.1,-0.00014985656429588972,9.659265096310879e-05,3.241214045601737e-06,-1.6570355945154172e-05,3.210440394772463e-07,1.730292980831287e-05,2.0473467466719765e-05,1.730292980831287e-05,-4.5499083794217824e-07,-4.5443429640842245e-07
16.12,-0.00014792274305287586,9.678025384775364e-05,2.9150311657843986e-06,-1.6050186876023198e-05,3.1207516583127116e-07,1.3892483795697197e-05,1.695660117935895e-05,1.3892483795697197e-05,-4.4368852924913837e-07,-4.4314322898432316e-07
16.14,-0.0001459857165448058,9.691352249813517e-05,2.5991433041383516e-06,-1.5540829519495096e-05,3.0332898883725124e-07,1.0597832329730448e-05,1.3557850104471444e-05,1.0597832329730448e-05,-4.32679712217531e-07,-4.3214535955877436e-07
16.16,-0.00014404655251414215,9.699434502303323e-05,2.293335615632941e-06,-1.5042145557514165e-05,2.9479977700131386e-07,7.41643263931313e-06,1.027463784667527e-05,7.41643263931313e-06,-4.219522856139589e-07,-4.21428608319751e-07
16.18,-0.00014210628136353956,9.702456743560775e-05,1.997396017472397e-06,-1.4553996403317076e-05,2.8648203198085866e-07,4.345776566095031e-06,7.104424702407543e-06,4.345776566095031e-06,-4.114949117426379e-07,-4.1098165392878296e-07
16.2,-0.00014016589699190695,9.70059942427037e-05,1.7111151962012627e-06,-1.4076243262862958e-05,2.7837047388028327e-07,1.383391836916437e-06,4.044706353118019e-06,1.383391836916437e-06,-4.012969683784207e-07,-4.007938903849293e-07
16.22,-0.000138226357618344,9.694038906954988e-05,1.43428663790246e-06,-1.3608747229675387e-05,2.7046002748664064e-07,-1.4731574691677914e-06,1.0930140781132974e-06,-1.4731574691677914e-06,-3.9134850323855173e-07,-3.9085537892307677e-07
16.24,-0.0001362885865943155,9.68294752515724e-05,1.1667065802356547e-06,-1.3151369332971483e-05,2.6274580935885836e-07,-4.226272158704111e-06,-1.753084175424811e-06,-4.226272158704111e-06,-3.816401907287092e-07,-3.8115680912626844e-07
16.26,-0.00013435347320154805,9.667493645226751e-05,9.081740639516056e-07,-1.270397064322011e-05,2.5522311578688975e-07,-6.878317035060802e-06,-4.495986018207083e-06,-6.878317035060802e-06,-3.7216329130333e-07,-3.7168945361900055e-07
16.28,-0.00013242187343998397,9.64784172496996e-05,6.584908955886704e-07,-1.22664123314667e-05,2.4788741150930245e-07,-9.431622068925412e-06,-7.138052621950009e-06,-9.431622068925412e-06,-3.629096129475216e-07,-3.6244513216411066e-07
16.3,-0.00013049461080443003,9.624152373339059e-05,4.174616581309465e-07,-1.1838555723384908e-05,2.4073431919651414e-07,-1.188848232250939e-05,-9.681610547543732e-06,-1.188848232250939e-05,-3.538714748648426e-07,-3.534161733220782e-07
16.32,-0.00012857247704848454,9.596582409184866e-05,1.848936985737737e-07,-1.1420262355839882e-05,2.3375960962493861e-07,-1.4251157481283678e-05,-1.212895108035072e-05,-1.4251157481283678e-05,-3.4504167316992233e-07,-3.445953838747901e-07
16.34,-0.00012665623293661203,9.565284920678482e-05,-3.940286497083889e-08,-1.1011394039116298e-05,2.269591925212391e-07,-1.652187241962449e-05,-1.4482330751378849e-05,-1.652187241962449e-05,-3.3641344860676215e-07,-3.3597601289987733e-07
16.36,-0.00012474660898438556,9.530409324441034e-05,-2.556151450505695e-07,-1.0611812918042454e-05,2.2032910802751047e-07,-1.8702817261786218e-05,-1.6743970909337972e-05,-1.8702817261786218e-05,-3.279804561214729e-07,-3.2755172134792136e-07
16.38,-0.00012284430618690026,9.492101424104944e-05,-4.6392752039992047e-07,-1.0221381528245506e-05,2.138655187432289e-07,-2.0796147470385108e-05,-1.8916057702258295e-05,-2.0796147470385108e-05,-3.197367361955459e-07,-3.193165584239167e-07
16.4,-0.00012094999673566943,9.45050346811715e-05,-6.645216110712227e-07,-9.839962844852268e-06,2.0756470234083425e-07,-2.2803983927308432e-05,-2.1000743646492454e-05,-2.2803983927308432e-05,-3.116766878526577e-07,-3.112649292226942e-07
16.42,-0.00011906432472379959,9.405754207863221e-05,-8.575763015272742e-07,-9.467420336663933e-06,2.014230446859754e-07,-2.472841350049688e-05,-2.300014613571322e-05,-2.472841350049688e-05,-3.0379504336470425e-07,-3.0339157078188e-07
16.44,-0.00011718790683960375,9.357988955917517e-05,-1.0432677512994815e-06,-9.103618022951052e-06,1.9543703345240577e-07,-2.6571488433028984e-05,-2.4916348332214655e-05,-2.6571488433028984e-05,-2.9608684432563466e-07,-2.95691530902441e-07
16.46,-0.00011532133304868034,9.307339642349763e-05,-1.2217694127514278e-06,-8.748420512033497e-06,1.896032521918085e-07,-2.8335228049601222e-05,-2.6751399460485223e-05,-2.8335228049601222e-05,-2.885474195099255e-07,-2.8816014223972313e-07
16.48,-0.00011346516726471496,9.25393487180998e-05,-1.3932520293025163e-06,-8.401693049854674e-06,1.839183748423763e-07,-3.002161742493614e-05,-2.8507315246691897e-05,-3.002161742493614e-05,-2.8117236365162373e-07,-2.807930037816632e-07
16.5,-0.00011161994800889807,9.197899979953662e-05,-1.557883660296966e-06,-8.063301564345983e-06,1.7837916063346654e-07,-3.163260847556249e-05,-3.0186077486365454e-05,-3.163260847556249e-05,-2.7395751792558095e-07,-2.7358596055057826e-07
16.52,-0.00010978618905813351,9.139357088721026e-05,-1.7158296969910225e-06,-7.733112700560351e-06,1.729824493702588e-07,-3.3170120419698047e-05,-3.178963486126562e-05,-3.3170120419698047e-05,-2.668989515823841e-07,-2.66535084808645e-07
16.54,-0.00010796438008217182,9.078425162310562e-05,-1.867252855447532e-06,-7.410993864291505e-06,1.6772515708131108e-07,-3.463603888732127e-05,-3.331990321486917e-05,-3.463603888732127e-05,-2.599929444801408e-07,-2.596366588823586e-07
16.56,-0.00010615498726948768,9.015220062879594e-05,-2.0123132173921476e-06,-7.096813267531322e-06,1.6260427198538e-07,-3.603221705592574e-05,-3.477876475741055e-05,-3.603221705592574e-05,-2.532359711658557e-07,-2.528871603704219e-07
16.58,-0.00010435845394223843,8.949854604444638e-05,-2.1511682355424e-06,-6.7904399561786536e-06,1.5761685077485045e-07,-3.736047609368098e-05,-3.6168069638668255e-05,-3.736047609368098e-05,-2.466246858669951e-07,-2.4628324517980685e-07
16.6,-0.00010257520116039769,8.882438606917227e-05,-2.283972751371266e-06,-6.4917438442391736e-06,1.5276001518608522e-07,-3.8622604570254594e-05,-3.748963557902287e-05,-3.8622604570254594e-05,-2.401559082338362e-07,-2.398217354107358e-07
16.62,-0.0001008056279131623,8.813078938504366e-05,-2.410879176295566e-06,-6.200594728629285e-06,1.4803094804643986e-07,-3.9820354816994465e-05,-3.8745248179081665e-05,-3.9820354816994465e-05,-2.3382660804724022e-07,-2.3349970629811884e-07
16.64,-9.905011212402699e-05,8.741879605432722e-05,-2.5320372945003555e-06,-5.916863893655359e-06,1.43426891349908e-07,-4.095544630888332e-05,-3.99366548512298e-05,-4.095544630888332e-05,-2.2763389455472092e-07,-2.273140838636361e-07
16.66,-9.73090120878527e-05,8.668941791387783e-05,-2.647593994709041e-06,-5.640425621326655e-06,1.3894514508894116e-07,-4.202958523664036e-05,-4.106557537240324e-05,-4.202958523664036e-05,-2.215750149591509e-07,-2.2126219792288712e-07
16.68,-9.558266561627792e-05,8.594363871112446e-05,-2.757693870591993e-06,-5.371153630889442e-06,1.3458306199406118e-07,-4.30444352519092e-05,-4.2133711003541095e-05,-4.30444352519092e-05,-2.1564732909365514e-07,-2.1534140989773313e-07
16.7,-9.387139111974077e-05,8.518241488118552e-05,-2.862478977405658e-06,-5.108922651775264e-06,1.3033804639207985e-07,-4.400162903963387e-05,-4.3142722596949434e-05,-4.400162903963387e-05,-2.0984830529819338e-07,-2.0954918785964035e-07
16.72,-9.217548814837225e-05,8.440667607210618e-05,-2.9620888994941197e-06,-4.853608463324597e-06,1.2620755213398018e-07,-4.490276887198177e-05,-4.409423918408138e-05,-4.490276887198177e-05,-2.0417551144033703e-07,-2.0388310171223853e-07
16.74,-9.049523727674329e-05,8.361732550807644e-05,-3.056660933253852e-06,-4.605086820521743e-06,1.22189079608518e-07,-4.574942283116604e-05,-4.4989860710678015e-05,-4.574942283116604e-05,-1.986266039790292e-07,-1.9834094360155178e-07
16.76,-8.883090169518994e-05,8.281524092177487e-05,-3.14632974962592e-06,-4.363235720461107e-06,1.1828017597223513e-07,-4.654313076321804e-05,-4.5831150392867134e-05,-4.654313076321804e-05,-1.9319932344693507e-07,-1.9292016793531803e-07
16.78,-8.718272853198247e-05,8.200127480083864e-05,-3.2312272502110773e-06,-4.1279359434055775e-06,1.144784346647525e-07,-4.7285417643130005e-05,-4.661964866911707e-05,-4.7285417643130005e-05,-1.8789149528293242e-07,-1.8761875180297644e-07
16.8,-8.555094711136769e-05,8.117625451976912e-05,-3.3114832653780013e-06,-3.89906749078072e-06,1.1078149020787149e-07,-4.797776699001921e-05,-4.735687558264491e-05,-4.797776699001921e-05,-1.8270100740603915e-07,-1.8243458242335506e-07
16.82,-8.393577045086347e-05,8.034098316190507e-05,-3.3872252345190645e-06,-3.676511542241769e-06,1.0718701867352462e-07,-4.862163300375973e-05,-4.8044311543172766e-05,-4.862163300375973e-05,-1.7762581112860335e-07,-1.7736561287838105e-07
16.84,-8.233739574313094e-05,7.949623998083459e-05,-3.458578234472043e-06,-3.460150455881805e-06,1.0369273647069201e-07,-4.921844207635569e-05,-4.868340821208498e-05,-4.921844207635569e-05,-1.7266391594767518e-07,-1.72409852992264e-07
16.86,-8.075600479847054e-05,7.864278088554328e-05,-3.5256649901782566e-06,-3.2498677729894344e-06,1.0029639920781524e-07,-4.9769591453126754e-05,-4.927558893956436e-05,-4.9769591453126754e-05,-1.6781338379967153e-07,-1.6756536654364563e-07
16.88,-7.919176456130823e-05,7.778133890451676e-05,-3.5886059350787036e-06,-3.045548272403739e-06,9.699580076710722e-08,-5.027645216148324e-05,-4.982224818323327e-05,-5.027645216148324e-05,-1.630723253791308e-07,-1.6283026192751474e-07
16.9,-7.7644827543831e-05,7.691262463248277e-05,-3.6475191933504902e-06,-2.8470779474419275e-06,9.378877235875128e-08,-5.0740367012752145e-05,-5.032475432228937e-05,-5.0740367012752145e-05,-1.5843889499839826e-07,-1.5820269465790767e-07
16.92,-7.611533226127444e-05,7.603732670079577e-05,-3.7025206154339685e-06,-2.6543440249937007e-06,9.067318167887078e-08,-5.116265164760666e-05,-5.078444745568359e-05,-5.116265164760666e-05,-1.539112869167392e-07,-1.5368085805973604e-07
16.94,-7.460340367572767e-05,7.515611222834032e-05,-3.753723810007159e-06,-2.467234983630935e-06,8.764693216170676e-08,-5.1544594708862884e-05,-5.1202640291977935e-05,-5.1544594708862884e-05,-1.4948773175214837e-07,-1.4926298317684232e-07
16.96,-7.310915360847751e-05,7.426962726289934e-05,-3.8012401759601744e-06,-2.2856405485819323e-06,8.470796226827306e-08,-5.188745856754753e-05,-5.1580618961219055e-05,-5.188745856754753e-05,-1.4516649338414144e-07,-1.4494733535171273e-07
16.98,-7.163268114892444e-05,7.337849721222652e-05,-3.8451789272642145e-06,-2.109451689817342e-06,8.185424484310197e-08,-5.2192480171831425e-05,-5.191964346678071e-05,-5.2192480171831425e-05,-1.4094586621992476e-07,-1.407322080122765e-07
17.0,-7.017407312892607e-05,7.248332728602206e-05,-3.885647089418853e-06,-1.9385606776482575e-06,7.908378662500808e-08,-5.246087009163606e-05,-5.222094789350995e-05,-5.246087009163606e-05,-1.368241722054735e-07,-1.3661592409707895e-07
17.02,-6.873340437599462e-05,7.158470291298896e-05,-3.9227495758353825e-06,-1.7728609926820258e-06,7.639462753327973e-08,-5.2693813224348564e-05,-5.2485740085081445e-05,-5.2693813224348564e-05,-1.327997583683164e-07,-1.3259683038559446e-07
17.04,-6.731073827118261e-05,7.068319017694082e-05,-3.956589157638746e-06,-1.6122474447421425e-06,7.378484039811299e-08,-5.289246975666548e-05,-5.2715202869157257e-05,-5.289246975666548e-05,-1.288709952200409e-07,-1.2867329807340602e-07
17.06,-6.590612713779582e-05,6.977933623401849e-05,-3.987266506300102e-06,-1.4566161636515492e-06,7.125253051366006e-08,-5.305797467083116e-05,-5.291049352196365e-05,-5.305797467083116e-05,-1.2503627455616707e-07,-1.2484371850659573e-07
17.08,-6.451961238592739e-05,6.887366971127219e-05,-4.014880252256603e-06,-1.3058644896561686e-06,6.879583496159373e-08,-5.319143847171695e-05,-5.307274475732439e-05,-5.319143847171695e-05,-1.2129400760559063e-07,-1.211065031374945e-07
17.1,-6.315122510849309e-05,6.796670112313797e-05,-4.039526977805963e-06,-1.1598910967440816e-06,6.641292250552994e-08,-5.329394777620629e-05,-5.3203064617006636e-05,-5.329394777620629e-05,-1.1764262400523047e-07,-1.1746008251004399e-07
17.12,-6.180098638657535e-05,6.70589232661745e-05,-4.061301243751814e-06,-1.0185959591689502e-06,6.410199317419631e-08,-5.336656514172461e-05,-5.330253732791296e-05,-5.336656514172461e-05,-1.1408057022876159e-07,-1.139029026119013e-07
17.14,-6.046890753540927e-05,6.615081161718715e-05,-4.080295637365339e-06,-8.818803270425443e-07,6.186127782600306e-08,-5.341032987586659e-05,-5.3372223067120185e-05,-5.341032987586659e-05,-1.1060630851140035e-07,-1.104334259253657e-07
17.16,-5.915499070990342e-05,6.524282472399065e-05,-4.096600758174418e-06,-7.496468013733466e-07,5.968903812011654e-08,-5.34262577560005e-05,-5.341315874678327e-05,-5.34262577560005e-05,-1.0721831601664636e-07,-1.0705013042046212e-07
17.18,-5.785922884824189e-05,6.433540457136207e-05,-4.110305305005113e-06,-6.217992157674973e-07,5.7583565814083615e-08,-5.3426357992571425e-05,-5.341534237279855e-05,-5.341534237279855e-05,-1.0391508384288301e-07,-1.0375150687498519e-07
17.2,-5.6581606301114416e-05,6.342897697934874e-05,-4.121496040454531e-06,-4.982427383389028e-07,5.554318281619282e-08,-5.341281199114464e-05,-5.337855394477885e-05,-5.337855394477885e-05,-1.0069511617152792e-07,-1.0053605984479764e-07
17.22,-5.532209893500566e-05,6.252395195511966e-05,-4.130257881485022e-06,-3.7888381068084113e-07,5.356624070114868e-08,-5.337348880881652e-05,-5.33168418441089e-05,-5.33168418441089e-05,-9.755693023740176e-08,-9.74023071546212e-08
17.24,-5.40806749050346e-05,6.16207240907154e-05,-4.136673807053626e-06,-2.6363023567833944e-07,5.165112091347639e-08,-5.330933564526541e-05,-5.3231131420089925e-05,-5.3231131420089925e-05,-9.449905513092449e-08,-9.434877785440714e-08
17.26,-5.285729428210301e-05,6.071967288996621e-05,-4.140825058840392e-06,-1.523910564450773e-07,4.979623386198571e-08,-5.322127551692105e-05,-5.31223291733349e-05,-5.31223291733349e-05,-9.15200323741685e-08,-9.137401620583157e-08
17.28,-5.165190995163151e-05,5.982116314751306e-05,-4.142790992034406e-06,-4.5076642256848585e-08,4.800001926373324e-08,-5.311021306183723e-05,-5.2991317930838985e-05,-5.2991317930838985e-05,-8.861841442665497e-08,-8.847656844595046e-08
17.3,-5.046446736287881e-05,5.8925545282279035e-05,-4.142649240534979e-06,5.840136327077066e-08,4.626094541202464e-08,-5.2977028805329464e-05,-5.283896153375013e-05,-5.283896153375013e-05,-8.579276549211729e-08,-8.565500573647107e-08
17.32,-4.929490540058251e-05,5.803315569684083e-05,-4.140475647673725e-06,1.5813001255159018e-07,4.457750947979613e-08,-5.282258442746959e-05,-5.266610176260077e-05,-5.266610176260077e-05,-8.304166090481823e-08,-8.290792991918837e-08
17.34,-4.814315617982203e-05,5.714431710344487e-05,-4.136344340821552e-06,2.5419508058771273e-07,4.294823686326574e-08,-5.264772020221669e-05,-5.247356172020403e-05,-5.247356172020403e-05,-8.036368713495541e-08,-8.023384357152651e-08
17.36,-4.70091456887147e-05,5.6259338866993105e-05,-4.130327738494088e-06,3.4668106771089727e-07,4.137168127698908e-08,-5.245325631150048e-05,-5.226214301315572e-05,-5.226214301315572e-05,-7.775744200477003e-08,-7.763142946525641e-08
17.38,-4.589279353009854e-05,5.5378517326396914e-05,-4.1224966018660325e-06,4.356711748131982e-07,3.984642410079586e-08,-5.223999311878468e-05,-5.2032629074946925e-05,-5.2032629074946925e-05,-7.522153421691509e-08,-7.509926887858812e-08
17.4,-4.4794013852174384e-05,5.450213612603387e-05,-4.1129200099021546e-06,5.212473554337473e-07,3.837107470398214e-08,-5.20087119427929e-05,-5.1785782909498956e-05,-5.1785782909498956e-05,-7.275458384937713e-08,-7.263598258810178e-08
17.42,-4.3712714925872874e-05,5.3630466525265196e-05,-4.101665446398783e-06,6.034902575235008e-07,3.6944269679861016e-08,-5.1760173829935444e-05,-5.15223498251539e-05,-5.15223498251539e-05,-7.03552223615771e-08,-7.024020251691953e-08
17.44,-4.264879999809646e-05,5.276376770289979e-05,-4.088798771562097e-06,6.824793171206882e-07,3.556467308771801e-08,-5.149512219436142e-05,-5.124305518433134e-05,-5.124305518433134e-05,-6.802209262009461e-08,-6.79105725597937e-08
17.46,-4.160216715933435e-05,5.1902287086156814e-05,-4.074384273522469e-06,7.5829268872372e-07,3.4230975936745296e-08,-5.1214280778186184e-05,-5.09486069695684e-05,-5.09486069695684e-05,-6.575384940378847e-08,-6.564574826182787e-08
17.48,-4.057270966131316e-05,5.104626063527184e-05,-4.058484691427111e-06,8.310072846393751e-07,3.294189601255283e-08,-5.09183553141529e-05,-5.0639694399975543e-05,-5.0639694399975543e-05,-6.35491590902448e-08,-6.344439690409618e-08
17.5,-3.956031608573097e-05,5.019591314534566e-05,-4.041161258072634e-06,9.006987564883409e-07,3.1696177598027014e-08,-5.060803356913017e-05,-5.031699030063734e-05,-5.031699030063734e-05,-6.140670056181408e-08,-6.130519788594623e-08
17.52,-3.8564870821707826e-05,4.9351458524284224e-05,-4.02247367148334e-06,9.674415848377163e-07,3.0492591399119925e-08,-5.0283986706841015e-05,-4.998114854740121e-05,-4.998114854740121e-05,-5.9325164738447714e-08,-5.9226843368744e-08
17.54,-3.758625386853819e-05,4.8513100110664294e-05,-4.002480167741851e-06,1.0313089453509248e-06,2.9329934022996737e-08,-4.9946866540252245e-05,-4.9632806636249584e-05,-4.9632806636249584e-05,-5.730325508164065e-08,-5.7208037768783356e-08
17.56,-3.662434131030796e-05,4.768103093074681e-05,-3.981237540529037e-06,1.092372809411225e-06,2.820702790049506e-08,-4.9597308996857127e-05,-4.9272585723823025e-05,-4.9272585723823025e-05,-5.533968813266163e-08,-5.524749860896186e-08
17.58,-3.567900549913107e-05,4.685543396768721e-05,-3.958801144676727e-06,1.1507039571713163e-06,2.7122721006507967e-08,-4.9235933665605033e-05,-4.890108952387831e-05,-4.890108952387831e-05,-5.343319332813383e-08,-5.3343976352135356e-08
17.6,-3.475011537704309e-05,4.60364824378353e-05,-3.935224937023918e-06,1.2063720269059112e-06,2.6075886667446552e-08,-4.886334299115115e-05,-4.8518907143176174e-05,-4.8518907143176174e-05,-5.1582513881768445e-08,-5.149615477994725e-08
17.62,-3.38375362325367e-05,4.522434008765056e-05,-3.9105614817458445e-06,1.2594453352391606e-06,2.5065423033800882e-08,-4.84801231051961e-05,-4.812660924439922e-05,-4.812660924439922e-05,-4.978640589202078e-08,-4.970285149480595e-08
17.64,-3.294113039251563e-05,4.441916141327877e-05,-3.884862010750112e-06,1.3099911121028884e-06,2.4090253100167635e-08,-4.808684460369859e-05,-4.7724753243090865e-05,-4.7724753243090865e-05,-4.804364014437381e-08,-4.796281830193094e-08
17.66,-3.2060757118154156e-05,4.362109192539599e-05,-3.8581764041367705e-06,1.3580753982145995e-06,2.31493242500978e-08,-4.768406294620017e-05,-4.731388035255764e-05,-4.731388035255764e-05,-4.6353001273204053e-08,-4.627484097142412e-08
17.68,-3.11962728619437e-05,4.2830268418218826e-05,-3.830553236383594e-06,1.4037630637378832e-06,2.2241608023173236e-08,-4.7272317429518865e-05,-4.6894516229802803e-05,-4.6894516229802803e-05,-4.471328816221637e-08,-4.463771906507446e-08
17.7,-3.0347531269578205e-05,4.2046819201690814e-05,-3.802039817202285e-06,1.4471177587983422e-06,2.1366099729008352e-08,-4.685213258653432e-05,-4.646717342380902e-05,-4.646717342380902e-05,-4.312331477297117e-08,-4.305027613069476e-08
17.72,-2.9514383804609533e-05,4.127086433456827e-05,-3.772682156011342e-06,1.4882021377178386e-06,2.0521818391946988e-08,-4.6424019797821864e-05,-4.6032348305663536e-05,-4.6032348305663536e-05,-4.158190962243894e-08,-4.1511317986375597e-08
17.74,-2.8696679450482867e-05,4.050251589806773e-05,-3.742525045424827e-06,1.5270776241759303e-06,1.9707806210418553e-08,-4.5988472914380576e-05,-4.559052311799016e-05,-4.559052311799016e-05,-4.0087916431070506e-08,-4.0019712973807195e-08
17.76,-2.789426496792056e-05,3.974187819998084e-05,-3.7116120594760105e-06,1.5638044958152659e-06,1.892312830310148e-08,-4.5545973596215047e-05,-4.514216693616201e-05,-4.514216693616201e-05,-3.8640194288780024e-08,-3.857431356242073e-08
17.78,-2.7106985145249405e-05,3.898904800053375e-05,-3.6799855802627235e-06,1.5984419410103575e-06,1.8166872447011297e-08,-4.509698973999145e-05,-4.4687735747350774e-05,-4.4687735747350774e-05,-3.7237618138916986e-08,-3.717399554423491e-08
17.8,-2.6334682984890078e-05,3.8244114732333695e-05,-3.647686801500072e-06,1.6310480983824529e-06,1.7438148777040575e-08,-4.46419755819103e-05,-4.422767052394216e-05,-4.422767052394216e-05,-3.587907826584628e-08,-3.581765112019732e-08
17.82,-2.5577199625749022e-05,3.7507160753676746e-05,-3.6147557853638546e-06,1.6616799100960894e-06,1.673608937452742e-08,-4.418137076375784e-05,-4.3762400813834175e-05,-4.3762400813834175e-05,-3.4563481248167995e-08,-3.45041872386453e-08
17.84,-2.4834374795318722e-05,3.677826151613682e-05,-3.5812314465033523e-06,1.6903933579111613e-06,1.6059848077246666e-08,-4.3715603780159005e-05,-4.329234172667582e-05,-4.329234172667582e-05,-3.328974954977002e-08,-3.323253205433327e-08
17.86,-2.410604663471462e-05,3.605748581670319e-05,-3.547151603555676e-06,1.7172432517960533e-06,1.5408600024193654e-08,-4.324508828010939e-05,-4.281789715388002e-05,-4.281789715388002e-05,-3.205682209317089e-08,-3.2001620496239304e-08
17.88,-2.339205209144538e-05,3.534489596788138e-05,-3.5125529933566213e-06,1.7422834336225211e-06,1.4781541435157129e-08,-4.27702269071546e-05,-4.233945809737746e-05,-4.233945809737746e-05,-3.0863654245718123e-08,-3.081040827638442e-08
17.9,-2.2692226948682685e-05,3.464054801410054e-05,-3.4774712815988096e-06,1.7655667159304068e-06,1.417788923666024e-08,-4.229140937326983e-05,-4.185740304439708e-05,-4.185740304439708e-05,-2.9709217769371555e-08,-2.9657860874405788e-08
17.92,-2.200640570768322e-05,3.3944491959936234e-05,-3.4419410805952566e-06,1.7871447090182575e-06,1.3596880643844236e-08,-4.180901289377264e-05,-4.1372099475996704e-05,-4.1372099475996704e-05,-2.8592501227169134e-08,-2.854298559497328e-08
17.94,-2.133442216978931e-05,3.3256771916535426e-05,-3.405995975924725e-06,1.8070681748691896e-06,1.303777300097944e-08,-4.13234040989225e-05,-4.0883901452228444e-05,-4.0883901452228444e-05,-2.7512509593449463e-08,-2.7464787346654646e-08
17.96,-2.0676109241752817e-05,3.257742631049744e-05,-3.369668567287931e-06,1.8253868240382952e-06,1.2499843322525987e-08,-4.083493621500599e-05,-4.039315452121354e-05,-4.039315452121354e-05,-2.646826530437931e-08,-2.6422268389306374e-08
17.98,-2.003129905588559e-05,3.190648808048919e-05,-3.332990459625762e-06,1.8421493150111118e-06,1.1982387963840432e-08,-4.034395242952773e-05,-3.990019066301367e-05,-3.990019066301367e-05,-2.5458807216953462e-08,-2.541449009599473e-08
18.0,-1.9399823157807052e-05,3.124398483904263e-05,-3.295992305751838e-06,1.8574033407546408e-06,1.1484722308603435e-08,-3.985078484223373e-05,-3.9405332699025074e-05,-3.9405332699025074e-05,-2.4483191520746376e-08,-2.4440507195233863e-08
18.02,-1.8781512657442453e-05,3.058993905561162e-05,-3.25870379747073e-06,1.8711956690573918e-06,1.1006180443849856e-08,-3.9355755084676254e-05,-3.890889189338109e-05,-3.890889189338109e-05,-2.3540491192475342e-08,-2.349938749736496e-08
18.04,-1.8176198247088186e-05,2.9944368231774547e-05,-3.2211537046578087e-06,1.8835720962852592e-06,1.0546114789703199e-08,-3.8859172855035896e-05,-3.841116875700025e-05,-3.841116875700025e-05,-2.2629796181283423e-08,-2.259022248965977e-08
18.06,-1.758371030696807e-05,2.9307285079257143e-05,-3.1833698983518843e-06,1.8945774567216301e-06,1.0103895764680072e-08,-3.836133770507206e-05,-3.7912454573554375e-05,-3.7912454573554375e-05,-2.1750213672626486e-08,-2.171211329121691e-08
18.08,-1.700387888597929e-05,2.8678697689625988e-05,-3.1453793631897042e-06,1.9042555417669529e-06,9.678911410100266e-09,-3.7862539476819416e-05,-3.741303022618566e-05,-3.741303022618566e-05,-2.0900867821309384e-08,-2.0864201660899146e-08
18.1,-1.6436534083099865e-05,2.8058609671984624e-05,-3.107208206287737e-06,1.9126493567835906e-06,9.270567135525624e-09,-3.736305920110917e-05,-3.691316678264106e-05,-3.691316678264106e-05,-2.008089978596162e-08,-2.0045622143628533e-08
18.12,-1.5881506029775644e-05,2.744702031520296e-05,-3.0688816963220233e-06,1.919801058383392e-06,8.878285342072413e-09,-3.6863166296771685e-05,-3.64131246747695e-05,-3.64131246747695e-05,-1.9289467570724574e-08,-1.9255533485407435e-08
18.14,-1.53386245507114e-05,2.6843924792802552e-05,-3.030424256422748e-06,1.9257515760178363e-06,8.501504972624173e-09,-3.636312055963254e-05,-3.591315849720856e-05,-3.591315849720856e-05,-1.852574659577849e-08,-1.8493112845906948e-08
18.16,-1.480772014128832e-05,2.6249314231918676e-05,-2.9918595032540907e-06,1.930541420363479e-06,8.139681413204257e-09,-3.586317523729644e-05,-3.541350840140575e-05,-3.541350840140575e-05,-1.7788928425471857e-08,-1.7757552261772047e-08
18.18,-1.4288622984860782e-05,2.5663175965908946e-05,-2.9532102576723673e-06,1.9342097351667646e-06,7.792285877679259e-09,-3.53635699127278e-05,-3.491441058670467e-05,-3.491441058670467e-05,-1.7078222137422427e-08,-1.7048067584980167e-08
18.2,-1.3781163761100016e-05,2.5085493532011883e-05,-2.9144985695950254e-06,1.936795068570824e-06,7.45880525107509e-09,-3.486454048470663e-05,-3.441609280610953e-05,-3.441609280610953e-05,-1.639285366177269e-08,-1.6363869751224698e-08
18.22,-1.3285173902464366e-05,2.4516246953659613e-05,-2.8757457037897893e-06,1.938335369368674e-06,7.138741815751952e-09,-3.436631178398649e-05,-3.391876612114297e-05,-3.391876612114297e-05,-1.573206426768763e-08,-1.5704216836712356e-08
18.24,-1.2800484701131815e-05,2.39554128599081e-05,-2.836972200270793e-06,1.93886723259229e-06,6.83161267754258e-09,-3.386909624530253e-05,-3.3422642841019334e-05,-3.3422642841019334e-05,-1.50951132597252e-08,-1.5068364028497543e-08
18.26,-1.2326928169197457e-05,2.3402964548792725e-05,-2.798197865416796e-06,1.9384266507965157e-06,6.536949624508638e-09,-3.337310450393915e-05,-3.292792360524094e-05,-3.292792360524094e-05,-1.4481275802596298e-08,-1.4455587486339125e-08
18.28,-1.1864336884707319e-05,2.2858872148694265e-05,-2.759441789734751e-06,1.9370488072883486e-06,6.254298747925571e-09,-3.287853644843771e-05,-3.243480104494737e-05,-3.243480104494737e-05,-1.3889843344937131e-08,-1.3865179695568871e-08
18.3,-1.1412543939304807e-05,2.2323102771568155e-05,-2.720722383386942e-06,1.9347679577103555e-06,5.983220099501672e-09,-3.23855838173407e-05,-3.1943461403568126e-05,-3.1943461403568126e-05,-1.332012373516173e-08,-1.3296453546751485e-08
18.32,-1.0971383140308488e-05,2.1795620546487948e-05,-2.682057370861912e-06,1.9316176787070555e-06,5.7232873856986246e-09,-3.1894432728301003e-05,-3.145408412347973e-05,-3.145408412347973e-05,-1.2771440864652852e-08,-1.2748721335671591e-08
18.34,-1.0540689662676977e-05,2.1276386847611352e-05,-2.6434638069616767e-06,1.927631283473801e-06,5.474087781087568e-09,-3.140526034927679e-05,-3.0966832260388395e-05,-3.0966832260388395e-05,-1.224313343023904e-08,-1.2221335511604239e-08
18.36,-1.0120298607939653e-05,2.0765360481792e-05,-2.6049580839071496e-06,1.9228404145420358e-06,5.235221321967422e-09,-3.091823051348426e-05,-3.0481872757079245e-05,-3.0481872757079245e-05,-1.1734557130888833e-08,-1.1713648347094425e-08
18.38,-9.71004601316567e-06,2.0262497633984242e-05,-2.5665559757470646e-06,1.9172761141033162e-06,5.006300770715812e-09,-3.04335089983014e-05,-2.999936439693101e-05,-2.999936439693101e-05,-1.1245083119897478e-08,-1.1225031778261688e-08
18.4,-9.309769589370819e-06,1.976775199280481e-05,-2.5282726525688304e-06,1.910969470337675e-06,4.786951424687359e-09,-2.9951253736434328e-05,-2.9519450842739474e-05,-2.9519450842739474e-05,-1.0774096985313688e-08,-1.0754872630930733e-08
18.42,-8.919306989259653e-06,1.9281075034036907e-05,-2.490122666287675e-06,1.9039497498714273e-06,4.576810512587696e-09,-2.947160786757632e-05,-2.9042280458993798e-05,-2.9042280458993798e-05,-1.0321000799991646e-08,-1.0302573462399648e-08
18.44,-8.538497768140126e-06,1.8802415892865747e-05,-2.4521199719629294e-06,1.8962465115309167e-06,4.3755271993196245e-09,-2.8994719125589616e-05,-2.8567983498900117e-05,-2.8567983498900117e-05,-9.885210231307575e-09,-9.867552912489899e-09
18.46,-8.167181739337538e-06,1.8331721690996536e-05,-2.414277965101519e-06,1.8878877301608098e-06,4.18276203240384e-09,-2.8520717265022826e-05,-2.809669508286629e-05,-2.809669508286629e-05,-9.466157110581244e-09,-9.449238242200423e-09
18.48,-7.805200318602032e-06,1.786893748953067e-05,-2.3766094692234674e-06,1.8789012446299223e-06,3.99818684190466e-09,-2.80497361072381e-05,-2.7628536042969924e-05,-2.7628536042969924e-05,-9.063286922748025e-09,-9.047081005283103e-09
18.5,-7.452395949078496e-06,1.7414006428116658e-05,-2.3391267625072487e-06,1.869314138135078e-06,3.821484354856919e-09,-2.7581896567475032e-05,-2.716362207570246e-05,-2.716362207570246e-05,-8.67605963310574e-09,-8.660544266641804e-09
18.52,-7.108612056787205e-06,1.6966869844340477e-05,-2.3018416044351397e-06,1.8591526250543633e-06,3.6523479033568138e-09,-2.711731441252711e-05,-2.670206907099861e-05,-2.670206907099861e-05,-8.30395015066465e-09,-8.289091922846267e-09
18.54,-6.773693304945511e-06,1.65274673715033e-05,-2.2647652304641497e-06,1.8484422730941415e-06,3.49048117660995e-09,-2.6656102468433895e-05,-2.6243981886692066e-05,-2.6243981886692066e-05,-7.94644675904935e-09,-7.932224709213288e-09
18.56,-6.44748569272168e-06,1.6095736970752288e-05,-2.2279083573550906e-06,1.8372081638773678e-06,3.3355979425170124e-09,-2.619836748192412e-05,-2.5789460712214553e-05,-2.5789460712214553e-05,-7.603051531237205e-09,-7.589441645433126e-09
18.58,-6.1298363818847665e-06,1.5671615083386736e-05,-2.191281211594287e-06,1.8254746159052748e-06,3.18742175715125e-09,-2.5744208266897583e-05,-2.53386010896342e-05,-2.53386010896342e-05,-7.273280190941472e-09,-7.260259216959606e-09
18.6,-5.820593905783369e-06,1.5255036678941702e-05,-2.1548935507098577e-06,1.8132654263443547e-06,3.045685713818375e-09,-2.5293719782285007e-05,-2.4891492482581655e-05,-2.4891492482581655e-05,-6.956661719181233e-09,-6.944207079390445e-09
18.62,-5.519608026526124e-06,1.4845935379514966e-05,-2.1187546437317906e-06,1.8006036550473938e-06,2.9101321629488723e-09,-2.4846991145389414e-05,-2.4448220105828343e-05,-2.4448220105828343e-05,-6.652738247191486e-09,-6.6408282196795825e-09
18.64,-5.2267298808477566e-06,1.4444243502614725e-05,-2.0828733298117186e-06,1.7875118066995678e-06,2.7805124635427068e-09,-2.4404106715160247e-05,-2.4008864116048038e-05,-2.4008864116048038e-05,-6.361064792519261e-09,-6.349678174462554e-09
18.66,-4.941811971543434e-06,1.4049892159579332e-05,-2.047257979143069e-06,1.774011785119796e-06,2.6565867252681335e-09,-2.396514663253867e-05,-2.3573499605074992e-05,-2.3573499605074992e-05,-6.08120895740896e-09,-6.070325413337562e-09
18.68,-4.664708180830613e-06,1.3662811333152094e-05,-2.011916553357196e-06,1.7601248926772318e-06,2.5381235595001886e-09,-2.3530185053387534e-05,-2.314219715021154e-05,-2.314219715021154e-05,-5.812750763981128e-09,-5.8023503472790775e-09
18.7,-4.395273811925988e-06,1.3282929934044265e-05,-1.9768565753253142e-06,1.7458718814440054e-06,2.4248998310536648e-09,-2.309929279401318e-05,-2.2715023180455007e-05,-2.2715023180455007e-05,-5.555282486077703e-09,-5.545346236713716e-09
18.72,-4.133365594527793e-06,1.291017590396216e-05,-1.9420851629092795e-06,1.7312729165875614e-06,2.316700422245221e-09,-2.2672534994056925e-05,-2.2292038779262874e-05,-2.2292038779262874e-05,-5.30840815703406e-09,-5.2989175533816154e-09
18.74,-3.878841718601394e-06,1.2544476261077766e-05,-1.9076090431724424e-06,1.7163476292836894e-06,2.2133179939311352e-09,-2.2249972811207647e-05,-2.187330146644731e-05,-2.187330146644731e-05,-5.07174364831319e-09,-5.062680818095013e-09
18.76,-3.6315617440945067e-06,1.2185757201758493e-05,-1.8734345363924376e-06,1.7011149651034925e-06,2.114552749332969e-09,-2.1831663266900978e-05,-2.1458864352603347e-05,-2.1458864352603347e-05,-4.84491621878966e-09,-4.836266019247876e-09
18.78,-3.391386834065796e-06,1.1833944121142392e-05,-1.8395676093518887e-06,1.6855935004120194e-06,2.0202122217564415e-09,-2.1417659854365303e-05,-2.1048778551314735e-05,-2.1048778551314735e-05,-4.627564575925648e-09,-4.6193078063706055e-09
18.8,-3.1581798010664857e-06,1.1488961668470863e-05,-1.8060138664566239e-06,1.6698015078599531e-06,1.9301110508032184e-09,-2.100801128212123e-05,-2.0643086251421826e-05,-2.0643086251421826e-05,-4.419337976654857e-09,-4.411457374105228e-09
18.82,-2.931804653367462e-06,1.1150733912907206e-05,-1.7727785373011784e-06,1.6537562817199076e-06,1.8440707412096944e-09,-2.0602760012632245e-05,-2.024182949408753e-05,-2.024182949408753e-05,-4.21989675335438e-09,-4.212378464904413e-09
18.84,-2.7121270322123063e-06,1.081918430223722e-05,-1.7398665086432175e-06,1.6374747764827639e-06,1.761919473449859e-09,-2.020194902160968e-05,-1.9845046586753075e-05,-1.9845046586753075e-05,-4.028911729183414e-09,-4.021741427757725e-09
18.86,-2.4990140404389556e-06,1.0494235766630136e-05,-1.7072823457198183e-06,1.6209733414727164e-06,1.6834918881767499e-09,-1.9805615869992592e-05,-1.9452774133335685e-05,-1.9452774133335685e-05,-3.84606421849138e-09,-3.839227426780828e-09
18.88,-2.292334721377761e-06,1.0175810684366359e-05,-1.6750302904711134e-06,1.604268423601571e-06,1.6086289012910324e-09,-1.9413796498648722e-05,-1.906503989660492e-05,-1.906503989660492e-05,-3.6710451148488897e-09,-3.6645258546264376e-09
18.9,-2.0919592407875763e-06,9.86383110244216e-06,-1.6431142597639337e-06,1.5873753499567738e-06,1.5371774702889786e-09,-1.902651683033975e-05,-1.868187149738215e-05,-1.868187149738215e-05,-3.5035554468916683e-09,-3.49734170231813e-09
18.92,-1.897759299953578e-06,9.558218714153756e-06,-1.6115378436154515e-06,1.5703089282875669e-06,1.4689904210531073e-09,-1.8643806359089917e-05,-1.83032942640802e-05,-1.83032942640802e-05,-3.343305814488978e-09,-3.3373861756321904e-09
18.94,-1.7096086122066144e-06,9.258894796394237e-06,-1.5803043833528818e-06,1.553084196498772e-06,1.4039262718386933e-09,-1.826569094678547e-05,-1.7929330416300773e-05,-1.7929330416300773e-05,-3.190016301250431e-09,-3.184375031664423e-09
18.96,-1.5273821416089617e-06,8.96578045012165e-06,-1.5494168899010674e-06,1.535715225419567e-06,1.3418490228525688e-09,-1.7892187834156206e-05,-1.7559993910923882e-05,-1.7559993910923882e-05,-3.0434156786905466e-09,-3.0380424658490923e-09
18.98,-1.3509562541520701e-06,8.678796582313613e-06,-1.5188781130603957e-06,1.5182153832337808e-06,1.2826279825504593e-09,-1.7523315079586595e-05,-1.7195303783998164e-05,-1.7195303783998164e-05,-2.9032422638156644e-09,-2.8981265842623697e-09
19.0,-1.180209454503979e-06,8.397863808734636e-06,-1.4886905450595123e-06,1.500598484044646e-06,1.2261376094415176e-09,-1.7159091783566024e-05,-1.6835271955014837e-05,-1.6835271955014837e-05,-2.7692427544455386e-09,-2.7643711564854467e-09
19.02,-1.0150214022442144e-06,8.122902733019028e-06,-1.458856388580898e-06,1.482877217546062e-06,1.1722573172623257e-09,-1.679952477040505e-05,-1.6479904672291347e-05,-1.6479904672291347e-05,-2.641172106390123e-09,-2.636535191678027e-09
19.04,-8.55273220663201e-07,7.853833891431105e-06,-1.429377590511649e-06,1.465063673628415e-06,1.1208713164151359e-09,-1.644462485619914e-05,-1.6129213853288492e-05,-1.6129213853288492e-05,-2.518794119406413e-09,-2.5143818422119576e-09
19.06,-7.008483056513126e-07,7.590577630553956e-06,-1.4002559183268204e-06,1.4471706417115498e-06,1.071868464597143e-09,-1.609440232175597e-05,-1.5783199929664425e-05,-1.5783199929664425e-05,-2.401880099827658e-09,-2.39768158388273e-09
19.08,-5.51630849230007e-07,7.33305449156833e-06,-1.3714927984409542e-06,1.429209206229439e-06,1.0251420829036515e-09,-1.5748855392814732e-05,-1.5441864993667385e-05,-1.5441864993667385e-05,-2.290209346068978e-09,-2.286216106866387e-09
19.1,-4.0750707981506377e-07,7.0811849368786125e-06,-1.3430895045019042e-06,1.4111908198639467e-06,9.805898226376228e-10,-1.5407989890192056e-05,-1.5105212999895718e-05,-1.5105212999895718e-05,-2.183569152139716e-09,-2.1797709405301577e-09
19.12,-2.6836489657644475e-07,6.8348895115731755e-06,-1.3150470739020648e-06,1.3931266666084356e-06,9.381135077381314e-10,-1.5071804340616407e-05,-1.4773234198394357e-05,-1.4773234198394357e-05,-2.0817535138851254e-09,-2.0781420844577638e-09
19.14,-1.3409320223417303e-07,6.594088990680117e-06,-1.2873662935675156e-06,1.3750266027787082e-06,8.976189831007049e-10,-1.4740292973930284e-05,-1.444593027866905e-05,-1.444593027866905e-05,-1.984564457433063e-09,-1.9811315610614585e-09
19.16,-4.583371938355043e-09,6.358704093515114e-06,-1.2600478065394327e-06,1.3569016275494431e-06,8.590159836237137e-10,-1.4413457237939806e-05,-1.4123290386004444e-05,-1.4123290386004444e-05,-1.891810407131667e-09,-1.8885473880881228e-09
19.18,1.2027245635726774e-07,6.12865592238205e-06,-1.2330919929581796e-06,1.3387609787589999e-06,8.222179860804676e-10,-1.4091282063239166e-05,-1.3805305493031297e-05,-1.3805305493031297e-05,-1.8033068779237039e-09,-1.8002062835985908e-09
19.2,2.4058013389450407e-07,5.903865687294452e-06,-1.2064990748683613e-06,1.3206142998457844e-06,7.871420811990184e-10,-1.3773763642918458e-05,-1.3491968787945778e-05,-1.3491968787945778e-05,-1.7188761948808402e-09,-1.7159303758759675e-09
19.22,3.564438386241316e-07,5.6842548387993075e-06,-1.1802690877971145e-06,1.3024710532550477e-06,7.537088407649287e-10,-1.3460889181187161e-05,-1.3183259392461958e-05,-1.3183259392461958e-05,-1.638346500048623e-09,-1.6355483719705036e-09
19.24,4.679668304221817e-07,5.46974524576101e-06,-1.1544018541087553e-06,1.2843392445968378e-06,7.218421929132163e-10,-1.3152642111668543e-05,-1.28791703647966e-05,-1.28791703647966e-05,-1.5615530255572122e-09,-1.5588953986063413e-09
19.26,5.752498248718581e-07,5.260258829717327e-06,-1.128897093138903e-06,1.2662283167876253e-06,6.914692928345845e-10,-1.2849015610053958e-05,-1.2579681330693042e-05,-1.2579681330693042e-05,-1.4883364812135954e-09,-1.4858132204890639e-09
19.28,6.783928736095961e-07,5.055718089420496e-06,-1.1037542702041492e-06,1.2481457710650342e-06,6.625204131693585e-10,-1.2549983990238656e-05,-1.228477304504538e-05,-1.228477304504538e-05,-1.4185435668312482e-09,-1.4161477249667753e-09
19.3,7.7749403055991e-07,4.856045741592371e-06,-1.0789727653559567e-06,1.2300996454500576e-06,6.349288207251073e-10,-1.2255534601514948e-05,-1.1994432133525441e-05,-1.1994432133525441e-05,-1.3520271307976198e-09,-1.3497533847484336e-09
19.32,8.726496838419413e-07,4.661164888265167e-06,-1.0545517632465362e-06,1.2120978677371529e-06,6.086306649752374e-10,-1.1965647043654712e-05,-1.1708627347933854e-05,-1.1708627347933854e-05,-1.288644706267333e-09,-1.286486891673896e-09
19.34,9.639553667792647e-07,4.470999194385063e-06,-1.030490288655983e-06,1.194146838692151e-06,5.835648789464932e-10,-1.168029506405699e-05,-1.142734451059482e-05,-1.142734451059482e-05,-1.2282601337395977e-09,-1.2262118976978799e-09
19.36,1.051504098739467e-06,4.285472486031797e-06,-1.0067872828756208e-06,1.1762545344419984e-06,5.59673052423653e-10,-1.1399464909164249e-05,-1.1150555905324902e-05,-1.1150555905324902e-05,-1.170741876094996e-09,-1.1687992695053117e-09
19.38,1.1353882012927465e-06,4.104509284407517e-06,-9.834414935738778e-07,1.1584270785695515e-06,5.368993549313328e-10,-1.112312246595139e-05,-1.0878234395113307e-05,-1.0878234395113307e-05,-1.1159635528194859e-09,-1.1141201700353494e-09
19.4,1.2156983051180363e-06,3.928034493711508e-06,-9.604515405214897e-07,1.140670715208466e-06,5.15190420523594e-10,-1.0851247934408437e-05,-1.0610360239979875e-05,-1.0610360239979875e-05,-1.0638040037630566e-09,-1.0620557632117768e-09
19.42,1.2925230192265742e-06,3.755973407159247e-06,-9.378159777639894e-07,1.1229923918188053e-06,4.944952496335762e-10,-1.0583815881912391e-05,-1.0346896409620908e-05,-1.0346896409620908e-05,-1.0141461450094143e-09,-1.012488560343459e-09
19.44,1.3659503140579577e-06,3.588252049194935e-06,-9.155331426313751e-07,1.1053971605534394e-06,4.747651357860934e-10,-1.0320791091584333e-05,-1.0087818338985135e-05,-1.0087818338985135e-05,-9.668780343560915e-10,-9.653052619819082e-10
19.46,1.4360660284263942e-06,3.424796781809621e-06,-8.93601340479222e-07,1.0878911192743843e-06,4.5595355176768363e-10,-1.0062151800767278e-05,-9.833098671724556e-06,-9.833098671724556e-06,-9.218920828671944e-10,-9.204017959918829e-10
19.48,1.5029546438108195e-06,3.2655345751412902e-06,-8.720187381072719e-07,1.0704798689095914e-06,4.380160757434629e-10,-9.807863934050092e-06,-9.58269794747334e-06,-9.58269794747334e-06,-8.790845576022998e-10,-8.776716689974278e-10
19.5,1.5666996330074279e-06,3.110393064007713e-06,-8.507833566540057e-07,1.0531679045817051e-06,4.209103138970257e-10,-9.557893874387512e-06,-9.336589992832486e-06,-9.336589992832486e-06,-8.383564127970025e-10,-8.37015842676726e-10
19.52,1.6273824117430483e-06,2.9593002839246263e-06,-8.298931941652654e-07,1.035960730324104e-06,4.0459579783924385e-10,-9.312215340593286e-06,-9.094742977553563e-06,-9.094742977553563e-06,-7.996124444555789e-10,-7.983428097858374e-10
19.54,1.6850832220851815e-06,2.8121849631905847e-06,-8.093461012492753e-07,1.01886306918211e-06,3.8903392440039803e-10,-9.070790210914555e-06,-8.85711572435482e-06,-8.85711572435482e-06,-7.62760990632174e-10,-7.615575595219727e-10
19.56,1.7398811637320322e-06,2.6689764983308785e-06,-7.891398183801357e-07,1.001878869570011e-06,3.7418788065253714e-10,-8.833583438668629e-06,-8.623678411965748e-06,-8.623678411965748e-06,-7.277145642569212e-10,-7.265728341162222e-10
19.58,1.7918534981581862e-06,2.52960476984014e-06,-7.692720558338806e-07,9.850127696975523e-07,3.600225538395468e-10,-8.600564837542023e-06,-8.394397125729297e-06,-8.394397125729297e-06,-6.943891792806463e-10,-6.93307890427794e-10
19.6,1.8410761790835006e-06,2.3940003376808016e-06,-7.497404155287768e-07,9.682689933152186e-07,3.465044733736243e-10,-8.37169548187913e-06,-8.169229002844908e-06,-8.169229002844908e-06,-6.62704061742598e-10,-6.616793578119772e-10
19.62,1.8876240277144824e-06,2.2620944732295265e-06,-7.305423928016808e-07,9.516510341432491e-07,3.3360174652565604e-10,-8.14693681609757e-06,-7.948140045212415e-06,-7.948140045212415e-06,-6.325821035463225e-10,-6.316103667945888e-10
19.64,1.9315703845070614e-06,2.1338190590723036e-06,-7.116754296987438e-07,9.351624320801472e-07,3.21283983707388e-10,-7.926254479728531e-06,-7.731094911372093e-06,-7.731094911372093e-06,-6.03949412523778e-10,-6.030281877158894e-10
19.66,1.9729869498945028e-06,2.00910656415963e-06,-6.931369327389802e-07,9.188071432282848e-07,3.09522230103988e-10,-7.709611608641896e-06,-7.518051407854624e-06,-7.518051407854624e-06,-5.767350552039176e-10,-5.758625778949197e-10
19.68,2.0119444338124468e-06,1.8878902420447125e-06,-6.749241912018533e-07,9.025881616059602e-07,2.9828892133727494e-10,-7.496965140619381e-06,-7.308970123513534e-06,-7.308970123513534e-06,-5.508712001730706e-10,-5.500441540944188e-10
19.7,2.048512159674374e-06,1.7701040073725408e-06,-6.570344304179798e-07,8.865084234362901e-07,2.875578134420238e-10,-7.288278184776084e-06,-7.103812725818925e-06,-7.103812725818925e-06,-5.262929684502317e-10,-5.25508373649384e-10
19.72,2.0827580730926714e-06,1.655682439014524e-06,-6.394648472962672e-07,8.705708315425705e-07,2.7730392615655145e-10,-7.08351179422539e-06,-6.902541028060322e-06,-6.902541028060322e-06,-5.029383082283369e-10,-5.021943950593813e-10
19.74,2.114748673168176e-06,1.5445607763359348e-06,-6.22212581902204e-07,8.54778437015504e-07,2.6750348506262623e-10,-6.8826263297210725e-06,-6.705111456048415e-06,-6.705111456048415e-06,-4.807477305618094e-10,-4.800430079054088e-10
19.76,2.144549403760384e-06,1.4366750322821371e-06,-6.052746961415778e-07,8.391335978678522e-07,2.5813387994753703e-10,-6.685577768000919e-06,-6.511482539069871e-06,-6.511482539069871e-06,-4.596644050306122e-10,-4.589961358342128e-10
19.78,2.172224355467334e-06,1.3319619126238055e-06,-5.886482199457532e-07,8.23638681674715e-07,2.491736056353599e-10,-6.492326706364256e-06,-6.321614018901822e-06,-6.321614018901822e-06,-4.396340508413445e-10,-4.3900019957659783e-10
19.8,2.1978364194567685e-06,1.2303588477250547e-06,-5.72330113968178e-07,8.082957657239853e-07,2.406022157976762e-10,-6.302832103902785e-06,-6.135464488103702e-06,-6.135464488103702e-06,-4.2060476987500983e-10,-4.200028206090437e-10
19.82,2.221447108597945e-06,1.1318039482852168e-06,-5.563173282041589e-07,7.931070862115444e-07,2.3240027131338428e-10,-6.117053032967962e-06,-5.952992318944812e-06,-5.952992318944812e-06,-4.0252697841085296e-10,-4.0195590776737754e-10
19.84,2.2431167190813778e-06,1.0362360583000573e-06,-5.406067664637249e-07,7.780746972763045e-07,2.245492988955212e-10,-5.934946052318139e-06,-5.774153623318663e-06,-5.774153623318663e-06,-3.853532855481507e-10,-3.848118806549552e-10
19.86,2.2629044341255914e-06,9.435947905489182e-07,-5.251952739371291e-07,7.632002536569473e-07,2.1703175049600587e-10,-5.756467486556683e-06,-5.598904667175565e-06,-5.598904667175565e-06,-3.690384319238276e-10,-3.6852446744931056e-10
19.88,2.2808681928784315e-06,8.538204684686547e-07,-5.100796833801269e-07,7.484853807217172e-07,2.0983095693150458e-10,-5.58157538671961e-06,-5.427204085231231e-06,-5.427204085231231e-06,-3.535392989174172e-10,-3.53051250597206e-10
19.9,2.2970647450381816e-06,7.668541554222403e-07,-4.952567813631958e-07,7.339315693025809e-07,2.0293108882049583e-10,-5.410227310446121e-06,-5.259008587479755e-06,-5.259008587479755e-06,-3.3881468803769075e-10,-3.3835113225627677e-10
19.92,2.3115496748490093e-06,6.826376491184284e-07,-4.807233331405314e-07,7.1954016862366e-07,1.9631711828445708e-10,-5.242379840163125e-06,-5.09427471049736e-06,-5.09427471049736e-06,-3.2482530089761324e-10,-3.2438475981131103e-10
19.94,2.324377410840116e-06,6.011134960855534e-07,-4.664760737682627e-07,7.053123870462797e-07,1.899747819880996e-10,-5.07798987003108e-06,-4.932958974575839e-06,-4.932958974575839e-06,-3.1153366927862935e-10,-3.1111456815599807e-10
19.96,2.335601217920393e-06,5.222249730625682e-07,-4.5251172764437797e-07,6.912493677775268e-07,1.8389054455938715e-10,-4.917014069291722e-06,-4.775018389447744e-06,-4.775018389447744e-06,-2.9890408986745335e-10,-2.9850532046355344e-10
19.98,2.345273224795739e-06,4.4591609600786506e-07,-4.388269871924422e-07,6.773521606996244e-07,1.7805156464731088e-10,-4.759408909499551e-06,-4.620408822211983e-06,-4.620408822211983e-06,-2.8690250902485774e-10,-2.8652325772406875e-10
20.0,2.3534444803530033e-06,3.721316351702717e-07,-4.2541853062516566e-07,6.636216153188977e-07,1.7244566382344596e-10,-4.605129897668283e-06,-4.469086594481222e-06,-4.469086594481222e-06,-2.75496504253748e-10,-2.7513572164224055e-10
20.02,2.3601649171261744e-06,3.008171039450917e-07,-4.1228301483897667e-07,6.500585146112014e-07,1.670612934980982e-10,-4.454133706847573e-06,-4.321007307205296e-06,-4.321007307205296e-06,-2.6465517506225403e-10,-2.6431179506278443e-10
20.04,2.3654834091044543e-06,2.3191876174386334e-07,-3.9941708251944874e-07,6.366634729446477e-07,1.6188750580794194e-10,-4.3063761363541926e-06,-4.176127673032023e-06,-4.176127673032023e-06,-2.5434912982081247e-10,-2.5402213967069897e-10
20.06,2.369447747375129e-06,1.6538361853371224e-07,-3.8681736924672805e-07,6.234370292337552e-07,1.5691392421678364e-10,-4.161813701590313e-06,-4.034403474853131e-06,-4.034403474853131e-06,-2.445503705574635e-10,-2.4423866294542995e-10
20.08,2.3721046733353607e-06,1.011594180902116e-07,-3.744804928373924e-07,6.103796232684619e-07,1.5213071547921985e-10,-4.02040275584844e-06,-3.8957911791545e-06,-3.8957911791545e-06,-2.3523227485630666e-10,-2.3493497548961655e-10
20.1,2.3734998878153217e-06,3.919465107428627e-08,-3.6240307821344686e-07,5.974915983215158e-07,1.4752856383804536e-10,-3.882099275122394e-06,-3.7602473723297553e-06,-3.7602473723297553e-06,-2.263695270994388e-10,-2.2608579023331837e-10
20.12,2.3736780786703996e-06,-2.0561453170531754e-08,-3.505817218751872e-07,5.847731798672192e-07,1.430986451400305e-10,-3.7468599681980957e-06,-3.6277282498404505e-06,-3.6277282498404505e-06,-2.1793804014139084e-10,-2.176671037525098e-10
20.14,2.3726829031445204e-06,-7.815892968689487e-08,-3.390130416391912e-07,5.722245640817779e-07,1.3883260258631047e-10,-3.614640801422628e-06,-3.4981899258251363e-06,-3.4981899258251363e-06,-2.0991492490239933e-10,-2.0965601421465018e-10
20.16,2.3705570412269203e-06,-1.3364706600482346e-07,-3.276936304530409e-07,5.59845804702582e-07,1.3472252384565697e-10,-3.4853982700842395e-06,-3.371588756753674e-06,-3.371588756753674e-06,-2.0227843065573346e-10,-2.0203081525217584e-10
20.18,2.3673422002636207e-06,-1.8707441726690056e-07,-3.1662010258060036e-07,5.476368577936209e-07,1.3076091907440093e-10,-3.3590885122158447e-06,-3.247882049575365e-06,-3.247882049575365e-06,-1.950079173459916e-10,-1.9477085361224986e-10
20.2,2.3630791002352705e-06,-2.384888204949949e-07,-3.05789058074879e-07,5.355976748723436e-07,1.2694069811075282e-10,-3.2356690112172357e-06,-3.127025804770782e-06,-3.127025804770782e-06,-1.8808375793253636e-10,-1.8785661966478257e-10
20.22,2.357807530772592e-06,-2.879373628750053e-07,-2.9519710409431354e-07,5.237280569392539e-07,1.2325515227954025e-10,-3.115095688215395e-06,-3.008977389684226e-06,-3.008977389684226e-06,-1.814873410461171e-10,-1.812697038498151e-10
20.24,2.3515663527038403e-06,-3.354664159928694e-07,-2.848408584554818e-07,5.120277238753917e-07,1.1969793398288847e-10,-2.9973256515633354e-06,-2.893694502036956e-06,-2.893694502036956e-06,-1.752010132379609e-10,-1.74992501340075e-10
20.26,2.3443935128407087e-06,-3.8112161510571775e-07,-2.7471691765867945e-07,5.004962890471444e-07,1.1626303823337166e-10,-2.8823165850644756e-06,-2.7811334939775203e-06,-2.7811334939775203e-06,-1.6920800289079644e-10,-1.6900788599539294e-10
20.28,2.336326029004338e-06,-4.2494789004732084e-07,-2.6482192438948005e-07,4.891333757108478e-07,1.1294478458587649e-10,-2.770025391631767e-06,-2.6712524739824977e-06,-2.6712524739824977e-06,-1.634924354104626e-10,-1.6330020212058432e-10
20.3,2.3274000233988578e-06,-4.669894599859758e-07,-2.5515251422802976e-07,4.77938555643318e-07,1.0973780006124017e-10,-2.660410088987343e-06,-2.564008976280963e-06,-2.564008976280963e-06,-1.580392543416969e-10,-1.578544642313993e-10
20.32,2.3176507640405716e-06,-5.07289819090487e-07,-2.457053245308316e-07,4.6691125691537103e-07,1.0663700429029493e-10,-2.5534279347170933e-06,-2.4593607101508664e-06,-2.4593607101508664e-06,-1.5283418386111647e-10,-1.52656385708421e-10
20.34,2.3071126365479926e-06,-5.458917657404174e-07,-2.3647701752338435e-07,4.560509139800521e-07,1.0363759283360934e-10,-2.449036957833162e-06,-2.3572659625180643e-06,-2.3572659625180643e-06,-1.4786371660076977e-10,-1.476925148277666e-10
20.36,2.29581919718014e-06,-5.828373767053873e-07,-2.2746424477304572e-07,4.4535682335121213e-07,1.007350235886951e-10,-2.3471952363995093e-06,-2.2576823739539144e-06,-2.2576823739539144e-06,-1.4311504444780136e-10,-1.4294984833021727e-10
20.38,2.28380313472785e-06,-6.181680504707184e-07,-2.1866370403245128e-07,4.348283495697641e-07,9.792500160053552e-11,-2.247860887591801e-06,-2.1605693118676377e-06,-2.1605693118676377e-06,-1.3857606241306754e-10,-1.3841689945215442e-10
20.4,2.2710963714496765e-06,-6.519244602566418e-07,-2.1007207529066818e-07,4.244645960934645e-07,9.520346784296504e-11,-2.1509923273043707e-06,-2.0658855530435887e-06,-2.0658855530435887e-06,-1.3423531199303734e-10,-1.340816772972904e-10
20.42,2.257729977386712e-06,-6.841466184920054e-07,-2.0168609182746877e-07,4.142647853701606e-07,9.256658402798316e-11,-2.0565491787303144e-06,-1.973590751593073e-06,-1.973590751593073e-06,-1.300819627749733e-10,-1.2993352539236255e-10
20.44,2.2437342447120027e-06,-7.148738513259631e-07,-1.9350247093541384e-07,4.0422803842439526e-07,9.001072171370705e-11,-1.9644910550943707e-06,-1.883643974101279e-06,-1.883643974101279e-06,-1.2610576091433125e-10,-1.2596222918427613e-10
20.46,2.229138682544473e-06,-7.441448007872861e-07,-1.8551796543420096e-07,3.943534332897718e-07,8.75324509761078e-11,-1.8747768911932408e-06,-1.7960049856803883e-06,-1.7960049856803883e-06,-1.2229702356339613e-10,-1.2215806248901189e-10
20.48,2.2139720354406805e-06,-7.719974408281801e-07,-1.7772934768345294e-07,3.846400026224871e-07,8.512852926332035e-11,-1.787366681721337e-06,-1.7106345768843115e-06,-1.7106345768843115e-06,-1.1864660783696325e-10,-1.1851204444181327e-10
20.5,2.1982623223443097e-06,-7.984690660837943e-07,-1.7013338293736524e-07,3.7508662711838964e-07,8.279589159002103e-11,-1.7022207689135072e-06,-1.6274929926432233e-06,-1.6274929926432233e-06,-1.1514586396943227e-10,-1.150154107494563e-10
20.52,2.1820367892424432e-06,-8.235963275414499e-07,-1.6272689151719533e-07,3.656922829033669e-07,8.053163946851182e-11,-1.6192998431452533e-06,-1.5465412014900143e-06,-1.5465412014900143e-06,-1.117866386812145e-10,-1.1166006288957007e-10
20.54,2.165321964103407e-06,-8.474152175299533e-07,-1.5550669729691435e-07,3.5645587192150896e-07,7.833303218174188e-11,-1.5385648872116434e-06,-1.4677400528121858e-06,-1.4677400528121858e-06,-1.0856123073492874e-10,-1.0843830207109682e-10
20.56,2.1481436546650894e-06,-8.699610808696139e-07,-1.4846965967763026e-07,3.4737628810965526e-07,7.61974778156648e-11,-1.4599767692125992e-06,-1.3910510995418545e-06,-1.3910510995418545e-06,-1.0546237990281323e-10,-1.0534292259786242e-10
20.58,2.1305269788698618e-06,-8.912686081667241e-07,-1.4161264161316467e-07,3.3845233668615695e-07,7.412252499486813e-11,-1.3834969606232184e-06,-1.3164359309727103e-06,-1.3164359309727103e-06,-1.0248323361444646e-10,-1.0236708138686469e-10
20.6,2.112496357165961e-06,-9.113718586240248e-07,-1.3493255934804438e-07,3.2968283325966587e-07,7.210585467227011e-11,-1.3090869725850684e-06,-1.2438568448434204e-06,-1.2438568448434204e-06,-9.961733909014155e-11,-9.950428347203505e-11
20.62,2.09407553217733e-06,-9.303042569106327e-07,-1.2842632202136883e-07,3.2106657401573386e-07,7.014527223830396e-11,-1.2367095585269766e-06,-1.1732757559449746e-06,-1.1732757559449746e-06,-9.685860735809368e-11,-9.674853336135799e-11
20.64,2.075287598751655e-06,-9.480985900672104e-07,-1.220908849575153e-07,3.126022509819055e-07,6.82387012509818e-11,-1.1663260991539839e-06,-1.1046559275928365e-06,-1.1046559275928365e-06,-9.420130870457611e-11,-9.409406026022871e-11
20.66,2.0561529160383416e-06,-9.647878038987053e-07,-1.1592414494998593e-07,3.0429879828238345e-07,6.638412985312268e-11,-1.0979002917733714e-06,-1.0378830183894703e-06,-1.0378830183894703e-06,-9.163995322895037e-11,-9.153783739980707e-11
20.68,2.036695305035195e-06,-9.80401029951045e-07,-1.0992205901061425e-07,2.961429923972899e-07,6.457974471584412e-11,-1.031309239679353e-06,-9.729972382474835e-07,-9.729972382474835e-07,-8.916951825979089e-11,-8.906967468128631e-11
20.7,2.016936198987157e-06,-9.949694200945528e-07,-1.0408159134556172e-07,2.8813275106909057e-07,6.28237872884848e-11,-9.666120935860862e-07,-9.099803391919707e-07,-9.099803391919707e-07,-8.678524768337796e-11,-8.668757046911572e-11
20.72,1.9968961810570366e-06,-1.0085236506664898e-06,-9.83998411641096e-08,2.8026713603640584e-07,6.111458596640029e-11,-9.037800503355653e-07,-8.48794521444433e-07,-8.48794521444433e-07,-8.448265270660965e-11,-8.438706835552939e-11
20.74,1.976595224275484e-06,-1.0210937512434855e-06,-9.287392543910755e-08,2.7254512493735804e-07,5.94505557913775e-11,-8.427751316821756e-07,-7.89401950079484e-07,-7.89401950079484e-07,-8.22575068112202e-11,-8.216391393139354e-11
20.76,1.956052705059427e-06,-1.0327091289865303e-06,-8.750098245968729e-08,2.6496563603161055e-07,5.783019327645606e-11,-7.835598764082754e-07,-7.317656679218517e-07,-7.317656679218517e-07,-8.010583761352134e-11,-8.001416271176629e-11
20.78,1.9352874257299585e-06,-1.043398566758402e-06,-8.227817716033314e-08,2.575274626386795e-07,5.6252071807494476e-11,-7.260972531026897e-07,-6.758501091552623e-07,-6.758501091552623e-07,-7.802391377589983e-11,-7.793408085700533e-11
20.8,1.9143176091340746e-06,-1.0531902493666319e-06,-7.720269223909781e-08,2.5022940204517506e-07,5.4714836552624547e-11,-6.703517566453065e-07,-6.21618982766569e-07,-6.21618982766569e-07,-7.600822423253853e-11,-7.592015516002579e-11
20.82,1.893160929547483e-06,-1.0621117630774554e-06,-7.227174236845713e-08,2.430701368925678e-07,5.32172006029457e-11,-6.162873408728347e-07,-5.690382580308207e-07,-5.690382580308207e-07,-7.405547701625673e-11,-7.396912580116385e-11
20.84,1.8718345095663613e-06,-1.070190115205101e-06,-6.748256353716897e-08,2.3604834357574775e-07,5.175794045353053e-11,-5.63869660791552e-07,-5.180729939326905e-07,-5.180729939326905e-07,-7.216257596925106e-11,-7.207787499269958e-11
20.86,1.8503549410147363e-06,-1.0774517405134662e-06,-6.283242015570067e-08,2.2916263490632093e-07,5.0335892355625073e-11,-5.130641680388799e-07,-4.686898231814156e-07,-4.686898231814156e-07,-7.032661776914513e-11,-7.024352795714543e-11
20.88,1.8287382911349182e-06,-1.0839225062679278e-06,-5.831860505622899e-08,2.2241159366441542e-07,4.894994855958278e-11,-4.6383722112330103e-07,-4.208551135889231e-07,-4.208551135889231e-07,-6.854487526809452e-11,-6.846333470733243e-11
20.9,1.807000116360497e-06,-1.089627732583933e-06,-5.39384394926401e-08,2.1579377328745845e-07,4.759905387632277e-11,-4.1615563509629434e-07,-3.745364522136089e-07,-3.745364522136089e-07,-6.681479222536368e-11,-6.673476334935394e-11
20.92,1.7851554722031068e-06,-1.0945921912352255e-06,-4.968927846960014e-08,2.0930769513970447e-07,4.628220245005789e-11,-3.6998673385508087e-07,-3.2970170070656944e-07,-3.2970170070656944e-07,-6.513397019020009e-11,-6.505540747845584e-11
20.94,1.7632189239697018e-06,-1.0988401259960823e-06,-4.5568498308057315e-08,2.0295187000994073e-07,4.499843460129552e-11,-3.252986155756799e-07,-2.863188847867758e-07,-2.863188847867758e-07,-6.350015926506935e-11,-6.342302190602875e-11
20.96,1.7412045580253906e-06,-1.1023952454264333e-06,-4.15735144088103e-08,1.9672477390663358e-07,4.374683408304458e-11,-2.820593208692395e-07,-2.4435717791748854e-07,-2.4435717791748854e-07,-6.191125147299682e-11,-6.183550840464066e-11
20.98,1.719125991648673e-06,-1.1052807481517587e-06,-3.770176348893983e-08,1.9062487929647528e-07,4.2526525230191263e-11,-2.4023797463811984e-07,-2.0378546501271655e-07,-2.0378546501271655e-07,-6.036526921058185e-11,-6.029088684729558e-11
21.0,1.696996383539874e-06,-1.1075193122960513e-06,-3.3950716016306615e-08,1.8465063322910115e-07,4.133667051773482e-11,-1.9980357495016712e-07,-1.6457335266483085e-07,-1.6457335266483085e-07,-5.886035941261246e-11,-5.878730464920689e-11
21.02,1.6748284442871921e-06,-1.1091331206149694e-06,-3.0317877985908126e-08,1.7880047388237474e-07,4.0176468148421477e-11,-1.6072583772508267e-07,-1.2669135652025799e-07,-1.2669135652025799e-07,-5.73947862378641e-11,-5.7323037106887824e-11
21.04,1.6526344456549834e-06,-1.1101438605673715e-06,-2.6800789143521797e-08,1.7307283464683847e-07,3.904514980450614e-11,-1.2297513830845628e-07,-9.01100148505771e-08,-9.01100148505771e-08,-5.5966922454303337e-11,-5.5896443606852704e-11
21.06,1.630426230880379e-06,-1.110572737144248e-06,-2.339701410392081e-08,1.6746614222285605e-07,3.7941978491745825e-11,-8.6522352106302e-08,-5.480061059805384e-08,-5.480061059805384e-08,-5.457524365391671e-11,-5.450601943984185e-11
21.08,1.6082152240762923e-06,-1.1104404692362304e-06,-2.01041423508741e-08,1.619788069737569e-07,3.686624657373388e-11,-5.1338477961105385e-08,-2.0734023547700195e-08,-2.0734023547700195e-08,-5.3218320318071526e-11,-5.31503221991183e-11
21.1,1.5860124400352816e-06,-1.109767307226825e-06,-1.691981132978526e-08,1.56609252002769e-07,3.5817274060424286e-11,-1.7394732265779025e-08,1.2117292020595306e-08,1.2117292020595306e-08,-5.189481422321721e-11,-5.1828026056323834e-11
21.12,1.5638284930596973e-06,-1.1085730324465232e-06,-1.384167269691261e-08,1.5135586948127917e-07,3.479440664631053e-11,1.533666454463352e-08,4.378137899993605e-08,4.378137899993605e-08,-5.060347001734279e-11,-5.053787434542072e-11
21.14,1.5416736071756897e-06,-1.106876974944383e-06,-1.0867427846505961e-08,1.4621707921860715e-07,3.379701435568467e-11,4.6883559839809576e-08,7.42852486117821e-08,7.42852486117821e-08,-4.934311191787359e-11,-4.927868301190614e-11
21.16,1.5195576240168242e-06,-1.1046980137774309e-06,-7.994803041810883e-09,1.4119128559355904e-07,3.2824489822471676e-11,7.727288008261637e-08,1.0365551400612498e-07,1.0365551400612498e-07,-4.811263730627979e-11,-4.804936467775794e-11
21.18,1.497490011389488e-06,-1.1020545820393548e-06,-5.2215440859981754e-09,1.362768789297046e-07,3.18762468640685e-11,1.0653127480128581e-07,1.319189311388094e-07,1.319189311388094e-07,-4.6911011791645546e-11,-4.6848878105424425e-11
21.2,1.4754798769430369e-06,-1.098964684777145e-06,-2.5454554020143405e-09,1.3147230956967115e-07,3.0951719526587105e-11,1.3468539001540216e-07,1.5910119166959e-07,1.5910119166959e-07,-4.5737266205129916e-11,-4.56762464303743e-11
21.22,1.4535359665621209e-06,-1.095445886664012e-06,3.565858719412063e-11,1.2677594455198732e-07,3.005036018371281e-11,1.6176092353389262e-07,1.8522802254098281e-07,1.8522802254098281e-07,-4.459048954747546e-11,-4.4530581357914666e-11
21.24,1.4316666822159992e-06,-1.091515338022322e-06,2.5239401679755247e-09,1.2218620115767033e-07,2.9171639010088984e-11,1.8778358692762526e-07,2.1032435154787118e-07,2.1032435154787118e-07,-4.346982678514965e-11,-4.341099934907772e-11
21.26,1.4098800935932557e-06,-1.087189780197247e-06,4.9214960995414e-09,1.1770155123176095e-07,2.8315042896891442e-11,2.1277824314300225e-07,2.344151324422302e-07,2.344151324422302e-07,-4.23744768454992e-11,-4.2316736646186514e-11
21.28,1.3881839257279144e-06,-1.0824855323783695e-06,7.230424259319079e-09,1.1332035191974711e-07,2.7480073687810136e-11,2.3676983970827658e-07,2.5752454267066253e-07,2.5752454267066253e-07,-4.130368318009611e-11,-4.12470165539291e-11
21.3,1.3665855916551958e-06,-1.0774185233570108e-06,9.45277278674439e-09,1.0904105400520845e-07,2.6666248233540286e-11,2.5978243197679844e-07,2.796765373872459e-07,2.796765373872459e-07,-4.025673619879581e-11,-4.02011022216901e-11
21.32,1.3450921968336192e-06,-1.0720042891916432e-06,1.1590557846830052e-08,1.0486214470191338e-07,2.5873097285697305e-11,2.8183996062261157e-07,3.0089505059642665e-07,3.0089505059642665e-07,-3.923296980290265e-11,-3.917838694047977e-11
21.34,1.323710517359497e-06,-1.0662579608317692e-06,1.3645781393734069e-08,1.0078198314038605e-07,2.5100163804883138e-11,3.0296636040812795e-07,3.2120271885753166e-07,3.2120271885753166e-07,-3.823175140052534e-11,-3.8178208287320104e-11
21.36,1.3024470430165088e-06,-1.060194302253e-06,1.5620408078120818e-08,9.67990237781151e-08,2.434700336420277e-11,3.231841921605292e-07,3.406223707339792e-07,3.406223707339792e-07,-3.725248730503343e-11,-3.719998035630472e-11
21.38,1.2813080012225097e-06,-1.053827713820816e-06,1.75163314963811e-08,9.291185030479896e-08,2.361318389323044e-11,3.4251648471705e-07,3.591768755713594e-07,3.591768755713594e-07,-3.6294619981186206e-11,-3.624308712540655e-11
21.4,1.260299278830206e-06,-1.0471721983075624e-06,1.93354807720425e-08,8.911879389484609e-08,2.289828250157102e-11,3.60985590911519e-07,3.7688767048824234e-07,3.7688767048824234e-07,-3.535761600867401e-11,-3.530709021839461e-11
21.42,1.2394265132513965e-06,-1.0402414118375843e-06,2.1079728185213753e-08,8.541833128842892e-08,2.2201887409114234e-11,3.7861316050164124e-07,3.9377657975375974e-07,3.9377657975375974e-07,-3.444097399465931e-11,-3.439144797822007e-11
21.44,1.2186950732496942e-06,-1.0330486587253518e-06,2.2750899830725757e-08,8.180895500768883e-08,2.1523596650739826e-11,3.9542104315737544e-07,4.098645037990967e-07,4.098645037990967e-07,-3.354421765895037e-11,-3.349567842355528e-11
21.46,1.1981100649143724e-06,-1.0256068995742226e-06,2.4350804039841023e-08,7.828917218118435e-08,2.086301747689188e-11,4.114300063320196e-07,4.251723895004675e-07,4.251723895004675e-07,-3.26668961030702e-11,-3.2619337225945584e-11
21.48,1.177676338056643e-06,-1.0179287422497363e-06,2.588122249846947e-08,7.48574885637465e-08,2.0219765863105434e-11,4.2666109394421513e-07,4.397211171160875e-07,4.397211171160875e-07,-3.180858142588237e-11,-3.176199255756842e-11
21.5,1.157398494180166e-06,-1.0100264568753502e-06,2.7343901365384227e-08,7.15124207602797e-08,1.9593466158870148e-11,4.411350331914317e-07,4.5353074789803695e-07,4.5353074789803695e-07,-3.0968865018430904e-11,-3.09232372189877e-11
21.52,1.13728089277278e-06,-1.0019119852716916e-06,2.8740551272221637e-08,6.825249883022059e-08,1.898375069485631e-11,4.548719083328386e-07,4.666208855073523e-07,4.666208855073523e-07,-3.014735689600531e-11,-3.010267830404948e-11
21.54,1.1173276577911361e-06,-9.93596946527917e-07,3.007286153433597e-08,6.507626606337706e-08,1.8390259386817848e-11,4.6789117214628477e-07,4.790110188762754e-07,4.790110188762754e-07,-2.934368526528772e-11,-2.929994550028534e-11
21.56,1.0975426841297853e-06,-9.850926370171465e-07,3.1342498374442584e-08,6.19822738845233e-08,1.7812639390081138e-11,4.80212333665704e-07,4.907205493422986e-07,4.907205493422986e-07,-2.8557495214029595e-11,-2.8514685088990388e-11
21.58,1.0779296440446997e-06,-9.764100354288117e-07,3.255108893540637e-08,5.896908063414444e-08,1.7250544829122063e-11,4.918548086549269e-07,5.017680614773941e-07,5.017680614773941e-07,-2.7788444892791598e-11,-2.77465543146013e-11
21.6,1.058491993302733e-06,-9.675598207008677e-07,3.370022483295543e-08,5.603526420891459e-08,1.6703636548780098e-11,5.028371154545241e-07,5.121715221372435e-07,5.121715221372435e-07,-2.7036205009014044e-11,-2.69952231084284e-11
21.62,1.0392329771545602e-06,-9.585523719393967e-07,3.4791487024676826e-08,5.317941631265589e-08,1.6171581787964192e-11,5.131771585578381e-07,5.219493582352496e-07,5.219493582352496e-07,-2.6300461509769656e-11,-2.626037844722663e-11
21.64,1.0201556364297254e-06,-9.493977618461363e-07,3.582642627009136e-08,5.0400130537658534e-08,1.565405394045287e-11,5.228933758240245e-07,5.311194560249977e-07,5.311194560249977e-07,-2.5580910843482907e-11,-2.5541717472812925e-11
21.66,1.0012628134606234e-06,-9.401057777878785e-07,3.680655424886936e-08,4.7696018062073544e-08,1.515073241372228e-11,5.320036662765171e-07,5.396989439898918e-07,5.396989439898918e-07,-2.487725829981833e-11,-2.4838944580780132e-11
21.68,9.825571575611172e-07,-9.306859207119065e-07,3.7733363100755923e-08,4.506569767517458e-08,1.4661302379780672e-11,5.405250908862336e-07,5.477050448126029e-07,5.477050448126029e-07,-2.4189220244680505e-11,-2.415177343892408e-11
21.7,9.640411312816446e-07,-9.211474177638927e-07,3.8608302332932e-08,4.2507813701177026e-08,1.4185454632614125e-11,5.484747041522173e-07,5.55153756850142e-07,5.55153756850142e-07,-2.3516518192648684e-11,-2.3479928670882348e-11
21.72,9.457170151785221e-07,-9.11499224363584e-07,3.94328196762217e-08,4.0021021860457964e-08,1.3722885373410898e-11,5.558686280990958e-07,5.620620903940367e-07,5.620620903940367e-07,-2.285888684484071e-11,-2.2823144976421066e-11
21.74,9.275869135868835e-07,-9.017500204267724e-07,4.0208322005241826e-08,3.760398408496421e-08,1.3273296078257954e-11,5.62723868133171e-07,5.684461283759834e-07,5.684461283759834e-07,-2.2216065674012498e-11,-2.2181160114524496e-11
21.76,9.096527599864673e-07,-8.919082254938022e-07,4.093618599654292e-08,3.525537967011863e-08,1.2836393378134579e-11,5.690563490323342e-07,5.743214211566198e-07,5.743214211566198e-07,-2.158779985781666e-11,-2.1553717741971257e-11
21.78,8.919163218853231e-07,-8.819820013450789e-07,4.1617774115820794e-08,3.297389706357995e-08,1.2411888920696198e-11,5.74881537530255e-07,5.797033750012413e-07,5.797033750012413e-07,-2.0973841283828794e-11,-2.094057435142848e-11
21.8,8.743792062819943e-07,-8.719792599873759e-07,4.225440441985029e-08,3.075824332015425e-08,1.1999499287598323e-11,5.802151176800505e-07,5.846070236813555e-07,5.846070236813555e-07,-2.0373947065270994e-11,-2.0341480248198686e-11
21.82,8.570428644183536e-07,-8.619076703757182e-07,4.284738253090836e-08,2.8607143810272596e-08,1.1598945859270336e-11,5.850716077826266e-07,5.890469062901084e-07,5.890469062901084e-07,-1.9787878525481202e-11,-1.9756202096579188e-11
21.84,8.399085966843399e-07,-8.51774655399899e-07,4.339799453134674e-08,2.651933362004191e-08,1.1209954699336836e-11,5.894659100979066e-07,5.930379570147012e-07,5.930379570147012e-07,-1.9215404492882016e-11,-1.918450764635235e-11
21.86,8.229775574768476e-07,-8.415874007310687e-07,4.390748742366668e-08,2.4493561784744566e-08,1.0832256506151117e-11,5.934128690733966e-07,5.965941080042807e-07,5.965941080042807e-07,-1.865629496717462e-11,-1.862616629610203e-11
21.88,8.062507598605213e-07,-8.313528582992601e-07,4.437709577587157e-08,2.252858988512497e-08,1.0465586496081069e-11,5.969263408775111e-07,5.997296046996648e-07,5.997296046996648e-07,-1.811032638417218e-11,-1.808095369102797e-11
21.9,7.897290802202422e-07,-8.210777532396334e-07,4.4808018628827995e-08,2.0623194059337475e-08,1.0109684366451655e-11,6.000204812743493e-07,6.024577597284051e-07,6.024577597284051e-07,-1.7577275902512222e-11,-1.7548647356822737e-11
21.92,7.734132626803893e-07,-8.107685920992331e-07,4.5201435483477326e-08,1.877616860136394e-08,9.764294225499228e-12,6.027086120103616e-07,6.04791780973057e-07,6.04791780973057e-07,-1.70569246989512e-11,-1.7029029460301712e-11
21.94,7.573039234414371e-07,-8.004316683085693e-07,4.555849208998097e-08,1.6986326316113138e-08,9.429164548630742e-12,6.050040322477073e-07,6.067444932808612e-07,6.067444932808612e-07,-1.6549056485631267e-11,-1.6521881631616958e-11
21.96,7.414015550239039e-07,-7.900730597093621e-07,4.588033064578667e-08,1.525249183492651e-08,9.104048060549828e-12,6.069193105832626e-07,6.083289769211595e-07,6.083289769211595e-07,-1.60534600582596e-11,-1.6026994353779744e-11
21.98,7.257065305879341e-07,-7.796986329614617e-07,4.6168061373919045e-08,1.3573500903939015e-08,8.788701711180766e-12,6.084676957542815e-07,6.095578368106088e-07,6.095578368106088e-07,-1.556992586537899e-11,-1.554415740236677e-11
22.0,7.102191080607627e-07,-7.693140505292752e-07,4.642276074662277e-08,1.1948203384203996e-08,8.482886634343085e-12,6.096617021556283e-07,6.104429602453786e-07,6.104429602453786e-07,-1.5098244715878943e-11,-1.5073160584854987e-11
22.02,6.94939434112851e-07,-7.589247812454222e-07,4.664549990707201e-08,1.0375469102032086e-08,8.186368111086965e-12,6.10513047042607e-07,6.109965274695176e-07,6.109965274695176e-07,-1.4638212162218082e-11,-1.4613800790359936e-11
22.04,6.798675480916815e-07,-7.485360941720573e-07,4.6837314471304126e-08,8.854177185819257e-09,7.898915499559674e-12,6.110340769417015e-07,6.112301065240089e-07,6.112301065240089e-07,-1.4189624251640441e-11,-1.4165873160278715e-11
22.06,6.650033858942683e-07,-7.381530718394441e-07,4.699922406814494e-08,7.3832251606919146e-09,7.620302222045504e-12,6.111549053677289e-07,6.112393463961536e-07,6.111549053677289e-07,-1.3752278554382335e-11,-1.3729176944166493e-11
22.08,6.503467836850545e-07,-7.277806104288263e-07,4.7132221681067676e-08,5.961524552320347e-09,7.350305714940214e-12,6.107822514479307e-07,6.111308368203396e-07,6.107822514479307e-07,-1.3325976194057261e-11,-1.3303511215168348e-11
22.1,6.358974815105239e-07,-7.174234314694747e-07,4.723727364819297e-08,4.588008212426591e-09,7.088707426099918e-12,6.10122581815218e-07,6.107290033390407e-07,6.10122581815218e-07,-1.2910517228930516e-11,-1.2888676743677347e-11
22.12,6.216551268306723e-07,-7.070860743508442e-07,4.731534453128461e-08,3.2616188338413036e-09,6.835292712691013e-12,6.09187011021825e-07,6.100412084944963e-07,6.09187011021825e-07,-1.250570758499568e-11,-1.2484480026856268e-11
22.14,6.076192781512965e-07,-6.967729038082091e-07,4.7367361588612766e-08,1.9813122151745005e-09,6.589850842024276e-12,6.079856680955328e-07,6.090786380594289e-07,6.079856680955328e-07,-1.2111351519086238e-11,-1.2090725268707188e-11
22.16,5.937894083970032e-07,-6.864881167600277e-07,4.739423609123605e-08,7.460599712145926e-10,6.352174961117245e-12,6.065289507608047e-07,6.078514159940182e-07,6.065289507608047e-07,-1.1727257206022797e-11,-1.1707219645350188e-11
22.18,5.801649054771958e-07,-6.762357445680179e-07,4.739685977028785e-08,-4.451524015762348e-10,6.122062031886451e-12,6.048266904623129e-07,6.063696633565759e-07,6.048266904623129e-07,-1.1353232893286097e-11,-1.1333771921610983e-11
22.2,5.667450866531406e-07,-6.660196597071674e-07,4.7376104816976294e-08,-1.5933211761614317e-09,5.89931291473698e-12,6.028885720630931e-07,6.046432886595849e-07,6.028885720630931e-07,-1.0989088904874745e-11,-1.0970192835241374e-11
22.22,5.535291850650599e-07,-6.558435730236774e-07,4.7332825658941147e-08,-2.6994340691155944e-09,5.683732153993805e-12,6.00723977691606e-07,6.02682051090968e-07,6.00723977691606e-07,-1.0634636683251962e-11,-1.0616294407020469e-11
22.24,5.405163639864496e-07,-6.457110434747974e-07,4.726784297304221e-08,-3.764462389388531e-09,5.475128080961646e-12,5.983421784683874e-07,6.004954957162742e-07,5.983421784683874e-07,-1.0289689777605406e-11,-1.0271888552002876e-11
22.26,5.27705716989947e-07,-6.356254851731855e-07,4.718197743613928e-08,-4.789357581849983e-09,5.2733127598015356e-12,5.957518995312469e-07,5.980922663852565e-07,5.957518995312469e-07,-9.95406185448992e-12,-9.936790870730145e-12
22.28,5.150962709057814e-07,-6.255901642765504e-07,4.707601597431221e-08,-5.77505943095612e-09,5.078101939198508e-12,5.92962122413709e-07,5.954817758900136e-07,5.92962122413709e-07,-9.627570252053463e-12,-9.61081745380603e-12
22.3,5.026869886926037e-07,-6.15608205142941e-07,4.695073307914299e-08,-6.72249267685478e-09,4.889315023559358e-12,5.899812165419392e-07,5.92672460341762e-07,5.899812165419392e-07,-9.310032128669685e-12,-9.293786003321355e-12
22.32,4.904767721869681e-07,-6.05682600820898e-07,4.680687837321784e-08,-7.632560592603088e-09,4.706775076113737e-12,5.8681725538511e-07,5.896728492152502e-07,5.8681725538511e-07,-9.001265874927965e-12,-8.98551515128804e-12
22.34,4.784644648078683e-07,-5.958162016394091e-07,4.664520147912299e-08,-8.50615974242534e-09,4.530308715722069e-12,5.834787572339487e-07,5.86491001975032e-07,5.834787572339487e-07,-8.701094343167544e-12,-8.685827942426646e-12
22.36,4.666488543441658e-07,-5.860117262196567e-07,4.646642182137839e-08,-9.34417247127535e-09,4.3597461228700354e-12,5.799737716688586e-07,5.831355844125362e-07,5.799737716688586e-07,-8.40934084553969e-12,-8.394547381798738e-12
22.38,4.5502867555309857e-07,-5.762717632850075e-07,4.627123573186509e-08,-1.0147468864061345e-08,4.1949209994292044e-12,5.763098451863935e-07,5.796144468934511e-07,5.763098451863935e-07,-8.12582905876793e-12,-8.111497436039195e-12
22.4,4.4360261266552615e-07,-5.665987794395171e-07,4.6060335989750456e-08,-1.0916901937219868e-08,4.035670552500273e-12,5.724945056418971e-07,5.759349438664951e-07,5.724945056418971e-07,-7.850385118300623e-12,-7.836504353435847e-12
22.42,4.323693018575072e-07,-5.569951179047704e-07,4.583438695249242e-08,-1.1653312410203166e-08,3.881835441071194e-12,5.685351178936532e-07,5.721049279728051e-07,5.685351178936532e-07,-7.582837010780264e-12,-7.56939635553635e-12
22.44,4.2132733364725466e-07,-5.474630047847421e-07,4.559404231940789e-08,-1.2357525986452092e-08,3.73325975589301e-12,5.644387179464752e-07,5.681314785472785e-07,5.644387179464752e-07,-7.323013891988625e-12,-7.310002537905291e-12
22.46,4.1047525522263245e-07,-5.380045511140683e-07,4.5339936249888524e-08,-1.3030354135342986e-08,3.589790976803367e-12,5.602121800946597e-07,5.640217813054522e-07,5.602121800946597e-07,-7.070746811141286e-12,-7.058154190678451e-12
22.48,3.9981157269992346e-07,-5.286217550713571e-07,4.5072690468828114e-08,-1.3672595566331294e-08,3.4512799355893168e-12,5.558625451415839e-07,5.597826865187428e-07,5.558625451415839e-07,-6.825870095089541e-12,-6.813685745812116e-12
22.5,3.8933475335138044e-07,-5.19316507379898e-07,4.479290716119522e-08,-1.4285033618144506e-08,3.3175807871535863e-12,5.513961464974851e-07,5.55421027050334e-07,5.513961464974851e-07,-6.5882177179785035e-12,-6.576431329901063e-12
22.52,3.790432277289594e-07,-5.10090592416636e-07,4.4501174301103674e-08,-1.4868438462587855e-08,3.1885509652980482e-12,5.468192923124296e-07,5.509432875962947e-07,5.468192923124296e-07,-6.357626185052016e-12,-6.346227470604716e-12
22.54,3.6893539177826756e-07,-5.009456895451207e-07,4.419806387545577e-08,-1.542356859684575e-08,3.0640511369420977e-12,5.421384209284779e-07,5.463558358345302e-07,5.421384209284779e-07,-6.133935158317071e-12,-6.12291428088126e-12
22.56,3.5900960888089197e-07,-4.918833783674569e-07,4.38841389893696e-08,-1.5951168846033877e-08,2.943945176213129e-12,5.373594857395618e-07,5.416648138714663e-07,5.373594857395618e-07,-5.916984961417661e-12,-5.906331749216666e-12
22.58,3.492642118332623e-07,-4.829051416440869e-07,4.3559936102610664e-08,-1.645197039885181e-08,2.8281001221706417e-12,5.324883923427613e-07,5.368764947345389e-07,5.324883923427613e-07,-5.706618382429552e-12,-5.696323430149198e-12
22.6,3.3969750472698456e-07,-4.740123692203562e-07,4.3225989898587613e-08,-1.6926689188535403e-08,2.7163861454428044e-12,5.275308283301975e-07,5.319964022824071e-07,5.275308283301975e-07,-5.502679988818824e-12,-5.492733475173811e-12
22.62,3.303077648519154e-07,-4.652063556035253e-07,4.288280663899968e-08,-1.7376031964361492e-08,2.6086764848807404e-12,5.224921924477537e-07,5.270305405216753e-07,5.224921924477537e-07,-5.305015910041885e-12,-5.295408656278223e-12
22.64,3.210932444589818e-07,-4.564883110218923e-07,4.253089613825978e-08,-1.7800687628744028e-08,2.504847446046849e-12,5.173780267814908e-07,5.219840143944061e-07,5.173780267814908e-07,-5.1134755052004825e-12,-5.1041978175504505e-12
22.66,3.120521725190355e-07,-4.478593577914312e-07,4.21707362363577e-08,-1.8201333637449367e-08,2.4047783254725855e-12,5.121934154576402e-07,5.168626775972367e-07,5.121934154576402e-07,-4.927909045518192e-12,-4.9189520016374065e-12
22.68,3.031827564446141e-07,-4.3932053074925555e-07,4.18028029969264e-08,-1.8578638161415053e-08,2.3083513675942725e-12,5.06943574942882e-07,5.116713186050142e-07,5.06943574942882e-07,-4.7481700291702246e-12,-4.739525035339466e-12
22.7,2.944831837565913e-07,-4.308727868957498e-07,4.1427561825457815e-08,-1.893325338029469e-08,2.215451749922456e-12,5.016333773596634e-07,5.064151152173994e-07,5.016333773596634e-07,-4.574113326851849e-12,-4.565770937280853e-12
22.72,2.8595162368296065e-07,-4.225170023927261e-07,4.104544970573443e-08,-1.9265820849548954e-08,2.1259675117519354e-12,4.962674687127372e-07,5.010992505518871e-07,4.962674687127372e-07,-4.405595687319157e-12,-4.3975478048996375e-12
22.74,2.775862286950229e-07,-4.14253976864002e-07,4.065691072696609e-08,-1.9576969680566476e-08,2.0397895287032737e-12,4.908507249655029e-07,4.957279863049632e-07,4.908507249655029e-07,-4.242477423030698e-12,-4.234715255066758e-12
22.76,2.693851360113087e-07,-4.0608444119752883e-07,4.026235700393954e-08,-1.9867311652416194e-08,1.9568114788799077e-12,4.853872147289176e-07,4.903064148459144e-07,4.853872147289176e-07,-4.084618569736766e-12,-4.077133692392341e-12
22.78,2.6134646901139127e-07,-3.9800904703039084e-07,3.9862202427798366e-08,-2.013745360686148e-08,1.8769297582485582e-12,4.798817753672905e-07,4.848385723440966e-07,4.798817753672905e-07,-3.9318847160197665e-12,-3.924669730313722e-12
22.8,2.534683387525642e-07,-3.900283794967199e-07,3.9456848455188265e-08,-2.03879874994663e-08,1.8000434736932213e-12,4.743383121398604e-07,4.793289838646554e-07,4.743383121398604e-07,-3.784140761798974e-12,-3.777186934010822e-12
22.82,2.4574884531805693e-07,-3.821429528580067e-07,3.904668055554339e-08,-2.0619496629683777e-08,1.7260543702707158e-12,4.6876116152995125e-07,4.737820423652457e-07,4.6876116152995125e-07,-3.641255877033281e-12,-3.6345554644610667e-12
22.84,2.3818607916256016e-07,-3.743532173811117e-07,3.863207354015685e-08,-2.0832551749641623e-08,1.6548668084993793e-12,4.631542241198439e-07,4.6820177394980737e-07,4.631542241198439e-07,-3.503100376605947e-12,-3.4966456834661495e-12
22.86,2.3077812240123005e-07,-3.6665955836596097e-07,3.821339156218073e-08,-2.1027713688580005e-08,1.5863877055403176e-12,4.5752147166978333e-07,4.6259212403617454e-07,4.5752147166978333e-07,-3.3695475194757697e-12,-3.3633313623662895e-12
22.88,2.2352305006290385e-07,-3.5906230230569914e-07,3.779098278755555e-08,-2.1205529701602674e-08,1.5205265037196939e-12,4.5186626055054994e-07,4.569569290158107e-07,4.5186626055054994e-07,-3.2404711290836773e-12,-3.2344860892920384e-12
22.9,2.164189312476648e-07,-3.5156171641831546e-07,3.736519360586499e-08,-2.1366535951424496e-08,1.457195120861715e-12,4.4619245374073926e-07,4.512996810030957e-07,4.4619245374073926e-07,-3.115749450081623e-12,-3.10998824575509e-12
22.92,2.0946383029351512e-07,-3.4415801212092107e-07,3.693634909041066e-08,-2.151125647117143e-08,1.3963079035431544e-12,4.4050327279268987e-07,4.456241901363593e-07,4.4050327279268987e-07,-2.995261216660168e-12,-2.9897169980742934e-12
22.94,2.026558078845838e-07,-3.368513441345274e-07,3.650477431449417e-08,-2.1640205714128776e-08,1.3377815786432852e-12,4.348022417080282e-07,4.399336357420317e-07,4.348022417080282e-07,-2.87888883915975e-12,-2.873554736818801e-12
22.96,1.959929221851284e-07,-3.2964181328712616e-07,3.607077658784874e-08,-2.1753888141838335e-08,1.2815352054485398e-12,4.290923859972028e-07,4.3423157792396714e-07,4.290923859972028e-07,-2.766515729805682e-12,-2.761384765840801e-12
22.98,1.8947322983730411e-07,-3.2252947057866686e-07,3.5634659667493906e-08,-2.1852796377398797e-08,1.22749014426956e-12,4.2337712797571623e-07,4.285210834684386e-07,4.2337712797571623e-07,-2.6580292071687697e-12,-2.6530950037185214e-12
23.0,1.830947870061655e-07,-3.1551431544398654e-07,3.519670954688081e-08,-2.1937413997682574e-08,1.175569989951168e-12,4.176591914817564e-07,4.2280543159925925e-07,4.176591914817564e-07,-2.5533169531299752e-12,-2.548573276654952e-12
23.02,1.7685565033527534e-07,-3.0859630199907083e-07,3.475721044310376e-08,-2.20082122767525e-08,1.1257005522238804e-12,4.1194160351063965e-07,4.1708738950802224e-07,4.1194160351063965e-07,-2.4522702040138945e-12,-2.4477105637485655e-12
23.04,1.707538778539915e-07,-3.017753383318653e-07,3.431643236240234e-08,-2.2065652067414305e-08,1.0778097944199706e-12,4.062272171536598e-07,4.113700157392274e-07,4.062272171536598e-07,-2.3547822079742314e-12,-2.3504010126653e-12
23.06,1.6478752994341634e-07,-2.95051283562365e-07,3.387464175830246e-08,-2.211018864710113e-08,1.0318277792964698e-12,4.005187627392715e-07,4.056560247804188e-07,4.005187627392715e-07,-2.26074838967863e-12,-2.256539543013355e-12
23.08,1.5895467020620342e-07,-2.8842395774298405e-07,3.343209087347532e-08,-2.2142264104491988e-08,9.876866475956688e-13,3.948186356402801e-07,3.99948267333905e-07,3.948186356402801e-07,-2.1700656787435805e-12,-2.1660226456553643e-12
23.1,1.53253366245509e-07,-2.8189314176844846e-07,3.298901951609423e-08,-2.216230884483297e-08,9.453205671761521e-13,3.891295013550464e-07,3.9424926308151824e-07,3.891295013550464e-07,-2.0826343089495385e-12,-2.078752426986463e-12
23.12,1.4768169048312583e-07,-2.7545857420922796e-07,3.254566749433252e-08,-2.21707460424712e-08,9.046656786046684e-13,3.8345362570006895e-07,3.885612708360624e-07,3.8345362570006895e-07,-1.9983558131195255e-12,-1.994629322144993e-12
23.14,1.4223772096252096e-07,-2.691199552217488e-07,3.2102262181865626e-08,-2.2167990294099826e-08,8.656600562848066e-13,3.7779341510973396e-07,3.8288685380589153e-07,3.7779341510973396e-07,-1.9171345932502403e-12,-1.9135583384213815e-12
23.16,1.369195420580663e-07,-2.628769539582059e-07,3.1659023846941636e-08,-2.2154441589681242e-08,8.282436836190813e-13,3.721509292471957e-07,3.7722827233737495e-07,3.721509292471957e-07,-1.838876456612431e-12,-1.8354445943753252e-12
23.18,1.317252451728849e-07,-2.5672919754776297e-07,3.121616742873812e-08,-2.2130497600837067e-08,7.923583729052239e-13,3.6652865735545736e-07,3.715877953504516e-07,3.6652865735545736e-07,-1.7634908381572054e-12,-1.7601985461473064e-12
23.2,1.2665292951762633e-07,-2.5067628168051657e-07,3.0773886550150564e-08,-2.2096544566418515e-08,7.579477419190543e-13,3.609281678474665e-07,3.6596767297954894e-07,3.609281678474665e-07,-1.6908869629498052e-12,-1.6877298967983052e-12
23.22,1.2170070263987285e-07,-2.4471777554620434e-07,3.033238726857235e-08,-2.2052954566056188e-08,7.249571990017553e-13,3.553517330808231e-07,3.603694252235666e-07,3.553517330808231e-07,-1.6209783159777763e-12,-1.6179511960771804e-12
23.24,1.168666810912782e-07,-2.388532129625764e-07,2.9891852548757925e-08,-2.2000095569742665e-08,6.933338543242789e-13,3.498010707522824e-07,3.5479552081096367e-07,3.498010707522824e-07,-1.5536791959962365e-12,-1.5507776025949153e-12
23.26,1.1214899106276309e-07,-2.3308209374660289e-07,2.9452472460889112e-08,-2.193833116959564e-08,6.630264926202607e-13,3.442784107165344e-07,3.4924753473622366e-07,3.442784107165344e-07,-1.4889075412304211e-12,-1.4861273653449901e-12
23.28,1.0754576900711617e-07,-2.274038975076272e-07,2.9014412206151974e-08,-2.1868008786787415e-08,6.339855526585662e-13,3.387847316124541e-07,3.4372762913172823e-07,3.387847316124541e-07,-1.4265802272909136e-12,-1.423916218505849e-12
23.3,1.0305516207274586e-07,-2.218180726485031e-07,2.8577844091159932e-08,-2.178947177004912e-08,6.061630675361638e-13,3.3332222151499273e-07,3.382370850430224e-07,3.3332222151499273e-07,-1.3666195071600263e-12,-1.3640678355068306e-12
23.32,9.867532865591873e-08,-2.163240477929821e-07,2.8142924435314853e-08,-2.17030495387518e-08,5.795126412200583e-13,3.278921390219259e-07,3.3277775619352935e-07,3.278921390219259e-07,-1.3089473947147898e-12,-1.3065039204607957e-12
23.34,9.440443891399886e-08,-2.1092121775645038e-07,2.7709816663445963e-08,-2.160907251511984e-08,5.539893793353051e-13,3.2249645137268235e-07,3.2735102044147317e-07,3.2249645137268235e-07,-1.253489855176144e-12,-1.251150809844108e-12
23.36,9.024067533501481e-08,-2.056089583996562e-07,2.7278662884100413e-08,-2.1507859087259535e-08,5.29549873738296e-13,3.1713616912125194e-07,3.219587747736764e-07,3.1713616912125194e-07,-1.2001725773584107e-12,-1.1979336993488142e-12
23.38,8.618223308523339e-08,-2.0038662412398542e-07,2.6849605205825355e-08,-2.139971872349729e-08,5.061521627897486e-13,3.1181273950760325e-07,3.1660214784376263e-07,3.1181273950760325e-07,-1.1489244009850494e-12,-1.1467819150976805e-12
23.4,8.222732046633602e-08,-1.952535500094105e-07,2.6422773302670066e-08,-2.1284952119544036e-08,4.837556927251334e-13,3.065272365850812e-07,3.1128252301147927e-07,3.065272365850812e-07,-1.099675319513538e-12,-1.0976257327804142e-12
23.42,7.83741592586928e-08,-1.9020905019740265e-07,2.5998307506824858e-08,-2.1163852944828e-08,4.623212817250384e-13,3.012814949569179e-07,3.0600091251594316e-07,3.012814949569179e-07,-1.0523590872072143e-12,-1.0503992789769754e-12
23.44,7.462098520069036e-08,-1.852524202541344e-07,2.5576319728770613e-08,-2.103670759364335e-08,4.418110703256347e-13,2.960757974563922e-07,3.007590754281744e-07,2.960757974563922e-07,-1.0069078668561744e-12,-1.0050336047312187e-12
23.46,7.096604827036388e-08,-1.8038293598510163e-07,2.5156943195270287e-08,-2.0903796685846847e-08,4.2218850161132747e-13,2.9091223515590754e-07,2.955575952802163e-07,2.9091223515590754e-07,-9.632598555305362e-13,-9.614680052622442e-13
23.48,6.740761319559934e-08,-1.7559985162233803e-07,2.4740280935020564e-08,-2.076539830648274e-08,4.034182560846831e-13,2.857913863961525e-07,2.9039830431036753e-07,2.857913863961525e-07,-9.213517521855232e-13,-9.196395669860002e-13
23.5,6.394395967538256e-08,-1.7090241496233075e-07,2.432643597671813e-08,-2.0621774203363626e-08,3.854662636573545e-13,2.8071394737300456e-07,2.852817229549877e-07,2.8071394737300456e-07,-8.811223867320727e-13,-8.794867394518789e-13
23.52,6.057338260259106e-08,-1.6628985831854212e-07,2.391551490177335e-08,-2.047317974738892e-08,3.682996473275803e-13,2.7568117009205464e-07,2.802086602872224e-07,2.7568117009205464e-07,-8.42513610638869e-13,-8.4095169582586e-13
23.54,5.7294192433679994e-08,-1.6176139455161823e-07,2.3507615409812388e-08,-2.03198689560556e-08,3.518866733577173e-13,2.7069374482273604e-07,2.751802940465336e-07,2.7069374482273604e-07,-8.054678907714516e-13,-8.039761607009161e-13
23.56,5.410471544084654e-08,-1.5731623024200178e-07,2.3102822765963538e-08,-2.0162082336538192e-08,3.361967430236255e-13,2.657523515743674e-07,2.701975127413645e-07,2.657523515743674e-07,-7.699294152179203e-13,-7.685050955103143e-13
23.58,5.1003293903875245e-08,-1.5295355665935507e-07,2.2701229340782447e-08,-2.0000056926851418e-08,3.21200347976184e-13,2.6085818971695464e-07,2.652608424309811e-07,2.6085818971695464e-07,-7.358451406031165e-13,-7.344861646178796e-13
23.6,4.798828645394168e-08,-1.4867254802082518e-07,2.2302925728467926e-08,-1.983402897815949e-08,3.068690293476585e-13,2.560119642314933e-07,2.60371317516555e-07,2.560119642314933e-07,-7.031627111505791e-13,-7.018655156209416e-13
23.62,4.505806837530994e-08,-1.444723669039521e-07,2.190798298329355e-08,-1.966422886315175e-08,2.9317534695667435e-13,2.5121438507916e-07,2.555300119601013e-07,2.5121438507916e-07,-6.718314186763354e-13,-6.705943337470453e-13
23.64,4.221103173671548e-08,-1.4035217281798575e-07,2.1516470383176056e-08,-1.9490874233717435e-08,2.8009287403313806e-13,2.464655953848753e-07,2.5073721521267143e-07,2.464655953848753e-07,-6.418010693554563e-13,-6.406212679507362e-13
23.66,3.9445585480761526e-08,-1.3631111764437305e-07,2.11284625351027e-08,-1.9314175186656865e-08,2.675961585962805e-13,2.417664542314006e-07,2.4599335772549245e-07,2.417664542314006e-07,-6.130244072405495e-13,-6.118990651785046e-13
23.68,3.676015569597601e-08,-1.3234833453889873e-07,2.0744032269703894e-08,-1.9134346078994646e-08,2.556606681669331e-13,2.3711798063552702e-07,2.4129930982382086e-07,2.3711798063552702e-07,-5.854560039233771e-13,-5.843830284351183e-13
23.7,3.415318588016251e-08,-1.2846295370601736e-07,2.0363223995900626e-08,-1.895159079003121e-08,2.442627786263135e-13,2.325198891376268e-07,2.3665592332510997e-07,2.325198891376268e-07,-5.590495462803295e-13,-5.580272416278517e-13
23.72,3.162313687580216e-08,-1.2465410707489883e-07,1.9986099886182274e-08,-1.876609869504275e-08,2.333797729981529e-13,2.2797275302427692e-07,2.3206285491733835e-07,2.2797275302427692e-07,-5.337617309566513e-13,-5.327875912471874e-13
23.74,2.916848700249837e-08,-1.2092091677589707e-07,1.96127079021835e-08,-1.8578057434809472e-08,2.2298977779599766e-13,2.2347690321092656e-07,2.2752086407696544e-07,2.2347690321092656e-07,-5.095502769760104e-13,-5.086226183102249e-13
23.76,2.6787732189492694e-08,-1.1726249966563811e-07,1.9243099558252652e-08,-1.8387648770341535e-08,2.1307175040980723e-13,2.1903264424871516e-07,2.2303012393255522e-07,2.1903264424871516e-07,-4.863742623889991e-13,-4.85490633791198e-13
23.78,2.447938606859671e-08,-1.1367796805971972e-07,1.887732103966755e-08,-1.819504877250627e-08,2.036054493921637e-13,2.1464051527937464e-07,2.1859112845580973e-07,2.1464051527937464e-07,-4.641945140191106e-13,-4.633531718270192e-13
23.8,2.224198011045865e-08,-1.1016642535468352e-07,1.8515420308062858e-08,-1.800043286436074e-08,1.945714033815342e-13,2.1030114956646563e-07,2.1420425125853115e-07,2.1030114956646563e-07,-4.4297332975880125e-13,-4.421728713136435e-13
23.82,2.007406378487457e-08,-1.0672697167290101e-07,1.8157429337861686e-08,-1.7803970538935653e-08,1.8595088658460817e-13,2.060141695374852e-07,2.098700454332584e-07,2.060141695374852e-07,-4.226726764782752e-13,-4.2191067035765965e-13
23.84,1.7974204535045975e-08,-1.0335870689386613e-07,1.7803383656200822e-08,-1.7605823455648962e-08,1.77725907483442e-13,2.0178006022686436e-07,2.0558842068563613e-07,2.0178006022686436e-07,-4.032571710855887e-13,-4.0253228570481164e-13
23.86,1.5940987848618136e-08,-1.0006072798156372e-07,1.7453317013860215e-08,-1.7406148685860598e-08,1.6987917703468824e-13,1.9759899107338e-07,2.0135960800012867e-07,1.9759899107338e-07,-3.8469215297249653e-13,-3.8400259431216516e-13
23.88,1.3973017289722848e-08,-9.68321301265128e-08,1.7107254279835615e-08,-1.720509812660108e-08,1.6239408323693866e-13,1.9347107491376927e-07,1.971838745723123e-07,1.9347107491376927e-07,-3.669440789025146e-13,-3.662888596629534e-13
23.9,1.2068914535318966e-08,-9.367200685745675e-08,1.6765227428550133e-08,-1.7002818729964267e-08,1.5525467395103812e-13,1.8939645925731218e-07,1.9306117284249221e-07,1.8939645925731218e-07,-3.4998062355746814e-13,-3.493576423157323e-13
23.92,1.0227319418826989e-08,-9.0579449366433e-08,1.6427254223572163e-08,-1.6799454518924752e-08,1.484456255570037e-13,1.8537521091794424e-07,1.8899192214847808e-07,1.8537521091794424e-07,-3.3377048851026145e-13,-3.3317872136943035e-13
23.94,8.446889939364863e-09,-8.755354958409311e-08,1.6093363086611134e-08,-1.6595143215550718e-08,1.4195223394062907e-13,1.8140743609924057e-07,1.8497593922808574e-07,1.8140743609924057e-07,-3.182835284632707e-13,-3.1772057422390366e-13
23.96,6.726302325926142e-09,-8.45933926247329e-08,1.5763568228521763e-08,-1.639002487070536e-08,1.357603728612724e-13,1.7749346472764778e-07,1.8101368956627066e-07,1.7749346472764778e-07,-3.03490994777074e-13,-3.0295652779741095e-13
23.98,5.064251058463798e-09,-8.169806947468737e-08,1.5437883860158763e-08,-1.618422938386763e-08,1.2985649636003164e-13,1.7363289808757106e-07,1.7710498487785747e-07,1.7363289808757106e-07,-2.893641641749295e-13,-2.888564664791923e-13
24.0,3.459448785184337e-09,-7.88666717327887e-08,1.5116320639663172e-08,-1.597788267045891e-08,1.2422760979865302e-13,1.6982579071416837e-07,1.7324979236734605e-07,1.6982579071416837e-07,-2.7587596065795125e-13,-2.7539398949879277e-13
24.02,1.9106262808868166e-09,-7.60982948987963e-08,1.4798889225176026e-08,-1.5771103713999785e-08,1.188612554207059e-13,1.6607205352329117e-07,1.6944800013855275e-07,1.6607205352329117e-07,-2.6300009421666335e-13,-2.625424827094434e-13
24.04,4.1653242427538907e-10,-7.339203328534786e-08,1.4485596722124683e-08,-1.556401015558066e-08,1.1374548478935414e-13,1.6237166636999135e-07,1.6569961650991062e-07,1.6237166636999135e-07,-2.50711333529311e-13,-2.5027707037585757e-13
24.06,-1.023963939299746e-09,-7.074697989779003e-08,1.4176453788650178e-08,-1.535686413770276e-08,1.0886886087128133e-13,1.587229722369772e-07,1.6200454268132493e-07,1.587229722369772e-07,-2.3898426443592463e-13,-2.3857227176448845e-13
24.08,-2.412281786529284e-09,-6.816227086076852e-08,1.3871447990254637e-08,-1.5149439429759404e-08,1.0422039745650663e-13,1.5512901271912904e-07,1.5836117132355182e-07,1.5512901271912904e-07,-2.2779729567282385e-13,-2.2740630870380567e-13
24.1,-3.749516588619409e-09,-6.563697366445136e-08,1.3570591761435935e-08,-1.4942030883985533e-08,9.978957838607636e-14,1.5158805693540126e-07,1.5477255375703474e-07,1.5158805693540126e-07,-2.1712686492611913e-13,-2.1675586805450008e-13
24.12,-5.036847369142331e-09,-6.317019090576197e-08,1.3273883325837232e-08,-1.4734742093909492e-08,9.556632945571278e-14,1.4809997642572247e-07,1.512369248371353e-07,1.4809997642572247e-07,-2.0695116843346618e-13,-2.0659948084944509e-13
24.14,-6.275435272818829e-09,-6.07610324651284e-08,1.2981317354388011e-08,-1.4527669264021435e-08,9.154100821041815e-14,1.4466440179722776e-07,1.47754076704519e-07,1.4466440179722776e-07,-1.9724894502604478e-13,-1.9691556114232683e-13
24.16,-7.466423689358432e-09,-5.840861221417328e-08,1.2692890294374592e-08,-1.4320904527366049e-08,8.770438513835214e-14,1.4128122213224224e-07,1.443237376758217e-07,1.4128122213224224e-07,-1.8800002851683912e-13,-1.8768397194368604e-13
24.18,-8.610938289004156e-09,-5.611204457898464e-08,1.2408595040369619e-08,-1.4114540395372047e-08,8.404762307158283e-14,1.379502754758888e-07,1.4094580296958844e-07,1.379502754758888e-07,-1.7918497888261247e-13,-1.788855377744697e-13
24.2,-9.710087126153823e-09,-5.38704534577009e-08,1.2128420934232054e-08,-1.3908660526255925e-08,8.056227106215943e-14,1.3467125387094738e-07,1.37620028257727e-07,1.3467125387094738e-07,-1.7078493282219433e-13,-1.7050144784072047e-13
24.22,-1.076496073416692e-08,-5.1682963194849254e-08,1.185236087053454e-08,-1.370334939938392e-08,7.724024256719465e-14,1.3144379132570556e-07,1.3434611474348218e-07,1.3144379132570556e-07,-1.6278171754582813e-13,-1.625126330053751e-13
24.24,-1.1776632225382507e-08,-4.954870737611699e-08,1.1580389980281325e-08,-1.3498684120863044e-08,7.407380364804883e-14,1.2826762675304502e-07,1.3112396643065372e-07,1.2826762675304502e-07,-1.5515796319804954e-13,-1.5490377398707358e-13
24.26,-1.2746157450809302e-08,-4.746682459816071e-08,1.131250648711557e-08,-1.3294738594751771e-08,7.105556796070256e-14,1.2514238047978434e-07,1.2795271645627217e-07,1.2514238047978434e-07,-1.4789686955657763e-13,-1.4765578233284418e-13
24.28,-1.367457502789027e-08,-4.5436453796369835e-08,1.104869440382572e-08,-1.3091588810826097e-08,6.817846648193369e-14,1.2206822162491368e-07,1.2483269225620741e-07,1.2206822162491368e-07,-1.4098283064430012e-13,-1.4075475404253303e-13
24.3,-1.456290642205235e-08,-4.345674099575633e-08,1.0788937743200222e-08,-1.2889305947056466e-08,6.54357457925216e-14,1.1904450480017821e-07,1.217635356373387e-07,1.1904450480017821e-07,-1.3440009102587368e-13,-1.3418383286303646e-13
24.32,-1.5412156061202878e-08,-4.152683587970625e-08,1.053321696531384e-08,-1.2687960556503981e-08,6.282095165987366e-14,1.1607115313401053e-07,1.1874496268992685e-07,1.1607115313401053e-07,-1.2813405205346287e-13,-1.2792952261151787e-13
24.34,-1.6223311441195367e-08,-3.964589627735012e-08,1.0281514306598183e-08,-1.2487617905666528e-08,6.032792235510652e-14,1.1314763461385179e-07,1.1577654917543095e-07,1.1314763461385179e-07,-1.221702883654915e-13,-1.2197658221027858e-13
24.36,-1.6997343277526325e-08,-3.781308500023488e-08,1.0033808450771176e-08,-1.2288341743464303e-08,5.795077276190507e-14,1.1027371833924025e-07,1.1285802927406964e-07,1.1027371833924025e-07,-1.1649522626971692e-13,-1.163119973943189e-13
24.38,-1.773520560541282e-08,-3.602757223927606e-08,9.790076305193907e-09,-1.2090191736671837e-08,5.568388533675938e-14,1.0744888616296744e-07,1.099890050782786e-07,1.0744888616296744e-07,-1.1109559725048948e-13,-1.109222485447808e-13
24.4,-1.843783592793224e-08,-3.428853384489986e-08,9.550298329941143e-09,-1.1893226124766759e-08,5.3521900029116794e-14,1.0467283085811032e-07,1.0716905207709313e-07,1.0467283085811032e-07,-1.0595885663454173e-13,-1.0579452128711646e-13
24.42,-1.9106155337641817e-08,-3.2595152476309844e-08,9.314444326946614e-09,-1.1697500337849826e-08,5.1459699989954834e-14,1.0194520432600587e-07,1.0439795303683302e-07,1.0194520432600587e-07,-1.0107294054428766e-13,-1.0091780404437967e-13
24.44,-1.9741068676556512e-08,-3.0946620918540955e-08,9.082494756285087e-09,-1.150306369299505e-08,4.949241024145977e-14,9.9265557895007e-08,1.0167501457808972e-07,9.9265557895007e-08,-9.642619663565812e-14,-9.6279410893514e-14
24.46,-2.0343464673670632e-08,-2.9342136036637758e-08,8.854414090819773e-09,-1.1309966412429127e-08,4.761537577627064e-14,9.663309613794734e-08,9.90001418891221e-08,9.663309613794734e-08,-9.200721539111885e-14,-9.186822377338891e-14
24.48,-2.0914216172744307e-08,-2.7780909043235116e-08,8.630181014268601e-09,-1.1118249161984401e-08,4.582416856513195e-14,9.404784066558066e-08,9.637246374460543e-08,9.404784066558066e-08,-8.780565115146942e-14,-8.767411650687572e-14
24.5,-2.145418022387403e-08,-2.6262151023174906e-08,8.409767104922139e-09,-1.0927957959652315e-08,4.411456116365722e-14,9.150933060900664e-08,9.379190852429651e-08,9.150933060900664e-08,-8.381126042658778e-14,-8.368689057835792e-14
24.52,-2.1964198171352864e-08,-2.478508007069577e-08,8.193145717427797e-09,-1.0739136423584329e-08,4.2482525427369616e-14,8.901714634791939e-08,9.12580213990391e-08,8.901714634791939e-08,-8.001426287784262e-14,-7.989651907354069e-14
24.54,-2.2445095799776596e-08,-2.3348921998299275e-08,7.980286653719304e-09,-1.055182612891353e-08,4.0924223817300484e-14,8.657089904624002e-08,8.877047285439675e-08,8.657089904624002e-08,-7.640531675130471e-14,-7.629390132600662e-14
24.56,-2.289768349194588e-08,-2.195291095244417e-08,7.771159715730391e-09,-1.0366065564491142e-08,3.943600211892403e-14,8.417015258527744e-08,8.6328788929313e-08,8.417015258527744e-08,-7.297544656689892e-14,-7.287006702052239e-14
24.58,-2.3322756394027966e-08,-2.0596288581219983e-08,7.56573115268111e-09,-1.018189145106285e-08,3.8014380310445475e-14,8.181432015287521e-08,8.393253646828059e-08,8.181432015287521e-08,-6.971597122197047e-14,-6.961634768546903e-14
24.6,-2.372109457678668e-08,-1.927830565953553e-08,7.3639725428620295e-09,-9.999337092321475e-09,3.66560482133925e-14,7.950294572615945e-08,8.158113433163925e-08,7.950294572615945e-08,-6.661866905864307e-14,-6.65240775451309e-14
24.62,-2.409346319669968e-08,-1.799821912058825e-08,7.165850135493201e-09,-9.818435421165982e-09,3.5357853426447984e-14,7.723576377462425e-08,7.927430357677065e-08,7.723576377462425e-08,-6.367579479685416e-14,-6.358620473874621e-14
24.64,-2.444061262790093e-08,-1.6755295065639543e-08,6.971326627080998e-09,-9.63921656901877e-09,3.4116797042506937e-14,7.501209909344193e-08,7.70115164669786e-08,7.501209909344193e-08,-6.087969836722663e-14,-6.079505046803727e-14
24.66,-2.476327869044948e-08,-1.5548810839423344e-08,6.780366490488632e-09,-9.46170544028725e-09,3.2930029082801737e-14,7.283124090721455e-08,7.479210268346577e-08,7.283124090721455e-08,-5.822304966614405e-14,-5.814288659815728e-14
24.68,-2.5062182849155018e-08,-1.437805268089451e-08,6.592939527649833e-09,-9.285924633985017e-09,3.1794841577293196e-14,7.069303906809367e-08,7.26155337096177e-08,7.069303906809367e-08,-5.5699157509380297e-14,-5.562322992119339e-14
24.7,-2.5338032325724358e-08,-1.3242310701826458e-08,6.409008435070973e-09,-9.11189945584426e-09,3.0708656308912104e-14,6.859696683677908e-08,7.04815673730918e-08,6.859696683677908e-08,-5.330143065131179e-14,-5.322969872762948e-14
24.72,-2.559152024746814e-08,-1.2140884793834211e-08,6.228541238328944e-09,-8.93965168884977e-09,2.9669024957688694e-14,6.654244460760853e-08,6.838959241244842e-08,6.654244460760853e-08,-5.102354599981008e-14,-5.0955385606516656e-14
24.74,-2.5823325805318964e-08,-1.1073081173813881e-08,6.051500633930118e-09,-8.769203537159113e-09,2.867361914850134e-14,6.452925000280692e-08,6.633929586960637e-08,6.452925000280692e-08,-4.885965193480707e-14,-4.87952336021066e-14
24.76,-2.6034114409139826e-08,-1.0038216037326454e-08,5.877851094737707e-09,-8.600574121277977e-09,2.7720228540604603e-14,6.255656674530756e-08,6.433010206221374e-08,6.255656674530756e-08,-4.6803866248973405e-14,-4.674257942926647e-14
24.78,-2.6224537903467483e-08,-9.035616401930845e-09,5.707549988187566e-09,-8.43377845508426e-09,2.680675368866349e-14,6.062397538293016e-08,6.236155175835989e-08,6.062397538293016e-08,-4.48507677235239e-14,-4.4792793737633395e-14
24.8,-2.639523475616758e-08,-8.064616022126606e-09,5.540567116213424e-09,-8.268831660516651e-09,2.5931203234891767e-14,5.873105395791321e-08,6.043287630605893e-08,5.873105395791321e-08,-4.2995185943575514e-14,-4.294014059772929e-14
24.82,-2.6546749895787835e-08,-7.1245309620110565e-09,5.37687938617637e-09,-8.1059508454504e-09,2.509165617111816e-14,5.687615858658558e-08,5.8543916332433364e-08,5.687615858658558e-08,-4.123195025410962e-14,-4.1184375672841954e-14
24.84,-2.6679593606725724e-08,-6.214753790459438e-09,5.216453047296454e-09,-7.94531037674885e-09,2.4286294087303563e-14,5.5055751141980076e-08,5.6692404180955194e-08,5.5055751141980076e-08,-3.9555699258000804e-14,-3.9510751263429665e-14
24.86,-2.6794556696939073e-08,-5.334726970884102e-09,5.059218821656941e-09,-7.786413103703111e-09,2.3513488317059217e-14,5.327436135579359e-08,5.4875866043369984e-08,5.327436135579359e-08,-3.796286826318846e-14,-3.792021964514553e-14
24.88,-2.6892227274999645e-08,-4.483798230189008e-09,4.905142958477882e-09,-7.629295569985083e-09,2.277161991977605e-14,5.1531503598219836e-08,5.309836726330963e-08,5.1531503598219836e-08,-3.644920807643199e-14,-3.640871481663795e-14
24.9,-2.6973180507522168e-08,-3.6613239934358404e-09,4.754198812406685e-09,-7.473991288903822e-09,2.2059154248052393e-14,4.982690228456196e-08,5.1359337750088255e-08,4.982690228456196e-08,-3.5010745557808543e-14,-3.497209549505856e-14
24.92,-2.7037978777150363e-08,-2.8666719178044996e-09,4.606336645451847e-09,-7.32052905517929e-09,2.1374632450775096e-14,4.8159619410414313e-08,4.965858828354943e-08,4.8159619410414313e-08,-3.364343496639706e-14,-3.3606987089974926e-14
24.94,-2.7087171992920725e-08,-2.0992232088250203e-09,4.4615262595470995e-09,-7.168930167965218e-09,2.071667678009354e-14,4.6528961966066365e-08,4.799484098864385e-08,4.6528961966066365e-08,-3.234351403341785e-14,-3.230880242198858e-14
24.96,-2.7121297780293015e-08,-1.358369930454318e-09,4.319723245771456e-09,-7.0192114870353256e-09,2.008397932193875e-14,4.49342828468415e-08,4.636784621460441e-08,4.49342828468415e-08,-3.1107416313433986e-14,-3.1074466295833206e-14
24.98,-2.714088176189559e-08,-6.435168691764886e-10,4.180897406058648e-09,-6.871384323117483e-09,1.947530487379167e-14,4.33751570145515e-08,4.477669782953969e-08,4.33751570145515e-08,-2.9931819843767586e-14,-2.990018258919499e-14
25.0,-2.7146428371674832e-08,4.593323422764487e-11,4.045011436915047e-09,-6.725492338777672e-09,1.8889475662438958e-14,4.185128555587967e-08,4.3221232690851574e-08,4.185128555587967e-08,-2.881361400895914e-14,-2.8785196976947045e-14
25.02,-2.7138455949767142e-08,7.10550875480318e-10,3.912024482133347e-09,-6.581492364926652e-09,1.832538723314022e-14,4.036171435092836e-08,4.170055702157195e-08,4.036171435092836e-08,-2.7749665851112812e-14,-2.772091386367692e-14
25.04,-2.7117450179334866e-08,1.350912928384686e-09,3.7818956855062424e-09,-6.439412549586412e-09,1.7781985364577665e-14,3.890628033839449e-08,4.0214634004161945e-08,3.890628033839449e-08,-2.6737102630914584e-14,-2.6709625925637946e-14
25.06,-2.7083887984357985e-08,1.9675873285763466e-09,3.6545984016811417e-09,-6.299269707034992e-09,1.7258273860636266e-14,3.748457746347848e-08,3.8762559144416626e-08,3.748457746347848e-08,-2.5773272981829663e-14,-2.574681715030327e-14
25.08,-2.703823726345638e-08,2.561125034835406e-09,3.530075787239184e-09,-6.161065935666367e-09,1.6753308039656223e-14,3.609544748872456e-08,3.734425961480101e-08,3.609544748872456e-08,-2.4855378818000872e-14,-2.4830129679744117e-14
25.1,-2.6980955044837508e-08,3.1320669813083728e-09,3.408302973184618e-09,-6.024800191326488e-09,1.6266199377596697e-14,3.4738818784024634e-08,3.595832690748669e-08,3.4738818784024634e-08,-2.398107077219738e-14,-2.395677703142511e-14
25.12,-2.6912487570801907e-08,3.680949085436994e-09,3.2892337742396194e-09,-5.890473973485423e-09,1.5796102816628173e-14,3.34139651222671e-08,3.4604943213147804e-08,3.34139651222671e-08,-2.3147943107280898e-14,-2.312465670390047e-14
25.14,-2.6833270482077697e-08,4.208296942785221e-09,3.172834439624239e-09,-5.7580855145911055e-09,1.5342221223260045e-14,3.212045065473783e-08,3.328321359664048e-08,3.212045065473783e-08,-2.23537876855763e-14,-2.233128619064929e-14
25.16,-2.6743728983831164e-08,4.71462796995279e-09,3.059058784060653e-09,-5.627632428193183e-09,1.490379866924712e-14,3.085765975361979e-08,3.1992875475055885e-08,3.085765975361979e-08,-2.1596465476243043e-14,-2.1574925833082952e-14
25.18,-2.6644278120901294e-08,5.2004415719921165e-09,2.947860622271037e-09,-5.499101794956401e-09,1.4480122648324996e-14,2.9624707487361987e-08,3.073305251472228e-08,2.9624707487361987e-08,-2.0873875850919655e-14,-2.085334508742136e-14
25.2,-2.653532301121929e-08,5.666234490340109e-09,2.8392186379733175e-09,-5.372485477344924e-09,1.4070521625034016e-14,2.842162907984476e-08,2.950295409693934e-08,2.842162907984476e-08,-2.018424955567918e-14,-2.0164269715803024e-14
25.22,-2.6417258826099624e-08,6.112501274259386e-09,2.7330848695328314e-09,-5.247780764858015e-09,1.3674355403892207e-14,2.7247867136149288e-08,2.8302955077121914e-08,2.7247867136149288e-08,-1.9525779898298376e-14,-1.95065418545002e-14
25.24,-2.6290470966888073e-08,6.539727356415208e-09,2.629430895240148e-09,-5.124982671934199e-09,1.3291021482602358e-14,2.61032322918177e-08,2.713206342314847e-08,2.61032322918177e-08,-1.889682990385972e-14,-1.8878263191586266e-14
25.26,-2.6155335198499934e-08,6.948389667676163e-09,2.5282140825311217e-09,-5.004085067346334e-09,1.2919948340814922e-14,2.4987001407043808e-08,2.5990257810462858e-08,2.4987001407043808e-08,-1.8295737885510738e-14,-1.8277783093813576e-14
25.28,-2.601221783134505e-08,7.338956579587551e-09,2.4293935751984463e-09,-4.885080553197503e-09,1.2560596003379268e-14,2.3898452201294328e-08,2.487681988020511e-08,2.3898452201294328e-08,-1.7720935743310585e-14,-1.7703426127939476e-14
25.3,-2.5861475964318153e-08,7.711882976063433e-09,2.3329320697484945e-09,-4.7679556393782755e-09,1.2212455564264846e-14,2.2837263438355123e-08,2.379111904797176e-08,2.2837263438355123e-08,-1.7171010095771525e-14,-1.7153898435534296e-14
25.32,-2.5703457626930055e-08,8.067620973454776e-09,2.2387904863307995e-09,-4.652701450253454e-09,1.1875044751511211e-14,2.1803057355262842e-08,2.2732742395667003e-08,2.1803057355262842e-08,-1.664461769048729e-14,-1.662808383292493e-14
25.34,-2.5538501905892636e-08,8.406614232346517e-09,2.1469404032359307e-09,-4.539307640044175e-09,1.154790901496418e-14,2.0795547072157947e-08,2.170113581859055e-08,2.0795547072157947e-08,-1.6140500228680843e-14,-1.6124389956957584e-14
25.36,-2.5366939037600813e-08,8.729302399342135e-09,2.0573391878997427e-09,-4.4277669977595434e-09,1.1230616215175074e-14,1.9814139052963947e-08,2.0696270493663096e-08,1.9814139052963947e-08,-1.5657420859181346e-14,-1.5641804638903048e-14
25.38,-2.5189090587857853e-08,9.036113948623287e-09,1.9699513131854474e-09,-4.31806827284174e-09,1.092275921327898e-14,1.8858265426557733e-08,1.97173807390482e-08,1.8858265426557733e-08,-1.5194213237863138e-14,-1.5178949509641008e-14
25.4,-2.5005269654081132e-08,9.32746744113721e-09,1.8847323701720597e-09,-4.210197269956196e-09,1.062395235588062e-14,1.7927284474466253e-08,1.8764073987289505e-08,1.7927284474466253e-08,-1.474976482355359e-14,-1.473492938984893e-14
25.42,-2.4815781071343042e-08,9.603772784514039e-09,1.80165216079331e-09,-4.104138560784288e-09,1.0333832823027823e-14,1.7020996055766468e-08,1.783553725427051e-08,1.7020996055766468e-08,-1.432308753232667e-14,-1.4308649301453446e-14
25.44,-2.4620921498929803e-08,9.865436638489185e-09,1.720678710626089e-09,-3.999880376354347e-09,1.0052056630648075e-14,1.6138974610707084e-08,1.6931651252642648e-08,1.6138974610707084e-08,-1.3913219571092943e-14,-1.389896060218419e-14
25.46,-2.4420979537666575e-08,1.0112858614516863e-08,1.641769387106251e-09,-3.8974107843755065e-09,9.778297198179846e-15,1.5280784802448286e-08,1.605216422800807e-08,1.5280784802448286e-08,-1.3519251936639132e-14,-1.3505346801013042e-14
25.48,-2.421623589377394e-08,1.0346429725249127e-08,1.5648957685243658e-09,-3.796716151922287e-09,9.512247236887259e-15,1.4446081806815575e-08,1.5196291042665684e-08,1.4446081806815575e-08,-1.3140336232196983e-14,-1.3126673606756628e-14
25.5,-2.4006963512365458e-08,1.0566534468856954e-08,1.4900152223162877e-09,-3.697783247923327e-09,9.253614412889302e-15,1.3634327038259385e-08,1.4363946019798804e-08,1.3634327038259385e-08,-1.2775650417631998e-14,-1.2762397274852996e-14
25.52,-2.379342776787447e-08,1.0773545272647826e-08,1.4170904449883892e-09,-3.6005935268406627e-09,9.00212313968148e-15,1.2844662499925637e-08,1.3554329919426856e-08,1.2844662499925637e-08,-1.2424384183312574e-14,-1.2411348801140307e-14
25.54,-2.3575886669822516e-08,1.0967829132248254e-08,1.3460912384744006e-09,-3.505130039202937e-09,8.757513074367868e-15,1.2077177137727296e-08,1.2766940202457633e-08,1.2077177137727296e-08,-1.208587510505702e-14,-1.2073135785390657e-14
25.56,-2.3354590917218016e-08,1.1149749296636424e-08,1.2769838519943733e-09,-3.411378819743153e-09,8.519536963262223e-15,1.1331385676845823e-08,1.2001593594645941e-08,1.1331385676845823e-08,-1.1759441192921234e-14,-1.17469883746445e-14
25.58,-2.3129784033011372e-08,1.131965866774171e-08,1.2097309820546798e-09,-3.319322429793857e-09,8.287960569474469e-15,1.0606553724145882e-08,1.1257892135035406e-08,1.0606553724145882e-08,-1.144441732983967e-14,-1.1432083290284699e-14
25.6,-2.2901702575086905e-08,1.1477904785770622e-08,1.1443042069458897e-09,-3.2289440786983608e-09,8.062562530515248e-15,9.902906941244213e-09,1.0535280879275428e-08,9.902906941244213e-09,-1.1140260476834464e-14,-1.1128206212009306e-14
25.62,-2.2670576162967692e-08,1.1624830997425499e-08,1.0806644468175364e-09,-3.1402299957358426e-09,7.843131841353763e-15,9.219470283946508e-09,9.833623568462971e-09,9.219470283946508e-09,-1.0846362288685969e-14,-1.0834511090595085e-14
25.64,-2.243662766711566e-08,1.1760770586595239e-08,1.0187797272465104e-09,-3.0531621886434394e-09,7.629469191465225e-15,8.556010526652054e-09,9.152217451250102e-09,8.556010526652054e-09,-1.0562207898252823e-14,-1.055055997554181e-14
25.66,-2.220007338494644e-08,1.188604839858947e-08,9.586162974528634e-10,-2.967721287370009e-09,7.421385472514087e-15,7.912020055868311e-09,8.490735871789176e-09,7.912020055868311e-09,-1.0287292152514427e-14,-1.0275781158487618e-14
25.68,-2.196112313600276e-08,1.200098764490906e-08,9.001475120840041e-10,-2.8838924294047082e-09,7.218701333657226e-15,7.287471986690411e-09,7.848760943727783e-09,7.287471986690411e-09,-1.0021174249498988e-14,-1.0009807771548742e-14
25.7,-2.1719980335815664e-08,1.2105905582483009e-08,8.433396203599841e-10,-2.8016609111440836e-09,7.021245748158915e-15,6.681967983453444e-09,7.226169532413842e-09,6.681967983453444e-09,-9.763414203563292e-15,-9.752271932834719e-15
25.72,-2.1476842115719246e-08,1.2201113813323953e-08,7.881624242145335e-10,-2.7210126856855613e-09,6.828856378889571e-15,6.095090159389305e-09,6.622475963183726e-09,6.095090159389305e-09,-9.513598267937049e-15,-9.502686458918326e-15
25.74,-2.123189946052102e-08,1.2286914970232334e-08,7.345839492245432e-10,-2.64193059768086e-09,6.6413787864266235e-15,5.526258388116889e-09,6.037348872004395e-09,5.526258388116889e-09,-9.27132874380144e-15,-9.26052432468953e-15
25.76,-2.0985337369848996e-08,1.2363605331420486e-08,6.825651155395462e-10,-2.564397318093315e-09,6.458665464412705e-15,4.975059744773031e-09,5.4703858721469735e-09,4.975059744773031e-09,-9.03624201163013e-15,-9.025688032037603e-15
25.78,-2.0737335043377722e-08,1.2431470290696521e-08,6.320810541637911e-10,-2.488390835690151e-09,6.280577173373781e-15,4.4411076034679186e-09,4.92082374885175e-09,4.4411076034679186e-09,-8.807995465354777e-15,-8.797576258744304e-15
25.8,-2.04880659863051e-08,1.2490793579003505e-08,5.830997906741686e-10,-2.413893406278687e-09,6.1069804702275e-15,3.924140196167053e-09,4.388624024507828e-09,3.924140196167053e-09,-8.586275043986551e-15,-8.576007045486156e-15
25.82,-2.0237698081723527e-08,1.254185456238179e-08,5.355964560749271e-10,-2.3408890191137115e-09,5.937748478220689e-15,3.424042929776668e-09,3.873347496906347e-09,3.424042929776668e-09,-8.370790287120367e-15,-8.360688429108487e-15
25.84,-1.9986393672930623e-08,1.2584927246063701e-08,4.895390759429574e-10,-2.269361910438611e-09,5.772759534438324e-15,2.9402397357300013e-09,3.3748730747631597e-09,2.9402397357300013e-09,-8.161253552376301e-15,-8.151277518052406e-15
25.86,-1.9734309686986485e-08,1.262027963695935e-08,4.4489922856882913e-10,-2.1992959993597353e-09,5.611897613098124e-15,2.4725028150873996e-09,2.892716578676955e-09,2.4725028150873996e-09,-7.957405579889509e-15,-7.947573105327997e-15
25.88,-1.948159777628427e-08,1.2648171664124183e-08,4.0164493952943303e-10,-2.1306727533125234e-09,5.455051577565974e-15,2.020255250221561e-09,2.4265578042084762e-09,2.020255250221561e-09,-7.758993688237716e-15,-7.74926963179609e-15
25.9,-1.9228404453929365e-08,1.266885771268789e-08,3.597477871153387e-10,-2.0634738340259083e-09,5.3021152586958145e-15,1.583261637240273e-09,1.9759114526453882e-09,1.583261637240273e-09,-7.565789408197698e-15,-7.55619450580498e-15
25.92,-1.897487125326071e-08,1.2682581796030134e-08,3.191740205465976e-10,-1.9976762649448083e-09,5.1529867021172095e-15,1.1610480359997938e-09,1.5404506294492459e-09,1.1610480359997938e-09,-7.377571875665177e-15,-7.368177908224343e-15
25.94,-1.872113484222875e-08,1.2689587448309969e-08,2.7990409989797627e-10,-1.933262178899694e-09,5.00756886233064e-15,7.534321371839973e-10,1.1196149237091809e-09,7.534321371839973e-10,-7.19414139750433e-15,-7.184866025185058e-15
25.96,-1.846732706176773e-08,1.2690113728491218e-08,2.419078271032049e-10,-1.8702143588618047e-09,4.865767926687531e-15,3.6021425042825425e-10,7.134802657988399e-10,3.6021425042825425e-10,-7.015309329439363e-15,-7.006223518766689e-15
25.98,-1.8213575016114246e-08,1.2684395069913838e-08,2.0516210952337133e-10,-1.8085165801678624e-09,4.727494120935151e-15,-1.900681923477106e-11,3.2158215283857574e-10,-1.900681923477106e-11,-6.8408970966867536e-15,-6.831925425471903e-15
26.0,-1.7960001174964188e-08,1.2672660886460047e-08,1.6963852544904512e-10,-1.7481525593418387e-09,4.592660785759291e-15,-3.844654776833033e-10,-5.6218987481074626e-11,-3.844654776833033e-10,-6.670738319887685e-15,-6.661903763172207e-15
26.02,-1.770672349555469e-08,1.2655132828925304e-08,1.3530865317079588e-10,-1.6891036273106168e-09,4.461184485419019e-15,-7.367450351246107e-10,-4.2033513932392055e-10,-7.367450351246107e-10,-6.5046756908363636e-15,-6.495911989330517e-15
26.04,-1.7453855562041577e-08,1.2632027867718995e-08,1.021458473360326e-10,-1.631351494989637e-09,4.332984889911521e-15,-1.0759104672410862e-09,-7.711704739144504e-10,-1.0759104672410862e-09,-6.342562483339549e-15,-6.333938730219767e-15
26.06,-1.7201506680144218e-08,1.2603555945215023e-08,7.011635716480669e-11,-1.574876145774097e-09,4.207984143641764e-15,-1.4025575305518245e-09,-1.1090582646865316e-09,-1.4025575305518245e-09,-6.184261566098964e-15,-6.17588315986079e-15
26.08,-1.694978210111241e-08,1.2569914257778237e-08,3.9197090018205927e-11,-1.5196498554697587e-09,4.0861075187420675e-15,-1.7172269743618688e-09,-1.4346785376966785e-09,-1.7172269743618688e-09,-6.029643861599037e-15,-6.021406205073219e-15
26.1,-1.6698783090569848e-08,1.2531305229387971e-08,9.372058684675721e-12,-1.465655381100702e-09,3.96728313767612e-15,-2.0196834486928256e-09,-1.748132117582797e-09,-2.0196834486928256e-09,-5.8785859104250034e-15,-5.870433795299752e-15
26.12,-1.6448606886590892e-08,1.2487928159045927e-08,-1.9383605831535533e-11,-1.412877023374495e-09,3.851441023925826e-15,-2.310070586338625e-09,-2.0492812472476783e-09,-2.310070586338625e-09,-5.730972517574047e-15,-5.722932469411388e-15
26.14,-1.6199346776496255e-08,1.2439978076009278e-08,-4.709832523985824e-11,-1.3612995630680248e-09,3.738513237521648e-15,-2.588907726831604e-09,-2.338449445155866e-09,-2.588907726831604e-09,-5.5867004025481625e-15,-5.57879671733783e-15
26.16,-1.5951092226435526e-08,1.2387643520637477e-08,-7.37934158223652e-11,-1.3109059643253772e-09,3.62843416984436e-15,-2.856352049198067e-09,-2.616151111653126e-09,-2.856352049198067e-09,-5.445667375374886e-15,-5.437923070411379e-15
26.18,-1.5703928977587303e-08,1.233110880805823e-08,-9.949019386112923e-11,-1.2616792906964285e-09,3.5211401366503485e-15,-3.112752678176541e-09,-2.8825480446882907e-09,-3.112752678176541e-09,-5.307780278324911e-15,-5.3001479243785065e-15
26.2,-1.5457939123433577e-08,1.2270554109438498e-08,-1.2421175199506251e-10,-1.2136034160005616e-09,3.4165691899041695e-15,-3.358301011064061e-09,-3.1378138661093134e-09,-3.358301011064061e-09,-5.172948793452448e-15,-5.165419560249687e-15
26.22,-1.5213201190730343e-08,1.2206156507897674e-08,-1.4798295921991667e-10,-1.166663400098604e-09,3.314661060165459e-15,-3.593211906208732e-09,-3.382230646867397e-09,-3.593211906208732e-09,-5.041088176094025e-15,-5.0337185900406906e-15
26.24,-1.4969790269421348e-08,1.2138081212658891e-08,-1.708357899588009e-10,-1.1208369603976108e-09,3.215356667820571e-15,-3.8183537417907206e-09,-3.6161893972579425e-09,-3.8183537417907206e-09,-4.91213272753004e-15,-4.90491243467359e-15
26.26,-1.4727778206941948e-08,1.2066490678919925e-08,-1.9278267870959098e-10,-1.0761034695726117e-09,3.118599206137451e-15,-4.033560606291823e-09,-3.840375344386955e-09,-4.033560606291823e-09,-4.785997753516574e-15,-4.7788877225602515e-15
26.28,-1.4487233583125811e-08,1.1991547973502246e-08,-2.1384494175435975e-10,-1.0324474724662092e-09,3.02433308833804e-15,-4.238902793252519e-09,-4.0545431758576284e-09,-4.238902793252519e-09,-4.662608225118434e-15,-4.655632261376462e-15
26.3,-1.424822176176454e-08,1.191341137448593e-08,-2.340456717320194e-10,-9.898526611915538e-10,2.9325040123156317e-15,-4.434810453210997e-09,-4.258943147341232e-09,-4.434810453210997e-09,-4.541902655041817e-15,-4.535053997730525e-15
26.32,-1.4010804986013753e-08,1.1832235364627742e-08,-2.5340085585412453e-10,-9.48303175446319e-10,2.8430591894704194e-15,-4.621373681441056e-09,-4.453915216316798e-09,-4.621373681441056e-09,-4.423813415691206e-15,-4.417060397490665e-15
26.34,-1.3775042444771556e-08,1.1748171054889891e-08,-2.7193536311642674e-10,-9.077837398364255e-10,2.755946794346287e-15,-4.798877671675462e-09,-4.6394670188260726e-09,-4.798877671675462e-09,-4.308282013527653e-15,-4.3016477733067144e-15
26.36,-1.3540990361759897e-08,1.1661363881966776e-08,-2.8967050980099884e-10,-8.68277582936636e-10,2.671116212211589e-15,-4.967604851511306e-09,-4.8160578170740924e-09,-4.967604851511306e-09,-4.19525278113244e-15,-4.188759049674912e-15
26.38,-1.3308702090501614e-08,1.157195563064963e-08,-3.0662405947623483e-10,-8.297680972073332e-10,2.5885180420740353e-15,-5.127852042699796e-09,-4.983971155204905e-09,-5.127852042699796e-09,-4.084673790754154e-15,-4.078291439291965e-15
26.4,-1.30782281940514e-08,1.1480083963994177e-08,-3.228191047810469e-10,-7.922384955440769e-10,2.5081037737421707e-15,-5.279745778216226e-09,-5.143328508233372e-09,-5.279745778216226e-09,-3.976489685605361e-15,-3.970263591407995e-15
26.42,-1.2849616531223766e-08,1.1385882221756447e-08,-3.382716329269897e-10,-7.556716334433793e-10,2.4298260633291534e-15,-5.42360178462154e-09,-5.294522405060269e-09,-5.42360178462154e-09,-3.870654296116318e-15,-3.864557012158499e-15
26.44,-1.2622912343870832e-08,1.1289477237250154e-08,-3.5301006562349357e-10,-7.200476864265055e-10,2.353638098585588e-15,-5.5600759289277965e-09,-5.437605463899703e-09,-5.5600759289277965e-09,-3.767137086573739e-15,-3.761143586669387e-15
26.46,-1.239815840071403e-08,1.1190992623642824e-08,-3.6704506101159495e-10,-6.853475310121064e-10,2.279494446041267e-15,-5.6887765119005635e-09,-5.573226899487637e-09,-5.6887765119005635e-09,-3.6658691527468964e-15,-3.660001045519301e-15
26.48,-1.2175394985569907e-08,1.1090551779081483e-08,-3.8039971173020604e-10,-6.515555944295964e-10,2.2073503743151936e-15,-5.810158159620744e-09,-5.701183411915803e-09,-5.810158159620744e-09,-3.5668169163148375e-15,-3.561091767455133e-15
26.5,-1.1954659962730897e-08,1.0988274319901597e-08,-3.930828995635238e-10,-6.186556587484818e-10,2.137162319144944e-15,-5.924144529004425e-09,-5.8219249524017e-09,-5.924144529004425e-09,-3.4699269511474137e-15,-3.4643234266978496e-15
26.52,-1.1735988798885764e-08,1.0884279171326187e-08,-4.051159407936211e-10,-5.866347067663069e-10,2.0688873403084214e-15,-6.031056510072218e-09,-5.93520744663648e-09,-6.031056510072218e-09,-3.3751641329952455e-15,-3.369681259724984e-15
26.54,-1.151941464041625e-08,1.0778680215686447e-08,-4.1651659898889193e-10,-5.554780212400993e-10,2.0024832908157606e-15,-6.131209492071e-09,-6.04143767799385e-09,-6.131209492071e-09,-3.282494716777902e-15,-3.2771139673940215e-15
26.56,-1.130496839754374e-08,1.0671587440770396e-08,-4.2730263771773025e-10,-5.251701485955361e-10,1.9379087658260504e-15,-6.2246539629067704e-09,-6.140842569942732e-09,-6.2246539629067704e-09,-3.1918747672624853e-15,-3.1866142201513985e-15
26.58,-1.1092678821873531e-08,1.0563107255637701e-08,-4.374900441916907e-10,-4.956957212383633e-10,1.8751230975161277e-15,-6.311631419766146e-09,-6.233651487438584e-09,-6.311631419766146e-09,-3.1032698816321126e-15,-3.0981299059125525e-15
26.6,-1.0882572558437455e-08,1.0453343364107926e-08,-4.4709480562232784e-10,-4.670396794083297e-10,1.8140863599272963e-15,-6.392396398601069e-09,-6.320019121606602e-09,-6.392396398601069e-09,-3.016647721993854e-15,-3.011612229686996e-15
26.62,-1.067467421521141e-08,1.034239640886639e-08,-4.561364619348751e-10,-4.39187166058681e-10,1.7547592615701664e-15,-6.467125281669106e-09,-6.400111737671222e-09,-6.467125281669106e-09,-2.9319736007735853e-15,-2.9270579706585697e-15
26.64,-1.046900642457878e-08,1.0230363519589623e-08,-4.646274476272083e-10,-4.1212288299936494e-10,1.6971032864108043e-15,-6.536000732171729e-09,-6.474281725094392e-09,-6.536000732171729e-09,-2.8492140983183344e-15,-2.844404112876479e-15
26.66,-1.0265589902572225e-08,1.0117339649464348e-08,-4.725819735540426e-10,-3.858327180057268e-10,1.6410805661994685e-15,-6.599049729213807e-09,-6.542538445045845e-09,-6.599049729213807e-09,-2.7683293844733287e-15,-2.7636262678722774e-15
26.68,-1.0064443491104699e-08,1.0003415459194441e-08,-4.800249087111297e-10,-3.603012590905693e-10,1.586653653761143e-15,-6.656828366220395e-09,-6.604999963389529e-09,-6.656828366220395e-09,-2.689305702580781e-15,-2.6847233630719444e-15
26.7,-9.865584341441431e-09,9.888672262430333e-09,-4.869704639531847e-10,-3.355068852533466e-10,1.5337855816640354e-15,-6.709491737528898e-09,-6.662304343190386e-09,-6.709491737528898e-09,-2.6121106259985414e-15,-2.607648701205914e-15
26.72,-9.669027933356903e-09,9.773195876056063e-09,-4.934239683507258e-10,-3.1143544187414587e-10,1.4824404801640718e-15,-6.756919854321172e-09,-6.714521002339217e-09,-6.756919854321172e-09,-2.536699758441755e-15,-2.53233493945982e-15
26.74,-9.474788027504499e-09,9.657071402418568e-09,-4.99403185472147e-10,-2.880750975390271e-10,1.4325829984651541e-15,-6.799200311887117e-09,-6.761361318737492e-09,-6.799200311887117e-09,-2.4630394125273482e-15,-2.4587847591585635e-15
26.76,-9.282876727027003e-09,9.540379469193969e-09,-5.049223261721636e-10,-2.654121087197428e-10,1.3841783460539476e-15,-6.836678484696122e-09,-6.803177260583561e-09,-6.836678484696122e-09,-2.3911091798512367e-15,-2.3869545887544516e-15
26.78,-9.093304556070805e-09,9.423197679689908e-09,-5.099956013054907e-10,-2.434324223320436e-10,1.3371922987419147e-15,-6.869439143296434e-09,-6.840137016447485e-09,-6.869439143296434e-09,-2.320876406476189e-15,-2.316822483040944e-15
26.8,-8.906080510094576e-09,9.305602307821871e-09,-5.146354453700042e-10,-2.2212347456938676e-10,1.2915912848750434e-15,-6.8975895167613525e-09,-6.87241463272361e-09,-6.8975895167613525e-09,-2.2523101667412977e-15,-2.2483584793007174e-15
26.82,-8.721212077170064e-09,9.187667066162705e-09,-5.188525165067404e-10,-2.0147282650285692e-10,1.2473423053006129e-15,-6.921248189713616e-09,-6.900119860949283e-09,-6.921248189713616e-09,-2.185380583999987e-15,-2.1815233716247247e-15
26.84,-8.538705304566719e-09,9.06946222867103e-09,-5.226645782840933e-10,-1.8146704309834283e-10,1.20441280796884e-15,-6.94061998669981e-09,-6.923285203439942e-09,-6.94061998669981e-09,-2.1200626357693416e-15,-2.116309950095049e-15
26.86,-8.358564855459271e-09,8.951056422302594e-09,-5.260840651999388e-10,-1.6209364470418182e-10,1.1627708858055838e-15,-6.955928871269629e-09,-6.942290242973195e-09,-6.955928871269629e-09,-2.056332854318302e-15,-2.0526842935367724e-15
26.88,-8.180794083378444e-09,8.832512241367698e-09,-5.291269644658314e-10,-1.4333654467773372e-10,1.1223849627496692e-15,-6.967549671312169e-09,-6.957270580612969e-09,-6.967549671312169e-09,-1.9941758414131965e-15,-1.9906239847625663e-15
26.9,-8.005395145337683e-09,8.713887318329909e-09,-5.31805710579647e-10,-1.2517760214552366e-10,1.0832238807465024e-15,-6.975494267220711e-09,-6.968511219825117e-09,-6.975494267220711e-09,-1.9335580073603363e-15,-1.930103190686904e-15
26.92,-7.83236900946806e-09,8.595243184756297e-09,-5.341256326119037e-10,-1.0760487212186582e-10,1.0452574026809057e-15,-6.97966317086418e-09,-6.976114776860025e-09,-6.97966317086418e-09,-1.8744407642435463e-15,-1.8710768964420872e-15
26.94,-7.661715425176188e-09,8.476639531660844e-09,-5.360991650604774e-10,-9.060680867857562e-11,1.008455784273218e-15,-6.98045036470354e-09,-6.979899476897409e-09,-6.980144583574368e-09,-1.816795534395331e-15,-1.813524100051997e-15
26.96,-7.49343296309484e-09,8.358135197458017e-09,-5.377369660664044e-10,-7.417335684854251e-11,9.727898799622339e-16,-6.980042903963093e-09,-6.977139336593141e-09,-6.977139336593141e-09,-1.7605999267731482e-15,-1.7574149060953186e-15
26.98,-7.327519034579708e-09,8.239786589301426e-09,-5.390496937707212e-10,-5.82940937141331e-11,9.382310488070611e-16,-6.976657020981596e-09,-6.970671980678223e-09,-6.970671980678223e-09,-1.7058228827399479e-15,-1.7027256084060538e-15
27.0,-7.163963177159714e-09,8.12164504353242e-09,-5.400586644555005e-10,-4.2955152062857305e-11,9.04750116450526e-16,-6.9698571347851216e-09,-6.961359120366009e-09,-6.961359120366009e-09,-1.65246338639666e-15,-1.6496619956854542e-15
27.02,-7.00274046135363e-09,8.00375636014976e-09,-5.407692071912606e-10,-2.81391551786176e-11,8.723167943194101e-16,-6.960238457360745e-09,-6.948917541449274e-09,-6.948917541449274e-09,-1.6004701640392143e-15,-1.5977507315580435e-15
27.04,-6.843872483117666e-09,7.886171583161814e-09,-5.411866510485197e-10,-1.3840219794187303e-11,8.409074364100014e-16,-6.947555165897747e-09,-6.933447702610892e-09,-6.933447702610892e-09,-1.5498228225955171e-15,-1.5471816450057162e-15
27.06,-6.687352682171085e-09,7.768937028589119e-09,-5.413234305251535e-10,-4.6155454372219645e-14,8.10495323179141e-16,-6.9318057426450745e-09,-6.9151666518421324e-09,-6.9151666518421324e-09,-1.500501585930222e-15,-1.4979337571567504e-15
27.08,-6.533173545958965e-09,7.652101835516658e-09,-5.411884274053591e-10,1.3250097054053935e-11,7.810544755525106e-16,-6.913205190849666e-09,-6.894078994271669e-09,-6.894078994271669e-09,-1.4524761663456277e-15,-1.449982878726115e-15
27.1,-6.381326687825136e-09,7.535704484049723e-09,-5.407940761870123e-10,2.6064479801008853e-11,7.525589411485053e-16,-6.891849255812908e-09,-6.87046993226597e-09,-6.87046993226597e-09,-1.4057308409902836e-15,-1.4033088810957971e-15
27.12,-6.231802910521857e-09,7.419788193830751e-09,-5.401474822974706e-10,3.840622078837903e-11,7.249836207665517e-16,-6.8679332077675875e-09,-6.844161432397675e-09,-6.844161432397675e-09,-1.36022672671002e-15,-1.3578781153215013e-15
27.14,-6.084605416468112e-09,7.3043940354679515e-09,-5.39257527520931e-10,5.028637748183706e-11,6.983052563010975e-16,-6.841459156309054e-09,-6.815520445223405e-09,-6.815520445223405e-09,-1.3159547984968612e-15,-1.3135028622759318e-15
27.16,-5.939729893954704e-09,7.189559099465675e-09,-5.381330936415907e-10,6.171783317813979e-11,6.725000932464469e-16,-6.812530787594051e-09,-6.784542104413108e-09,-6.784542104413108e-09,-1.2728879363820563e-15,-1.2705071370603403e-15
27.18,-5.79714483615308e-09,7.075320780649631e-09,-5.367866151573253e-10,7.270816932887438e-11,6.475422863783398e-16,-6.781227110125509e-09,-6.751216740668895e-09,-6.751216740668895e-09,-1.2309925498998861e-15,-1.2286863051662366e-15
27.2,-5.656837946341421e-09,6.961713562521325e-09,-5.352234211386531e-10,8.326815816641752e-11,6.234085569147343e-16,-6.747807399963523e-09,-6.715823576249815e-09,-6.715823576249815e-09,-1.1902541980177874e-15,-1.1880174181751795e-15
27.22,-5.5187962299778295e-09,6.8487723424635666e-09,-5.334506170129316e-10,9.34062764885503e-11,6.000761821029347e-16,-6.712198199696695e-09,-6.678312238257745e-09,-6.678312238257745e-09,-1.1506422446904047e-15,-1.1484742492033624e-15
27.24,-5.383006028594125e-09,6.736528533593062e-09,-5.314824136348761e-10,1.031327711565923e-10,5.775227968542221e-16,-6.674440962292603e-09,-6.638979697865335e-09,-6.638979697865335e-09,-1.1121436249579118e-15,-1.1100423510034439e-15
27.26,-5.249453087914376e-09,6.6250114199713495e-09,-5.293223637181654e-10,1.1245859740575523e-10,5.557264867627823e-16,-6.6349157067199706e-09,-6.597675598060039e-09,-6.597675598060039e-09,-1.0747235456742682e-15,-1.0726888899289215e-15
27.28,-5.1181225660156015e-09,6.514249572130389e-09,-5.269811254038359e-10,1.2139369232971964e-10,5.346658227789889e-16,-6.593478534750894e-09,-6.554712163189289e-09,-6.554712163189289e-09,-1.0383702841171427e-15,-1.036399298558225e-15
27.3,-4.988999060708807e-09,6.404271347960034e-09,-5.244622514055663e-10,1.2994653797820773e-10,5.143198826047331e-16,-6.550349712599813e-09,-6.5099757206761145e-09,-6.5099757206761145e-09,-1.0030515532342148e-15,-1.0011432754297716e-15
27.32,-4.862066620702389e-09,6.295102867185248e-09,-5.217781762212326e-10,1.381264904256991e-10,4.946681591064278e-16,-6.505420654811453e-09,-6.463705523881461e-09,-6.463705523881461e-09,-9.687526363870807e-16,-9.66904950053954e-16
27.34,-4.737308788730105e-09,6.186768880456156e-09,-5.18930676207674e-10,1.459428445751808e-10,4.75690584212354e-16,-6.459015248622303e-09,-6.415791198309831e-09,-6.415791198309831e-09,-9.35442282290853e-16,-9.336547420332111e-16
27.36,-4.614708624158946e-09,6.079292630523449e-09,-5.159321858627663e-10,1.534049225052779e-10,4.573675259488458e-16,-6.410940715411274e-09,-6.366572900702595e-09,-6.366572900702595e-09,-9.031111640774782e-16,-9.013818050593134e-16
27.38,-4.4942487346193155e-09,5.972696277803161e-09,-5.127880342570279e-10,1.6052145242809837e-10,4.396797764574518e-16,-6.361532230816486e-09,-6.315957955789935e-09,-6.315957955789935e-09,-8.717295419964352e-16,-8.700565292336392e-16
27.4,-4.375911289885405e-09,5.867002447831101e-09,-5.095017741041374e-10,1.6729972413648025e-10,4.2260865657814343e-16,-6.310788591880051e-09,-6.263870839720535e-09,-6.263870839720535e-09,-8.412690697491171e-16,-8.396510750680236e-16
27.42,-4.259678028573741e-09,5.7622303142647466e-09,-5.060840635451314e-10,1.7374894003881077e-10,4.06135801021257e-16,-6.258637986685861e-09,-6.210758119893621e-09,-6.210758119893621e-09,-8.117261396287668e-16,-8.101629058433951e-16
27.44,-4.145530345771134e-09,5.6583959828417965e-09,-5.025420080073673e-10,1.7988006747511137e-10,3.9024317318387134e-16,-6.2053456284339755e-09,-6.156432210861966e-09,-6.156432210861966e-09,-7.830679257252298e-16,-7.81555886041201e-16
27.46,-4.033449297451998e-09,5.555516964118764e-09,-4.988809365613633e-10,1.85701417160843e-10,3.749132733716878e-16,-6.15099165502774e-09,-6.101180713123029e-09,-6.101180713123029e-09,-7.552838617726951e-16,-7.538233674192708e-16
27.48,-3.9234156000922306e-09,5.4536101447816536e-09,-4.951061782776378e-10,1.9122053307080504e-10,3.601290250961308e-16,-6.095598177839931e-09,-6.04476997243346e-09,-6.04476997243346e-09,-7.283398524606418e-16,-7.269270084419327e-16
27.5,-3.815409659209905e-09,5.352689470884702e-09,-4.912230622267089e-10,1.9644683452549272e-10,3.458736759815447e-16,-6.039199838786582e-09,-5.9875764009011366e-09,-5.9875764009011366e-09,-7.022299610049003e-16,-7.00867432563824e-16
27.52,-3.709411626469156e-09,5.2527655167390896e-09,-4.872475756201311e-10,2.013915662961941e-10,3.32130781668435e-16,-5.981818378937496e-09,-5.929785860412025e-09,-5.929785860412025e-09,-6.769397308447308e-16,-6.75622754138013e-16
27.54,-3.605401474953984e-09,5.153848473468561e-09,-4.831761657442257e-10,2.0606526904115606e-10,3.188842798603595e-16,-5.923988002172395e-09,-5.871154164130039e-09,-5.871154164130039e-09,-6.524359753525511e-16,-6.51163682711452e-16
27.56,-3.5033589205619587e-09,5.055952052913028e-09,-4.790123853126715e-10,2.1047391501809635e-10,3.0611872358837593e-16,-5.86529582537484e-09,-5.811660342665608e-09,-5.811660342665608e-09,-6.286958910384347e-16,-6.274680710388194e-16
27.58,-3.4032634156267573e-09,4.959088437297824e-09,-4.747633397528261e-10,2.146237990277301e-10,2.938190238372376e-16,-5.805723044986779e-09,-5.751463520297101e-09,-5.751463520297101e-09,-6.057048886803737e-16,-6.045208066507321e-16
27.6,-3.3050941906384764e-09,4.863268692315153e-09,-4.704325817783683e-10,2.185214632469805e-10,2.819704560660524e-16,-5.7454270195442405e-09,-5.690545854754284e-09,-5.690545854754284e-09,-5.834410756079999e-16,-5.823007727035354e-16
27.62,-3.208830262056177e-09,4.76850239320164e-09,-4.660272168166557e-10,2.221739780111282e-10,2.705586547939498e-16,-5.684392124212419e-09,-5.62897744297003e-09,-5.62897744297003e-09,-5.618867758269577e-16,-5.607873938895522e-16
27.64,-3.114450453837616e-09,4.6747996607995745e-09,-4.615507975813671e-10,2.2558672897396013e-10,2.5956966140379e-16,-5.6227760241653775e-09,-5.566850129628901e-09,-5.566850129628901e-09,-5.410254322629215e-16,-5.399660111534399e-16
27.66,-3.0219334086318786e-09,4.582168553589436e-09,-4.5700865314302064e-10,2.2876638711595864e-10,2.489898378145937e-16,-5.5605822650409975e-09,-5.504156719745467e-09,-5.504156719745467e-09,-5.208368002282618e-16,-5.198138876281889e-16
27.68,-2.9312576212038284e-09,4.4906160338782105e-09,-4.524061125721346e-10,2.3171991263346453e-10,2.388058945480466e-16,-5.497892936359537e-09,-5.441069177276967e-09,-5.441069177276967e-09,-5.01308411886396e-16,-5.003213263784359e-16
27.7,-2.8424014483567165e-09,4.400148321867053e-09,-4.4774495222554833e-10,2.3445392183556867e-10,2.2900486973103727e-16,-5.434790845321206e-09,-5.37758958727307e-09,-5.37758958727307e-09,-4.824210616931306e-16,-4.814731216872066e-16
27.72,-2.7553431331819883e-09,4.310771036376449e-09,-4.4303227753061947e-10,2.3697465753433076e-10,2.1957416893486793e-16,-5.371192383017871e-09,-5.3137275877565446e-09,-5.3137275877565446e-09,-4.641562595214547e-16,-4.632439254964766e-16
27.74,-2.6700608157879766e-09,4.222489358617857e-09,-4.382698648441874e-10,2.39288183247503e-10,2.1050153553077844e-16,-5.307282816033077e-09,-5.249497833965443e-09,-5.249497833965443e-09,-4.46496148481179e-16,-4.4561913802239995e-16
27.76,-2.586532527853734e-09,4.1353081602326155e-09,-4.334648195936097e-10,2.4139973026795146e-10,2.0177506821885098e-16,-5.242990337634488e-09,-5.184926208074121e-09,-5.184926208074121e-09,-4.294236567937713e-16,-4.2857532827455576e-16
27.78,-2.5047362383489694e-09,4.049229549064245e-09,-4.2861714177888643e-10,2.433169166760837e-10,1.9338309521549016e-16,-5.178516962785366e-09,-5.1201988215503506e-09,-5.1201988215503506e-09,-4.1292838945936506e-16,-4.1211509921492e-16
27.8,-2.4246498573093784e-09,3.964256552249519e-09,-4.2373571318421455e-10,2.450452897098472e-10,1.8531435251866778e-16,-5.113696217280987e-09,-5.055345491675654e-09,-5.055345491675654e-09,-3.9699399582373505e-16,-3.962117352687554e-16
27.82,-2.3462512619693773e-09,3.88039085596582e-09,-4.1882231016643345e-10,2.4659122264766584e-10,1.77557840823341e-16,-5.0488210563629035e-09,-4.990303432404182e-09,-4.990303432404182e-09,-3.8160109075942454e-16,-3.808455363201049e-16
27.84,-2.269518283443034e-09,3.797634381046633e-09,-4.1387693272554316e-10,2.4796009156175616e-10,1.7010289107468103e-16,-4.9838308320841125e-09,-4.925111384467236e-09,-4.925111384467236e-09,-3.6673452245420487e-16,-3.660095087369656e-16
27.86,-2.194428713642704e-09,3.7159888154428004e-09,-4.0890668628890126e-10,2.4915646018187225e-10,1.6293916839390606e-16,-4.918590248610296e-09,-4.859819186040344e-09,-4.859819186040344e-09,-3.523798216877543e-16,-3.5168193703408783e-16
27.88,-2.1209603431641833e-09,3.6354536329516937e-09,-4.0391157085650775e-10,2.5018684587690714e-10,1.5605655541004972e-16,-4.853324468713496e-09,-4.79446223892131e-09,-4.79446223892131e-09,-3.385224508523395e-16,-3.3785517610813068e-16
27.9,-2.0490909658348995e-09,3.556028622842999e-09,-3.9889869185572024e-10,2.510565595229953e-10,1.4944528373553772e-16,-4.787893714671376e-09,-4.729089067925182e-09,-4.729089067925182e-09,-3.251486151029264e-16,-3.2450764711933083e-16
27.92,-1.978798375449026e-09,3.4777132876764657e-09,-3.9387337835705694e-10,2.517704562979682e-10,1.4309586599054202e-16,-4.7225216434855755e-09,-4.663845252787208e-09,-4.663845252787208e-09,-3.12248187118637e-16,-3.1162923031755535e-16
27.94,-1.910060408628974e-09,3.4005059691564796e-09,-3.888303012899996e-10,2.5233430536776227e-10,1.3699903074632906e-16,-4.657352361500626e-09,-4.598515420173851e-09,-4.598515420173851e-09,-2.9979877980692736e-16,-2.9920573763543077e-16
27.96,-1.8428549089682202e-09,3.3244046852191705e-09,-3.837818951524241e-10,2.5275311182562166e-10,1.3114585629843232e-16,-4.592000335113235e-09,-4.533426820476244e-09,-4.533426820476244e-09,-2.8779721612054686e-16,-2.8722574581950264e-16
27.98,-1.7771598010105966e-09,3.249405781846221e-09,-3.787246072306516e-10,2.530332444185287e-10,1.2552757623140988e-16,-4.526962925175951e-09,-4.468453661273858e-09,-4.468453661273858e-09,-2.7622496947377754e-16,-2.756793523827064e-16
28.0,-1.712953053216316e-09,3.1755081048462255e-09,-3.736619902383609e-10,2.5317799127375287e-10,1.2013582429974238e-16,-4.461942854930498e-09,-4.4035007715092906e-09,-4.4035007715092906e-09,-2.6506497821466326e-16,-2.645408242744786e-16
28.02,-1.6502126749644007e-09,3.1027077229279387e-09,-3.6859937324607017e-10,2.531927240299575e-10,1.1496241131411293e-16,-4.397021987375777e-09,-4.338812245357422e-09,-4.338812245357422e-09,-2.5431190892960705e-16,-2.538090425766619e-16
28.04,-1.5889167668085856e-09,3.0310005593841553e-09,-3.6353675625377946e-10,2.530825386520581e-10,1.099993844728168e-16,-4.332353625092244e-09,-4.274282083601588e-09,-4.274282083601588e-09,-2.439490828347512e-16,-2.434673419409159e-16
28.06,-1.5290434913977954e-09,2.9603840591625578e-09,-3.5847591561832814e-10,2.5285049831087694e-10,1.0523910785115622e-16,-4.267834439607949e-09,-4.2099140742626335e-09,-4.2099140742626335e-09,-2.33963748660984e-16,-2.3350334763351405e-16
28.08,-1.4705710929341535e-09,2.8908522928917062e-09,-3.5342395676707383e-10,2.525024103823042e-10,1.0067410804786017e-16,-4.20346916054852e-09,-4.1458676535836975e-09,-4.1458676535836975e-09,-2.2434850885394796e-16,-2.2390443369406566e-16
28.1,-1.413477936070531e-09,2.8223996940528543e-09,-3.483791033431771e-10,2.5204346317155946e-10,9.629713135473556e-17,-4.1395019492265905e-09,-4.0821319111669114e-09,-4.0821319111669114e-09,-2.1509077436138199e-16,-2.1466737298313313e-16
28.12,-1.3577424661332641e-09,2.7550238698228137e-09,-3.433431317034774e-10,2.5147510799861115e-10,9.210127798725702e-17,-4.0757485809008146e-09,-4.0185554495935086e-09,-4.0185554495935086e-09,-2.0617385356921887e-16,-2.057668067792699e-16
28.14,-1.3033432275335038e-09,2.688716589536882e-09,-3.383213709184929e-10,2.5080409769870006e-10,8.807971134135612e-17,-4.012235752936188e-09,-3.955384731655277e-09,-3.955384731655277e-09,-1.975938269217749e-16,-1.9720296566190026e-16
28.16,-1.2502589021983e-09,2.6234735025864913e-09,-3.333120446313842e-10,2.5003308987979445e-10,8.42259128885263e-17,-3.949118873650837e-09,-3.892551360400936e-09,-3.892551360400936e-09,-1.8933719386167238e-16,-1.8896647939077023e-16
28.18,-1.1984682761019115e-09,2.5592873073146102e-09,-3.283187055558301e-10,2.491670879587291e-10,8.053351556915555e-17,-3.886243500061712e-09,-3.829966061473389e-09,-3.829966061473389e-09,-1.8139045634194952e-16,-1.8103563031793057e-16
28.2,-1.1479502657311007e-09,2.496152953450828e-09,-3.233466827623488e-10,2.482084845977962e-10,7.69964459513528e-17,-3.823698180783693e-09,-3.767833670733374e-09,-3.767833670733374e-09,-1.7374878384404835e-16,-1.7340512960671582e-16
28.22,-1.098683920364443e-09,2.4340627521689977e-09,-3.183906471804221e-10,2.4716212735038047e-10,7.360870967629504e-17,-3.761684242171875e-09,-3.7059824448917987e-09,-3.7059824448917987e-09,-1.6639693657386454e-16,-1.660691909645278e-16
28.24,-1.050648425221148e-09,2.3730097718554863e-09,-3.13459480594247e-10,2.460314685733374e-10,7.036460632854065e-17,-3.699859293989671e-09,-3.644611626387802e-09,-3.644611626387802e-09,-1.5933038801440564e-16,-1.5901350935239958e-16
28.26,-1.0038231154796556e-09,2.312986596774841e-09,-3.085496302901447e-10,2.4482029561634774e-10,6.725855904407156e-17,-3.6385936318721548e-09,-3.583652505156261e-09,-3.583652505156261e-09,-1.5253735168095547e-16,-1.5223565846578528e-16
28.28,-9.581874671311816e-10,2.253986043845082e-09,-3.03664648981794e-10,2.4353170673480235e-10,6.428522425206545e-17,-3.5776458860048244e-09,-3.5231329845216555e-09,-3.5231329845216555e-09,-1.4600899208744265e-16,-1.457226412261292e-16
28.3,-9.137211180829191e-10,2.1959995288847405e-09,-2.9880808938287373e-10,2.421698831443744e-10,6.143940685317883e-17,-3.5171317564540163e-09,-3.4630734608724495e-09,-3.4630734608724495e-09,-1.397365799928972e-16,-1.3946095852661456e-16
28.32,-8.704038754562981e-10,2.13901906494241e-09,-2.9397817513654445e-10,2.4073812133515816e-10,5.871608274011445e-17,-3.4571589480475404e-09,-3.4035053961823495e-09,-3.4035053961823495e-09,-1.3371186263106504e-16,-1.3345097010126866e-16
28.34,-8.282156970815355e-10,2.083036668678619e-09,-2.8917668259964557e-10,2.392396118470173e-10,5.611042929651111e-17,-3.3975836430555178e-09,-3.3443713609243648e-09,-3.3443713609243648e-09,-1.279245952109431e-16,-1.2767855958351297e-16
28.36,-7.871367104738179e-10,2.0280440108743277e-09,-2.844071644858559e-10,2.376772662146006e-10,5.3617785159619885e-17,-3.3384380054833258e-09,-3.2857099076790185e-09,-3.2857099076790185e-09,-1.2236723909146873e-16,-1.2213118382768508e-16
28.38,-7.47147213898116e-10,1.974032405798677e-09,-2.7966962079517543e-10,2.3605428914045006e-10,5.123363363003463e-17,-3.279847099626597e-09,-3.227556991341201e-09,-3.227556991341201e-09,-1.1703242984360165e-16,-1.1680639493578211e-16
28.4,-7.082276779044228e-10,1.920993290065898e-09,-2.7496405152760417e-10,2.343734553963297e-10,4.895362147010431e-17,-3.2217598347787565e-09,-3.169866153881045e-09,-3.169866153881045e-09,-1.1191100108742543e-16,-1.11694930303237e-16
28.42,-6.703587386229478e-10,1.868918113775453e-09,-2.702940093968209e-10,2.3263732131685472e-10,4.6773572292257355e-17,-3.164130848826324e-09,-3.1127717309612354e-09,-3.1127717309612354e-09,-1.0699836269565941e-16,-1.0679201310336455e-16
28.44,-6.33521225087975e-10,1.8177969404279645e-09,-2.6565771804598626e-10,2.308496231656693e-10,4.468940073622628e-17,-3.1070922894943548e-09,-3.056132482223023e-09,-3.056132482223023e-09,-1.0228365545791934e-16,-1.020866966602289e-16
28.46,-5.976961465752103e-10,1.7676210355407672e-09,-2.61058730188779e-10,2.2901256670224908e-10,4.269722370160444e-17,-3.0505057068380754e-09,-3.0000883904625468e-09,-3.0000883904625468e-09,-9.776279256877773e-17,-9.75755065126225e-17
28.48,-5.628647022026954e-10,1.7183807932053528e-09,-2.5649526946835977e-10,2.271291338939734e-10,4.0793255753335915e-17,-2.994509779463992e-09,-2.9445086167918237e-09,-2.9445086167918237e-09,-9.34257056727854e-17,-9.324792192117135e-17
28.5,-5.29008267669997e-10,1.6700676096116353e-09,-2.5197088859840733e-10,2.2520103976323856e-10,3.8973899286375374e-17,-2.9389757386283635e-09,-2.889452490893043e-09,-2.889452490893043e-09,-8.926686073166138e-17,-8.909387366575798e-17
28.52,-4.961084106910921e-10,1.6226707352403305e-09,-2.474855875789217e-10,2.23232202934197e-10,3.723563010665761e-17,-2.8840492487228802e-09,-2.8351373009995967e-09,-2.8351373009995967e-09,-8.528436588224419e-17,-8.512434219682e-17
28.54,-4.641469030966535e-10,1.5761814854574256e-09,-2.4304114276674227e-10,2.212237349294007e-10,3.557509567669117e-17,-2.829681954358319e-09,-2.7811862446054126e-09,-2.7811862446054126e-09,-8.146354960951975e-17,-8.130404635954144e-17
28.56,-4.3310569969192696e-10,1.5305895567912104e-09,-2.3863400144819025e-10,2.191787204538856e-10,3.3989020203831633e-17,-2.7759419930639306e-09,-2.72791788663833e-09,-2.72791788663833e-09,-7.780500223262527e-17,-7.765834893882975e-17
28.58,-4.0296695346549914e-10,1.485884992506976e-09,-2.3427126905062323e-10,2.1709950582813644e-10,3.2474305963527173e-17,-2.7226171009804123e-09,-2.6753005856442617e-09,-2.6753005856442617e-09,-7.430191258598405e-17,-7.416370054140724e-17
28.6,-3.7371303126670624e-10,1.4420575279877335e-09,-2.2994939286036242e-10,2.1498864048662096e-10,3.102791469153785e-17,-2.670026561718303e-09,-2.6231256153464086e-09,-2.6231256153464086e-09,-7.094421625968195e-17,-7.081056508009903e-17
28.62,-3.4532649695513256e-10,1.399097211541011e-09,-2.2566837287740782e-10,2.1284831879142156e-10,2.9646949747102114e-17,-2.6179662359877087e-09,-2.5715455578236555e-09,-2.5715455578236555e-09,-6.772937138254177e-17,-6.760382165947312e-17
28.64,-3.1779009775505356e-10,1.3569949950355763e-09,-2.2143353817227762e-10,2.1067957019709541e-10,2.832866621256963e-17,-2.566410064728179e-09,-2.5206337548199944e-09,-2.5206337548199944e-09,-6.465323751679562e-17,-6.45313021076248e-17
28.66,-2.910868005841206e-10,1.3157388686121719e-09,-2.1724133603129303e-10,2.0848637763137258e-10,2.7070326269531085e-17,-2.5156054949838957e-09,-2.470259677217408e-09,-2.470259677217408e-09,-6.170809491592124e-17,-6.159008594233067e-17
28.68,-2.6519977827041913e-10,1.2753200153190056e-09,-2.1309176645445405e-10,2.062692630892766e-10,2.586937315215149e-17,-2.4653382250739974e-09,-2.4205063110316397e-09,-2.4205063110316397e-09,-5.889031761132722e-17,-5.877985632122311e-17
28.7,-2.401123941581231e-10,1.2357280154074634e-09,-2.0898660579860007e-10,2.0403043282995757e-10,2.472333132800325e-17,-2.415601312796992e-09,-2.3713495808787763e-09,-2.3713495808787763e-09,-5.619452572220583e-17,-5.609170611346969e-17
28.72,-2.1580821082645586e-10,1.1969533087833393e-09,-2.049276304205705e-10,2.0177092391644127e-10,2.362983332940189e-17,-2.3664596880322393e-09,-2.3227800174277113e-09,-2.3227800174277113e-09,-5.361572622411402e-17,-5.3516192335978734e-17
28.74,-1.922709994773132e-10,1.1589847952342483e-09,-2.0091306396352593e-10,1.9949342288993317e-10,2.258656424277973e-17,-2.317990800240279e-09,-2.2747720677518376e-09,-2.2747720677518376e-09,-5.114892684860386e-17,-5.1052689224284674e-17
28.76,-1.6948474279570438e-10,1.121812280664124e-09,-1.9694290642746637e-10,1.971995993722957e-10,2.159132424943776e-17,-2.2700829181065946e-09,-2.2274893482568417e-09,-2.2274893482568417e-09,-4.879246834245899e-17,-4.870705062901457e-17
28.78,-1.4743363439025254e-10,1.085425073543816e-09,-1.9302248688291002e-10,1.9489146973344544e-10,2.0642014780488183e-17,-2.2227216591908026e-09,-2.1807355808582365e-09,-2.1807355808582365e-09,-4.653870251691891e-17,-4.6452410441983073e-17
28.8,-1.2610208990750028e-10,1.0498116655649486e-09,-1.8914647625933867e-10,1.9257181611872635e-10,1.9736559498737567e-17,-2.1761519695447856e-09,-2.1346667169416894e-09,-2.1346667169416894e-09,-4.438612499436574e-17,-4.430659451742965e-17
28.82,-1.0547473032548614e-10,1.0149629851485727e-09,-1.8531665091359173e-10,1.9024075250012601e-10,1.8873034400708374e-17,-2.1300900325761163e-09,-2.0891078728325785e-09,-2.0891078728325785e-09,-4.232780473221333e-17,-4.225105537571102e-17
28.84,-8.553637326166688e-11,9.808683267227732e-10,-1.815347872025086e-10,1.879002910183745e-10,1.8049572010437164e-17,-2.084626207979971e-09,-2.0442216217883235e-09,-2.0442216217883235e-09,-4.036252394491482e-17,-4.028836731395568e-17
28.86,-6.627205520098161e-11,9.475164512999128e-10,-1.7779910876924987e-10,1.8555272468209806e-10,1.7264352714509647e-17,-2.039832866088104e-09,-2.000081701854143e-09,-2.000081701854143e-09,-3.8487638664077286e-17,-3.842306390252834e-17
28.88,-4.7667020446483894e-11,9.148983259693503e-10,-1.7411139197065495e-10,1.8319813408136957e-10,1.6515681270721357e-17,-1.9956073163698277e-09,-1.9563358058141957e-09,-1.9563358058141957e-09,-3.669413966874772e-17,-3.662817001975712e-17
28.9,-2.9706708156333794e-11,8.830025556880732e-10,-1.7046986044988444e-10,1.8083904403503974e-10,1.5801882444812584e-17,-1.9520416876549075e-09,-1.913323078417898e-09,-1.913323078417898e-09,-3.4983744516996887e-17,-3.4923644818297753e-17
28.92,-1.2376776591328203e-11,8.518195203764816e-10,-1.6687451420693833e-10,1.7847597097306643e-10,1.512138027842488e-17,-1.9090317982842034e-09,-1.8708685825858494e-09,-1.8708685825858494e-09,-3.335047082598384e-17,-3.329598105892224e-17
28.94,4.3369220885684965e-12,8.213388906464007e-10,-1.6332890595549543e-10,1.7611023149270337e-10,1.4472670227236574e-17,-1.8665804051542642e-09,-1.8289667453008185e-09,-1.8289667453008185e-09,-3.179108046978026e-17,-3.173496450154044e-17
28.96,2.0448321409306685e-11,7.915501328804348e-10,-1.5982948298187694e-10,1.737434111391475e-10,1.3854279044219536e-17,-1.8248572307281308e-09,-1.7877009175104962e-09,-1.7877009175104962e-09,-3.030366944178278e-17,-3.0249180941824336e-17
28.98,3.5971158792625875e-11,7.624434067425054e-10,-1.5637624528608285e-10,1.713762151848247e-10,1.32648164470915e-17,-1.7836813900450081e-09,-1.7471621363595833e-09,-1.7471621363595833e-09,-2.888641519789426e-17,-2.8840433503045614e-17
29.0,5.091896489405684e-11,7.340085516291479e-10,-1.5297096922495257e-10,1.6900976290086294e-10,1.2702954529616286e-17,-1.7430555126200965e-09,-1.7070818600477737e-09,-1.7070818600477737e-09,-2.7532858649572883e-17,-2.748835689619935e-17
29.02,6.530507166637047e-11,7.062352213961826e-10,-1.496136547984861e-10,1.6664541361202866e-10,1.2167412622106202e-17,-1.7030656253939312e-09,-1.6676350038294127e-09,-1.6676350038294127e-09,-2.6242596146827868e-17,-2.6199514551707986e-17
29.04,7.914259687241169e-11,6.791131830775853e-10,-1.4630252564984403e-10,1.6428437704333665e-10,1.16569579090584e-17,-1.6637087042770288e-09,-1.6287321180793139e-09,-1.6287321180793139e-09,-2.501183954959555e-17,-2.4970014257915144e-17
29.06,9.244446753460905e-11,6.526327889787034e-10,-1.4303935813586577e-10,1.6192711766160753e-10,1.117042892388466e-17,-1.624896668757684e-09,-1.5904686985794676e-09,-1.5904686985794676e-09,-2.3839212413866665e-17,-2.379858756530383e-17
29.08,1.0522340594892798e-10,6.267836503735513e-10,-1.3982237589971191e-10,1.5957503989490007e-10,1.0706693463086297e-17,-1.5867235893255526e-09,-1.5528435958887243e-09,-1.5528435958887243e-09,-2.2722222396749672e-17,-2.2685763625727155e-17
29.1,1.174919353393884e-10,6.015560400100811e-10,-1.3665335529822187e-10,1.5722889622828077e-10,1.0264689308420614e-17,-1.5491003830541194e-09,-1.5157709728057997e-09,-1.5157709728057997e-09,-2.1657481900035565e-17,-2.162197472118342e-17
29.12,1.2926237491526463e-10,5.769395327577012e-10,-1.3353229633139563e-10,1.5488999906932934e-10,9.843382805510117e-18,-1.5121185128894359e-09,-1.4793411083986135e-09,-1.4793411083986135e-09,-2.0643779346211108e-17,-2.0608944754706428e-17
29.14,1.4054684608644309e-10,5.529246081159204e-10,-1.304556462855544e-10,1.525589942908278e-10,9.441785407003601e-18,-1.4757783791588482e-09,-1.4434710749643377e-09,-1.4434710749643377e-09,-1.96779738975607e-17,-1.964689686273661e-17
29.16,1.5135727571423297e-10,5.295010002884298e-10,-1.2742695787437697e-10,1.5023704682149005e-10,9.05896569015717e-18,-1.4399116306719739e-09,-1.408162353281737e-09,-1.408162353281737e-09,-1.8758023290892352e-17,-1.872764426351832e-17
29.18,1.6170537801111298e-10,5.066586159237659e-10,-1.2444445474102395e-10,1.4792528582497833e-10,8.694016932441004e-18,-1.4046950809977191e-09,-1.3734193075343556e-09,-1.3734193075343556e-09,-1.788198433194205e-17,-1.7852000145035948e-17
29.2,1.7160268420791397e-10,4.843884885524156e-10,-1.2150636052865593e-10,1.4562387562638645e-10,8.346086126061512e-18,-1.370044466089334e-09,-1.3392528960464305e-09,-1.3392528960464305e-09,-1.7048031310816213e-17,-1.7021482919986068e-17
29.22,1.8106054661169384e-10,4.626815891930722e-10,-1.1861445159411232e-10,1.4333289190329556e-10,8.014367196885649e-18,-1.3358839838206896e-09,-1.3056767526743731e-09,-1.3056767526743731e-09,-1.6254421427301414e-17,-1.623109838684113e-17
29.24,1.9009012355655298e-10,4.415279083010867e-10,-1.1577050429423252e-10,1.4105350535939599e-10,7.698080392954336e-18,-1.302313947825571e-09,-1.2726938777092823e-09,-1.2726938777092823e-09,-1.54994119818407e-17,-1.5476154085891045e-17
29.26,1.9870235895180065e-10,4.2091595058615795e-10,-1.1297274227217713e-10,1.3878847503924587e-10,7.396454562436098e-18,-1.2694246603564417e-09,-1.2402926348168245e-09,-1.2402926348168245e-09,-1.4781244749175753e-17,-1.475804082542545e-17
29.28,2.0690798805966696e-10,4.008366356207843e-10,-1.1021938917110674e-10,1.365380274124391e-10,7.108774900947603e-18,-1.2371178433175597e-09,-1.2084869878401446e-09,-1.2084869878401446e-09,-1.4098379638959918e-17,-1.4077919381160558e-17
29.3,2.1471757506466222e-10,3.812813815540683e-10,-1.0751222134786076e-10,1.3430195493702655e-10,6.834375385957074e-18,-1.2053192701368312e-09,-1.1772046948587878e-09,-1.1772046948587878e-09,-1.3448548251371284e-17,-1.342787353402875e-17
29.32,2.2214149929407516e-10,3.6224103730391063e-10,-1.0484590973192098e-10,1.320807684485456e-10,6.572592571579029e-18,-1.1741329605965737e-09,-1.146367848217061e-09,-1.146367848217061e-09,-1.2829586487946086e-17,-1.2811491764060232e-17
29.34,2.2918998186406027e-10,3.4370771932293873e-10,-1.0222400703696621e-10,1.2987388168880219e-10,6.322834312671421e-18,-1.14330778570536e-09,-1.1160857356795638e-09,-1.1160857356795638e-09,-1.2241024446368203e-17,-1.2225224419715817e-17
29.36,2.3587306848146396e-10,3.2567266410566194e-10,-9.964651326299645e-11,1.2768135775428519e-10,6.0845131252201725e-18,-1.1130376564139206e-09,-1.0862837342039972e-09,-1.0862837342039972e-09,-1.168084885763747e-17,-1.1664755568798102e-17
29.38,2.4220062500841526e-10,3.0812595355507674e-10,-9.711342841001169e-11,1.2550474656664164e-10,5.8570613371217285e-18,-1.0833378699415489e-09,-1.0571419851214026e-09,-1.0571419851214026e-09,-1.114926737876583e-17,-1.1135263441592298e-17
29.4,2.4818231003267417e-10,2.9105793543643076e-10,-9.462475247801194e-11,1.2334525076317912e-10,5.63993799499418e-18,-1.0542091198265638e-09,-1.0284866219516643e-09,-1.0284866219516643e-09,-1.0643596109766547e-17,-1.0628949094085323e-17
29.42,2.5382760897528074e-10,2.744601984663411e-10,-9.21787091101578e-11,1.2120287841667747e-10,5.43263186969006e-18,-1.0256561240658138e-09,-1.000333902423012e-09,-1.000333902423012e-09,-1.0162765874984653e-17,-1.0147483260855209e-17
29.44,2.591458418339395e-10,2.583248418346788e-10,-8.977352194960986e-11,1.1907722350917265e-10,5.23465968034464e-18,-9.976075620046045e-10,-9.727045883868292e-10,-9.727045883868292e-10,-9.705763457512668e-18,-9.6922529478215e-18
29.46,2.6414617037108466e-10,2.4264306432766254e-10,-8.741096735320752e-11,1.1696878901279742e-10,5.045563605690192e-18,-9.699958293723585e-10,-9.45609572778199e-10,-9.45609572778199e-10,-9.271568215500042e-18,-9.259791800970397e-18
29.48,2.6883756169849256e-10,2.2740532482804128e-10,-8.50928216777902e-11,1.1487897971540224e-10,4.86490220497091e-18,-9.42919590507219e-10,-9.190523363940989e-10,-9.190523363940989e-10,-8.859167612996522e-18,-8.84648545353919e-18
29.5,2.7322880158443146e-10,2.1260260542977613e-10,-8.281375585283968e-11,1.128087941143966e-10,4.692239159000975e-18,-9.164690381433316e-10,-8.930403941915018e-10,-8.930403941915018e-10,-8.467604433393628e-18,-8.458760786817388e-18
29.52,2.7732851554866814e-10,1.9822796626849168e-10,-8.057732259203476e-11,1.1075694490644303e-10,4.52719562182273e-18,-8.903895752661518e-10,-8.674245861821239e-10,-8.674245861821239e-10,-8.09485436975462e-18,-8.084951240077235e-18
29.54,2.811451732934498e-10,1.8427233539121725e-10,-7.838174553853605e-11,1.0872462884846085e-10,4.369383748850576e-18,-8.648841850280336e-10,-8.423882839482465e-10,-8.423882839482465e-10,-7.74126424035983e-18,-7.73258611954341e-18
29.56,2.8468706946002043e-10,1.7072785477637526e-10,-7.622702469234355e-11,1.0671166278449892e-10,4.218445033414257e-18,-8.398707528807199e-10,-8.17772669402272e-10,-8.17772669402272e-10,-7.404897277098461e-18,-7.395062704712905e-18
29.58,2.8796232688488666e-10,1.5758539957318928e-10,-7.411138369661785e-11,1.0471951247125476e-10,4.0740275076873006e-18,-8.153679775037305e-10,-7.936691120781985e-10,-7.936691120781985e-10,-7.085541049125644e-18,-7.076832225509703e-18
29.6,2.909789122549855e-10,1.4483759739676632e-10,-7.203482255135896e-11,1.0274764226216586e-10,3.935809463270005e-18,-7.912911384997797e-10,-7.700115886072654e-10,-7.700115886072654e-10,-6.78196460948809e-18,-6.774277939458837e-18
29.62,2.9374463614350557e-10,1.324765268184666e-10,-6.999911761340627e-11,1.0079635466200012e-10,3.803487176058364e-18,-7.676623111728003e-10,-7.46903242764284e-10,-7.46903242764284e-10,-6.4940124220439845e-18,-6.487115511796999e-18
29.64,2.962671561654131e-10,1.2049535550273449e-10,-6.800071616908099e-11,9.88647221305334e-11,3.676763147247699e-18,-7.445820973118134e-10,-7.241027591229592e-10,-7.241027591229592e-10,-6.2195464016451e-18,-6.211362432975946e-18
29.66,2.9855398124752497e-10,1.0888526724192576e-10,-6.604139457522251e-11,9.695423848993278e-11,3.555358458094219e-18,-7.219020033718266e-10,-7.01969036281733e-10,-7.01969036281733e-10,-5.959918495218235e-18,-5.9544959336017546e-18
29.68,3.006124529944966e-10,9.763853987091957e-11,-6.411937647499144e-11,9.506511028751216e-11,3.439003485288612e-18,-6.997111674932848e-10,-6.801607224099951e-10,-6.801607224099951e-10,-5.7125819060248526e-18,-5.707818120618712e-18
29.7,3.024497535272699e-10,8.674754242548975e-11,-6.223821458206658e-11,9.3197393333486e-11,3.3274538161253606e-18,-6.779375213117707e-10,-6.588734556863804e-10,-6.588734556863804e-10,-5.4779538384236325e-18,-5.471699127018479e-18
29.72,3.040729152071084e-10,7.620443009564987e-11,-6.039257982592972e-11,9.135186818712841e-11,3.2204580934807738e-18,-6.567723047222578e-10,-6.379386380931079e-10,-6.379386380931079e-10,-5.2545863847158975e-18,-5.246831471550137e-18
29.74,3.0548882602500286e-10,6.600244214034624e-11,-5.858247220658086e-11,8.952794599796927e-11,3.1177928477188856e-18,-6.359627138939024e-10,-6.175572307455092e-10,-6.175572307455092e-10,-5.042885436049367e-18,-5.0375298854287275e-18
29.76,3.06704229008533e-10,5.6134114265704424e-11,-5.680966808085941e-11,8.772600449997078e-11,3.019247084567274e-18,-6.155313261640287e-10,-5.975643960396334e-10,-5.975643960396334e-10,-4.841501163991829e-18,-4.836479550261411e-18
29.78,3.077257247837842e-10,4.6592860994494235e-11,-5.5070614735086565e-11,8.594557680603988e-11,2.9246124629829122e-18,-5.955781711848778e-10,-5.778930297257751e-10,-5.778930297257751e-10,-4.649621938105804e-18,-4.644866645286397e-18
29.8,3.085597850828078e-10,3.7371481937076964e-11,-5.3368864882941125e-11,8.418682716007274e-11,2.833703175018883e-18,-5.759498528363127e-10,-5.588248974228138e-10,-5.588248974228138e-10,-4.46801576053426e-18,-4.4653219896128355e-18
29.82,3.0921272584108836e-10,2.8462751891770687e-11,-5.170264216758369e-11,8.245008834174196e-11,2.7463314147370886e-18,-5.568358529254157e-10,-5.400184583900723e-10,-5.400184583900723e-10,-4.294717452036146e-18,-4.290336298677289e-18
29.84,3.096907335399823e-10,1.986022713873564e-11,-5.006839387533546e-11,8.073510088211452e-11,2.6623192080104812e-18,-5.381625509975457e-10,-5.21671216385508e-10,-5.21671216385508e-10,-4.130132076663583e-18,-4.127575975977833e-18
29.86,3.0999986495993115e-10,1.1557628610385564e-11,-4.8469672719875234e-11,7.904134227121407e-11,2.581511610681196e-18,-5.197740554587433e-10,-5.037146508857605e-10,-5.037146508857605e-10,-3.973539287863472e-18,-3.9710395578732356e-18
29.88,3.1014604212670276e-10,3.5476422687984813e-12,-4.6904702344363614e-11,7.736959738614953e-11,2.5037475379518146e-18,-5.018660051671364e-10,-4.860697715053113e-10,-4.860697715053113e-10,-3.824258575866994e-18,-3.820037103233406e-18
29.9,3.101350482679661e-10,-4.176439062605176e-12,-4.53717063919612e-11,7.572009668940333e-11,2.4288763269070495e-18,-4.843599478864141e-10,-4.689288687417943e-10,-4.689288687417943e-10,-3.6826406907932486e-18,-3.680027356506946e-18
29.92,3.099725378196126e-10,-1.1620433563412951e-11,-4.3872461219507386e-11,7.409195125476352e-11,2.356763588333664e-18,-4.671825606313017e-10,-4.5213932245724617e-10,-4.5213932245724617e-10,-3.547727365701224e-18,-3.545001658973158e-18
29.94,3.096640344469201e-10,-1.87913932955843e-11,-4.240696682700218e-11,7.24859166186501e-11,2.2872752784148756e-18,-4.504462457524921e-10,-4.357103590289641e-10,-4.357103590289641e-10,-3.419232212872763e-18,-3.414745871547527e-18
29.96,3.0921493608109225e-10,-2.5696023526832952e-11,-4.097344685760618e-11,7.090259799502635e-11,2.2202827606527314e-18,-4.34159798235185e-10,-4.198305196478335e-10,-4.198305196478335e-10,-3.2974575792830508e-18,-3.294299698014552e-18
29.98,3.086305009901932e-10,-3.234011648931852e-11,-3.956834859764058e-11,6.934142254887808e-11,2.155662339520997e-18,-4.182456841300759e-10,-4.041656539695146e-10,-4.041656539695146e-10,-3.1809736192094188e-18,-3.1791249106513752e-18
30.0,3.0791587903628016e-10,-3.872982268584433e-11,-3.8195224760784185e-11,6.780231698200815e-11,2.0933083570023775e-18,-4.0255152819357926e-10,-3.8882180069960947e-10,-3.8882180069960947e-10,-3.069858888831447e-18,-3.0677468401140265e-18
30.02,3.070761008503902e-10,-4.487045558566185e-11,-3.6855851703876397e-11,6.628452387252329e-11,2.0331201542044284e-18,-3.872684066679918e-10,-3.7391164190888803e-10,-3.7391164190888803e-10,-2.9641618750233283e-18,-2.9602326699252194e-18
30.04,3.0611607085927744e-10,-5.076895698731347e-11,-3.554312399955961e-11,6.478927084569313e-11,1.97498337720679e-18,-3.725061015877612e-10,-3.5935003579937184e-10,-3.5935003579937184e-10,-2.8633762473906135e-18,-2.8605776095063646e-18
30.06,3.050405821590244e-10,-5.643038686803179e-11,-3.426059436151263e-11,6.331562926059185e-11,1.9188115163614265e-18,-3.5791954962165255e-10,-3.450726890455222e-10,-3.450726890455222e-10,-2.7670650638976904e-18,-2.763903749898198e-18
30.08,3.0385431220135437e-10,-6.186099958782389e-11,-3.3008262789735454e-11,6.186403278168443e-11,1.8645135829560315e-18,-3.4370737409778944e-10,-3.3126973693744796e-10,-3.3126973693744796e-10,-2.675507711582724e-18,-2.673310234351375e-18
30.1,3.025618098909012e-10,-6.706691887909041e-11,-3.178435292738868e-11,6.043489678817096e-11,1.8120009020562025e-18,-3.2988113634391847e-10,-3.1777500684096427e-10,-3.1777500684096427e-10,-2.5880335959307333e-18,-2.586724380547014e-18
30.12,3.011675147177003e-10,-7.205323823964364e-11,-3.058886477447231e-11,5.90276687614593e-11,1.7611947734040738e-18,-3.163652613407141e-10,-3.0451972597219195e-10,-3.0451972597219195e-10,-2.5042678027758706e-18,-2.502500073483244e-18
30.14,2.9967575939715757e-10,-7.682542714865752e-11,-2.942179833098635e-11,5.76423090837786e-11,1.7120197441048095e-18,-3.031800397934771e-10,-2.916096556860684e-10,-2.916096556860684e-10,-2.4242752003751197e-18,-2.421987967944657e-18
30.16,2.980907796748176e-10,-8.138781690818193e-11,-2.8281377240091388e-11,5.6277501046628743e-11,1.6644037379991843e-18,-2.903407293254665e-10,-2.7898365807460573e-10,-2.7898365807460573e-10,-2.347708039234468e-18,-2.3449204914786384e-18
30.18,2.9641670606193416e-10,-8.574702696605509e-11,-2.716760150178743e-11,5.493474460256631e-11,1.6182770703529509e-18,-2.7778796612082375e-10,-2.6673099399170794e-10,-2.6673099399170794e-10,-2.2746053965179096e-18,-2.2725419821800354e-18
30.2,2.946575518627296e-10,-8.990774714398578e-11,-2.6082247472913878e-11,5.3613367244579175e-11,1.5735793781076916e-18,-2.6552171529691986e-10,-2.548736311767838e-10,-2.548736311767838e-10,-2.20481480451875e-18,-2.2033658710966477e-18
30.22,2.928172305158284e-10,-9.387519996227455e-11,-2.5021762439791928e-11,5.231336235021496e-11,1.5302450978279227e-18,-2.536501709643846e-10,-2.432479390486466e-10,-2.432479390486466e-10,-2.137842194546273e-18,-2.1369981945138535e-18
30.24,2.908995548174578e-10,-9.765426189278727e-11,-2.3987922759260982e-11,5.1034428255821225e-11,1.4882199028570022e-18,-2.4201382024160796e-10,-2.3187228369905274e-10,-2.3187228369905274e-10,-2.0735844788948694e-18,-2.0721188744064582e-18
30.26,2.8890824337195804e-10,-1.0124984064059869e-10,-2.297895207448164e-11,4.977646294588592e-11,1.4474477448655648e-18,-2.307171223663571e-10,-2.2085089852624262e-10,-2.2085089852624262e-10,-2.0120913807596064e-18,-2.0111479438130763e-18
30.28,2.8684691327224966e-10,-1.0466677214495837e-10,-2.19966267422933e-11,4.8539288353554446e-11,1.4078799225253894e-18,-2.1968798593778046e-10,-2.1011137693029876e-10,-2.1011137693029876e-10,-1.953091093434531e-18,-1.9514957927681538e-18
30.3,2.8471908190245157e-10,-1.0791000906064005e-10,-2.1037394049017166e-11,4.732317044016681e-11,1.3694638371234964e-18,-2.0902946250584712e-10,-1.9957564896229916e-10,-1.9957564896229916e-10,-1.8963391125267768e-18,-1.894113064989882e-18
30.32,2.825281824734813e-10,-1.109836657599276e-10,-2.0101253994653234e-11,4.612714555831629e-11,1.3321545317598278e-18,-1.985780223151681e-10,-1.8935746305051718e-10,-1.8935746305051718e-10,-1.8418924795140866e-18,-1.840093405967368e-18
30.34,2.8027756174502516e-10,-1.1389229433071021e-10,-1.9191759292880306e-11,4.495111712743698e-11,1.29591353412035e-18,-1.8835749359726217e-10,-1.7947122840100689e-10,-1.7947122840100689e-10,-1.7896492825472565e-18,-1.7871759003162717e-18
30.36,2.7797045984674076e-10,-1.1664108340673123e-10,-1.830358087318018e-11,4.379573321969837e-11,1.2606929156332902e-18,-1.7855625367705811e-10,-1.6992452465454698e-10,-1.6992452465454698e-10,-1.7395080013985427e-18,-1.738392324691175e-18
30.38,2.7561003453511436e-10,-1.1923387111410874e-10,-1.743849509239226e-11,4.266020018675416e-11,1.2264571057745951e-18,-1.6892019869090935e-10,-1.6047135813903935e-10,-1.6047135813903935e-10,-1.6910312628511457e-18,-1.6892374655032538e-18
30.4,2.731993556978393e-10,-1.2167514493220032e-10,-1.659472559367714e-11,4.15445946040312e-11,1.1931676537669856e-18,-1.5955731968804178e-10,-1.513030937979675e-10,-1.513030937979675e-10,-1.6443919627380351e-18,-1.642878593944883e-18
30.42,2.7074141492728367e-10,-1.2396888997586998e-10,-1.5774048733874224e-11,4.044844538512083e-11,1.1607924174104768e-18,-1.5039270807240138e-10,-1.424372601294661e-10,-1.424372601294661e-10,-1.599511170328276e-18,-1.5982398773992173e-18
30.44,2.682391199883788e-10,-1.2611922213187017e-10,-1.497468815614411e-11,3.937145856843369e-11,1.1292968374530676e-18,-1.4153101616498737e-10,-1.3371210358552127e-10,-1.3371210358552127e-10,-1.5561198930215109e-18,-1.5541622079504369e-18
30.46,2.65695290192311e-10,-1.2813086911225043e-10,-1.4196643860486802e-11,3.831419959644626e-11,1.0986495152969027e-18,-1.3290108509501904e-10,-1.2540250587046834e-10,-1.2540250587046834e-10,-1.5144427174310797e-18,-1.5135792047635702e-18
30.48,2.6311266210621644e-10,-1.3000726779586147e-10,-1.3441692203741695e-11,3.7275896690826133e-11,1.0688235405987682e-18,-1.2451011799422154e-10,-1.1726132511034626e-10,-1.1726132511034626e-10,-1.4741325826987223e-18,-1.4725565569445465e-18
30.5,2.604938916333178e-10,-1.317528229528546e-10,-1.2706280472229992e-11,3.625684230630197e-11,1.0397871316943674e-18,-1.1646497436372338e-10,-1.0938807648535201e-10,-1.0938807648535201e-10,-1.4352239798738436e-18,-1.4338007284040012e-18
30.52,2.5784155135662474e-10,-1.333715102299066e-10,-1.199040866595169e-11,3.525701779033057e-11,1.0115140207438379e-18,-1.0860130997700977e-10,-1.0170664874897769e-10,-1.0170664874897769e-10,-1.39758251749679e-18,-1.3962825208102469e-18
30.54,2.551581468565602e-10,-1.3486662975113765e-10,-1.1294076784906792e-11,3.427566151200217e-11,9.839796882723672e-19,-1.0093145533729612e-10,-9.414785918365814e-11,-9.414785918365814e-11,-1.3610937618319774e-18,-1.3590951746474e-18
30.56,2.524461095821719e-10,-1.362424736559716e-10,-1.0619061185934697e-11,3.3313208964062644e-11,9.571617133625e-19,-9.347496168338183e-11,-8.707560582163508e-11,-8.707560582163508e-11,-1.3259804473358994e-18,-1.3248657704220505e-18
30.58,2.497077830319678e-10,-1.3750211264289146e-10,-9.961809155356605e-12,3.23689017326739e-11,9.310347789193277e-19,-8.632683390285814e-11,-7.997543602599763e-11,-7.997543602599763e-11,-1.2917994764452505e-18,-1.2899926162154537e-18
30.6,2.469454610659001e-10,-1.386484234948554e-10,-9.322320693172514e-12,3.144182678885854e-11,9.055781093167292e-19,-7.9331725392217e-11,-7.313614744266693e-11,-7.313614744266693e-11,-1.2587063815167588e-18,-1.2569563416281356e-18
30.62,2.441613669193182e-10,-1.396862759488944e-10,-8.700595799382427e-12,3.053335946230325e-11,8.807708283442426e-19,-7.250982259045218e-11,-6.655459689554096e-11,-6.655459689554096e-11,-1.2266560944235466e-18,-1.225680545824181e-18
30.64,2.4135764324681017e-10,-1.4061807687342958e-10,-8.100187187665142e-12,2.964222397943059e-11,8.565970432301459e-19,-6.585933258112621e-11,-6.025518440785799e-11,-6.025518440785799e-11,-1.1955981115819472e-18,-1.1946312324948623e-18
30.66,2.3853636937700633e-10,-1.414469156761883e-10,-7.51398943066306e-12,2.876791809753264e-11,8.330326855754168e-19,-5.95777977519442e-11,-5.389856925233075e-11,-5.389856925233075e-11,-1.165319937692671e-18,-1.1636736562695426e-18
30.68,2.356995656008112e-10,-1.4217724544627829e-10,-6.9473315988943796e-12,2.7911434502772497e-11,8.100640064807286e-19,-5.3332897044652176e-11,-4.7931809526146634e-11,-4.7931809526146634e-11,-1.1360103172253489e-18,-1.1343667071625382e-18
30.7,2.32849173166311e-10,-1.4281176923887353e-10,-6.398437335519702e-12,2.7072121579578717e-11,7.876731322577821e-19,-4.7387928184986294e-11,-4.219378023651495e-11,-4.219378023651495e-11,-1.1075410947451222e-18,-1.1058901764924536e-18
30.72,2.2998706775567296e-10,-1.4335360463241705e-10,-5.863753926860227e-12,2.6249795477178062e-11,7.658415260686625e-19,-4.167245552643332e-11,-3.651996603043679e-11,-3.651996603043679e-11,-1.0798174732536113e-18,-1.0781495014667042e-18
30.74,2.271150789606581e-10,-1.4380590802796153e-10,-5.346834086594754e-12,2.5444226917199985e-11,7.4455658416912265e-19,-3.602461078418329e-11,-3.110152907412423e-11,-3.110152907412423e-11,-1.0528754333056668e-18,-1.0511755848609108e-18
30.76,2.2423496605313903e-10,-1.4417170047990122e-10,-4.845901457883883e-12,2.46554238321597e-11,7.238025743529616e-19,-3.063181402189458e-11,-2.5948234393148935e-11,-2.5948234393148935e-11,-1.0266773693659837e-18,-1.0255343928087801e-18
30.78,2.2134842123264644e-10,-1.444534376411841e-10,-4.357403327048814e-12,2.3882469559336748e-11,7.035632202465672e-19,-2.5416505652705002e-11,-2.0724524624767738e-11,-2.0724524624767738e-11,-1.0011104219574586e-18,-9.999089253644927e-19
30.8,2.1845711075790701e-10,-1.4465401446745146e-10,-3.8902214782865485e-12,2.31252361934575e-11,6.838311750045666e-19,-2.0224239913912552e-11,-1.5974988444419074e-11,-1.5974988444419074e-11,-9.762659099628675e-19,-9.74997847403094e-19
30.82,2.1556260236277874e-10,-1.4477684585304045e-10,-3.431921413721284e-12,2.2384361495759903e-11,6.645854983985056e-19,-1.5501527283201885e-11,-1.117017586906195e-11,-1.117017586906195e-11,-9.520191734234052e-19,-9.512276232453207e-19
30.84,2.1266644669652038e-10,-1.448240278347214e-10,-2.9913849175500218e-12,2.1658617456794912e-11,6.458197126323281e-19,-1.0641892318006113e-11,-6.5995853353283975e-12,-6.5995853353283975e-12,-9.283915530129727e-19,-9.275098008899598e-19
30.86,2.097701269514153e-10,-1.4479767776312096e-10,-2.5650592760939617e-12,2.094744871589883e-11,6.275199134791748e-19,-6.1034990376793256e-12,-2.1886837085719237e-12,-2.1886837085719237e-12,-9.053453920069422e-19,-9.04370484480207e-19
30.88,2.0687506630343887e-10,-1.4470225933042812e-10,-2.1529444893531036e-12,2.0252506573890642e-11,6.09674658436363e-19,-1.7259110771553959e-12,2.0678568687013624e-12,2.0678568687013624e-12,-8.828687411384699e-19,-8.817960037389619e-19
30.9,2.0398264064865146e-10,-1.4453857360874803e-10,-1.7550405573274475e-12,1.9571786345115766e-11,5.922731360968635e-19,2.4963861789331096e-12,6.142238259311895e-12,6.142238259311895e-12,-8.609311443778492e-19,-8.597611924739637e-19
30.92,2.0109416523729973e-10,-1.4431082609195021e-10,-1.3677947663381929e-12,1.8906863663636764e-11,5.753029186879741e-19,6.5356033098939655e-12,1.0127954129747434e-11,1.0127954129747434e-11,-8.395224058212134e-19,-8.387204517663889e-19
30.94,1.9821092296581335e-10,-1.4401947127239595e-10,-9.983125437429408e-13,1.8255453094187427e-11,5.587576431751385e-19,1.0571335705973605e-11,1.3906040761092961e-11,1.3906040761092961e-11,-8.186115836474434e-19,-8.172423639984908e-19
30.96,1.9533413052123068e-10,-1.4366915533616893e-10,-6.377121053446899e-13,1.7619681144843635e-11,5.426230085467012e-19,1.4224943124127796e-11,1.757540450627551e-11,1.757540450627551e-11,-7.981960602021234e-19,-7.971680067204178e-19
30.98,1.92464967968543e-10,-1.4326037997816992e-10,-2.913225216616411e-13,1.699742282193854e-11,5.268921970178103e-19,1.7942580520118482e-11,2.101850735558757e-11,2.101850735558757e-11,-7.782390375313405e-19,-7.775265820486015e-19
31.0,1.8960455483012882e-10,-1.4279717251976693e-10,4.263256414560601e-14,1.6390227086665596e-11,5.115553350628746e-19,2.1434433646284676e-11,2.4507484131143947e-11,2.4507484131143947e-11,-7.587656851511597e-19,-7.5751415401319e-19
31.02,1.8675398159432931e-10,-1.4227982346407084e-10,3.659295089164516e-13,1.5795988128661948e-11,4.966025290348832e-19,2.479298735619717e-11,2.7746829810088188e-11,2.7746829810088188e-11,-7.397158448644677e-19,-7.38754260522812e-19
31.04,1.8391428904588115e-10,-1.4171235963618602e-10,6.750155989720952e-13,1.5216327116161616e-11,4.820271255975785e-19,2.807782283170729e-11,3.08320133941733e-11,3.08320133941733e-11,-7.2109335233480575e-19,-7.200140313142531e-19
31.06,1.8108647549586376e-10,-1.4109492316762495e-10,9.734435479913373e-13,1.4649098420886054e-11,4.67818815985003e-19,3.112094176061596e-11,3.382416827886898e-11,3.382416827886898e-11,-7.028885134488995e-19,-7.016923991441737e-19
31.08,1.782715039016689e-10,-1.40431322291846e-10,1.2612133559741778e-12,1.4095649321725308e-11,4.539699960719081e-19,3.4068935580292517e-11,3.6637450899284774e-11,3.6637450899284774e-11,-6.850771362599364e-19,-6.841285345843936e-19
31.1,1.7547028035805963e-10,-1.397226136792146e-10,1.538325022920617e-12,1.355514416388466e-11,4.404725136839531e-19,3.692506722556299e-11,3.9433959701399785e-11,3.9433959701399785e-11,-6.676827061942464e-19,-6.666153630940449e-19
31.12,1.7268368579237626e-10,-1.3897140497440516e-10,1.8030021919912542e-12,1.3027894390901308e-11,4.2731963569460764e-19,3.967523440795761e-11,4.194313765599188e-11,4.194313765599188e-11,-6.506262192461019e-19,-6.497813356784757e-19
31.14,1.6991253741279998e-10,-1.3818000615701534e-10,2.0605739337042905e-12,1.251408643336393e-11,4.145019597477108e-19,4.2226751958550695e-11,4.4602016992182026e-11,4.4602016992182026e-11,-6.340198628668003e-19,-6.330467745416026e-19
31.16,1.6715765465053366e-10,-1.3734786376059297e-10,2.305711177541525e-12,1.201106863645611e-11,4.020135765844315e-19,4.4834817044945425e-11,4.693394073446934e-11,4.693394073446934e-11,-6.177071724851419e-19,-6.169304966765388e-19
31.18,1.6441980152650381e-10,-1.3647939788240403e-10,2.540190280342358e-12,1.1521264909060012e-11,3.8984755738609245e-19,4.720639039518927e-11,4.9131386674916496e-11,4.9131386674916496e-11,-6.017405477585235e-19,-6.011490162716611e-19
31.2,1.6169969548961434e-10,-1.3557452232203435e-10,2.7675639557855902e-12,1.1042694163951827e-11,3.779950985904967e-19,4.944326794724459e-11,5.152430601969972e-11,5.152430601969972e-11,-5.862210235016163e-19,-5.852040361615614e-19
31.22,1.5899806029902746e-10,-1.3463554058143264e-10,2.9825031333530205e-12,1.0575636834662036e-11,3.6645157493475064e-19,5.169466591811913e-11,5.3486254214625164e-11,5.3486254214625164e-11,-5.709231188546224e-19,-5.700741816734981e-19
31.24,1.563155326504276e-10,-1.3366552366587269e-10,3.1885605267234496e-12,1.0121339565081696e-11,3.552096561324063e-19,5.3694304167350006e-11,5.5465452238649467e-11,5.5465452238649467e-11,-5.560004814567608e-19,-5.550312264285709e-19
31.26,1.536527345631976e-10,-1.3266362814430653e-10,3.389288849575678e-12,9.677222595963706e-12,3.44260815101694e-19,5.562085910752005e-11,5.751926257485941e-11,5.751926257485941e-11,-5.414664784435782e-19,-5.403911867029724e-19
31.28,1.510102907047306e-10,-1.316331971963605e-10,3.5775826745521044e-12,9.244669933023297e-12,3.336017573400715e-19,5.7618605652678564e-11,5.912126772268742e-11,5.912126772268742e-11,-5.271056027352699e-19,-5.264286476363009e-19
31.3,1.483887378781035e-10,-1.3057593202511197e-10,3.75699471533153e-12,8.823760511764256e-12,3.232251625082618e-19,5.93442529057324e-11,6.079813303953278e-11,6.079813303953278e-11,-5.1312277835542955e-19,-5.123301011134835e-19
31.32,1.4578860962004043e-10,-1.2949154976680234e-10,3.9328540424321545e-12,8.412593511002757e-12,3.131227395636058e-19,6.096655412956846e-11,6.261424119381022e-11,6.261424119381022e-11,-4.995415756907085e-19,-4.986418326364698e-19
31.34,1.432104478423083e-10,-1.2838226398853901e-10,4.094502514817577e-12,8.011555421587061e-12,3.0329187450629467e-19,6.272337956162809e-11,6.394566172705283e-11,6.394566172705283e-11,-4.860809465663725e-19,-4.852991275873013e-19
31.36,1.4065469779534534e-10,-1.2725111030512248e-10,4.250821916684799e-12,7.622203355602647e-12,2.937250475885366e-19,6.408859218940642e-11,6.53322441648561e-11,6.53322441648561e-11,-4.729758536299674e-19,-4.723091969797175e-19
31.38,1.3812179982186114e-10,-1.2609822027315865e-10,4.401812248033821e-12,7.243082995790964e-12,2.844160230351557e-19,6.550610181674433e-11,6.684397771560947e-11,6.684397771560947e-11,-4.6025495059908195e-19,-4.594763385338639e-19
31.4,1.3561220844215812e-10,-1.2492237047262508e-10,4.5421444383464404e-12,6.8714234207982284e-12,2.75359237362495e-19,6.695647593117384e-11,6.809341391912837e-11,6.809341391912837e-11,-4.477242558988851e-19,-4.468453230565857e-19
31.42,1.3312630434670683e-10,-1.2373060651011858e-10,4.675371201301459e-12,6.512836516414254e-12,2.6655117831247864e-19,6.814724365749295e-11,6.912592205771015e-11,6.912592205771015e-11,-4.35405952367759e-19,-4.348242043850909e-19
31.44,1.3066443297251556e-10,-1.2252031275180024e-10,4.803268893738277e-12,6.163203799934758e-12,2.579840807518618e-19,6.92979265403003e-11,7.02536118564832e-11,7.02536118564832e-11,-4.2344051009774735e-19,-4.2293813834369632e-19
31.46,1.2822694847014165e-10,-1.2129241594388903e-10,4.927613872496295e-12,5.822150792456346e-12,2.4965215449963866e-19,7.045213170190846e-11,7.146658774070393e-11,7.146658774070393e-11,-4.1182121132386883e-19,-4.1138339055399306e-19
31.48,1.2581420240073593e-10,-1.2004915120028937e-10,5.03419528286031e-12,5.49046122916571e-12,2.4155346748847016e-19,7.168843260329293e-11,7.223524008983085e-11,7.223524008983085e-11,-4.0027110370465897e-19,-3.995772712962491e-19
31.5,1.2342642740852116e-10,-1.1879496555490812e-10,5.140776693224325e-12,5.1712965649766894e-12,2.336811800333141e-19,7.231137960256867e-11,7.311419392434669e-11,7.311419392434669e-11,-3.8907488909812666e-19,-3.884573650151057e-19
31.52,1.2106389253260871e-10,-1.1752595334808847e-10,5.242029033070139e-12,4.859180328678146e-12,2.2602868639237737e-19,7.321531105852698e-11,7.40471738554344e-11,7.40471738554344e-11,-3.781929531427963e-19,-3.7748046307559723e-19
31.54,1.1872687181009835e-10,-1.1624413985602945e-10,5.339728659237153e-12,4.555111225643895e-12,2.185912093761557e-19,7.408262090854683e-11,7.485952449678724e-11,7.485952449678724e-11,-3.6752912760237413e-19,-3.6703416451339125e-19
31.56,1.1641563438827576e-10,-1.1494950270070758e-10,5.424993787528365e-12,4.257703919808817e-12,2.1136479186026381e-19,7.500542810435087e-11,7.553619714076852e-11,7.553619714076852e-11,-3.570676136113495e-19,-3.5634505717280554e-19
31.58,1.141303499801077e-10,-1.1364917532800346e-10,5.504929845301376e-12,3.9730435743106155e-12,2.0434681111133586e-19,7.552778030831129e-11,7.594820867143371e-11,7.594820867143371e-11,-3.4673829046377904e-19,-3.4622009576554394e-19
31.6,1.1187116549280265e-10,-1.1233930316657652e-10,5.5848659030743875e-12,3.696042377107959e-12,1.975290112147258e-19,7.605580790524955e-11,7.675532531340719e-11,7.675532531340719e-11,-3.368950813610301e-19,-3.3628890513042237e-19
31.62,1.0963828623440834e-10,-1.1101993229691914e-10,5.6559201766503975e-12,3.425445422630949e-12,1.9090768716003505e-19,7.679240473365865e-11,7.722864677798285e-11,7.722864677798285e-11,-3.2712856721698453e-19,-3.2657454445271273e-19
31.64,1.0743188172807182e-10,-1.0969182172829776e-10,5.723421736547607e-12,3.1612846609992685e-12,1.8447725922013902e-19,7.728750585676866e-11,7.78226887882552e-11,7.780954598107254e-11,-3.1768036122055095e-19,-3.170687138206088e-19
31.66,1.052521105635264e-10,-1.0835801284336906e-10,5.782041512247815e-12,2.905569505567229e-12,1.7823516183840965e-19,7.779975822343849e-11,7.806938814498447e-11,7.806938814498447e-11,-3.083048090329791e-19,-3.0773604100480285e-19
31.68,1.0309903453243738e-10,-1.0702249442958366e-10,5.835332217429823e-12,2.661042372907131e-12,1.7217842670367232e-19,7.80817850667021e-11,7.829346988812538e-11,7.829346988812538e-11,-2.9916120818007736e-19,-2.986367366644961e-19
31.7,1.0097271081027197e-10,-1.0568241305611868e-10,5.88862292261183e-12,2.423881203043187e-12,1.662998692972461e-19,7.832713001082041e-11,7.870785800786018e-11,7.870785800786018e-11,-2.903715996485144e-19,-2.8988659068465835e-19
31.72,9.887325814836636e-11,-1.0433622477888652e-10,5.936584557275637e-12,2.191598453259547e-12,1.6059449136502352e-19,7.875804320000494e-11,7.901955917837416e-11,7.901955917837416e-11,-2.8176207863020038e-19,-2.8130753798872654e-19
31.74,9.6800765090352e-11,-1.0298644760573649e-10,5.979217121421243e-12,1.96580875327183e-12,1.5505913018842303e-19,7.905066202634667e-11,7.933454126956461e-11,7.932777253341624e-11,-2.73386937715673e-19,-2.7288820664061863e-19
31.76,9.475531733735868e-11,-1.0163239095504977e-10,6.0182969718880486e-12,1.7447769030297445e-12,1.49688777517293e-19,7.932352636055354e-11,7.95239226229296e-11,7.95239226229296e-11,-2.651779511854921e-19,-2.646997550335715e-19
31.78,9.273695212965204e-11,-1.002792049097092e-10,6.0467186813184526e-12,1.5330106978381745e-12,1.4448241641856842e-19,7.937936131252613e-11,7.958071824707196e-11,7.937936131252613e-11,-2.569992334208877e-19,-2.565614306551387e-19
31.8,9.074561271056753e-11,-9.892911337285232e-11,6.073364033909456e-12,1.3317353462691706e-12,1.3943625663980652e-19,7.933934531247112e-11,7.944645762845186e-11,7.943479765723585e-11,-2.491622056835409e-19,-2.48674193543117e-19
31.82,8.878126924528915e-11,-9.757911201213071e-11,6.10000938650046e-12,1.1371075931364646e-12,1.3454399324763625e-19,7.936011836440674e-11,7.952321984799202e-11,7.947055152739369e-11,-2.4153246904236104e-19,-2.4114739817040146e-19
31.84,8.684395283116017e-11,-9.622644283693093e-11,6.124878382252064e-12,9.455716292670743e-13,1.2979997069018906e-19,7.953478997598113e-11,7.973138575900597e-11,7.962938284652386e-11,-2.341879575776099e-19,-2.338144810545797e-19
31.86,8.493368968332541e-11,-9.487446147050484e-11,6.142641950646066e-12,7.597618055275002e-13,1.2520239875935095e-19,7.957583991833422e-11,7.970545010134431e-11,7.95768577018069e-11,-2.2693003944161416e-19,-2.265744586978767e-19
31.88,8.305034209379673e-11,-9.352288635899793e-11,6.156852805361268e-12,5.786718110874563e-13,1.2074662571857698e-19,7.958307424817939e-11,7.970790379555923e-11,7.965581592250171e-11,-2.1995496736087634e-19,-2.1954898832395484e-19
31.9,8.119372203421449e-11,-9.217512443741545e-11,6.165734589558269e-12,4.0495167101772656e-13,1.1643061262821622e-19,7.935203886938353e-11,7.958242364339431e-11,7.935203886938353e-11,-2.1295769893142651e-19,-2.1261853392864893e-19
31.92,7.936401734752599e-11,-9.083159014244902e-11,6.16928730323707e-12,2.3831041864054676e-13,1.122510506051239e-19,7.910622918877761e-11,7.941456078557583e-11,7.910622918877761e-11,-2.0619301125772115e-19,-2.0582817183685565e-19
31.94,7.756110600369447e-11,-8.949560811624599e-11,6.16928730323707e-12,8.128925794066777e-14,1.0820602588201696e-19,7.875913940336594e-11,7.906442188320142e-11,7.875913940336594e-11,-1.9956433250607892e-19,-1.992172432429084e-19
31.96,7.57848544684312e-11,-8.81650295891969e-11,6.16928730323707e-12,-6.897747418051489e-14,1.0429028959861862e-19,7.854674313744179e-11,7.873240110097569e-11,7.854674313744179e-11,-1.9320429071579951e-19,-1.9287438307446083e-19
31.98,7.403517974728393e-11,-8.683750708621345e-11,6.16928730323707e-12,-2.1542414531930538e-13,1.0049876389589053e-19,7.84387176995353e-11,7.853167890368299e-11,7.84387176995353e-11,-1.8709027698878654e-19,-1.8677449093604883e-19
32.0,7.231204015534906e-11,-8.551121952597185e-11,6.16751094639767e-12,-3.603366625838771e-13,9.682684475075466e-20,7.841123631869306e-11,7.843270228708726e-11,7.841161513509936e-11,-1.812043381076817e-19,-1.8088267164674586e-19
32.02,7.061539307549446e-11,-8.418920001235606e-11,6.160405519040069e-12,-5.011979631239588e-13,9.327291750700807e-20,7.80299084009016e-11,7.83321893280318e-11,7.804292732587576e-11,-1.7529819626886052e-19,-1.7499968284460106e-19
32.04,6.894512522953961e-11,-8.287281312292852e-11,6.149747378003667e-12,-6.37196701669913e-13,8.983427372014059e-20,7.778064160698149e-11,7.805590989980307e-11,7.778064160698149e-11,-1.6962777832793466e-19,-1.6933341539059568e-19
32.06,6.730146128365163e-11,-8.156337946875501e-11,6.133760166449065e-12,-7.677061488776406e-13,8.650877268661405e-20,7.727371463754754e-11,7.77402965469384e-11,7.727371463754754e-11,-1.6398790404146739e-19,-1.6367643459056886e-19
32.08,6.568391973238506e-11,-8.026356397023102e-11,6.115996598055062e-12,-8.905541664417758e-13,8.329422328151769e-20,7.680412075350017e-11,7.722150998211717e-11,7.680412075350017e-11,-1.5853669120055678e-19,-1.582366291078541e-19
32.1,6.409229151502473e-11,-7.897130743646452e-11,6.09823302966106e-12,-1.0083099123573763e-12,8.018608581356298e-20,7.64339596717771e-11,7.676304824960319e-11,7.64339596717771e-11,-1.5330495242593823e-19,-1.5301509938945007e-19
32.12,6.252642576315562e-11,-7.768775439178638e-11,6.071587677070056e-12,-1.1204556458872018e-12,7.718196899287934e-20,7.58104601370163e-11,7.640149616553922e-11,7.58104601370163e-11,-1.480892077794552e-19,-1.4780231673408989e-19
32.14,6.098610382650312e-11,-7.641601939113538e-11,6.0467186813184526e-12,-1.2243559891922604e-12,7.428050081032874e-20,7.522083650453541e-11,7.570285047401268e-11,7.522083650453541e-11,-1.4304850205136872e-19,-1.427772628456949e-19
32.16,5.947111333743306e-11,-7.515379681225062e-11,6.0182969718880486e-12,-1.3229004929775428e-12,7.147736097826521e-20,7.472373951893843e-11,7.521090789524216e-11,7.472373951893843e-11,-1.3821173309435405e-19,-1.3794476177307921e-19
32.18,5.798127811050547e-11,-7.389978627747191e-11,5.993427976136445e-12,-1.4177146551262946e-12,6.876874461010364e-20,7.42968985852354e-11,7.463503813758445e-11,7.430205259724317e-11,-1.3356490218384075e-19,-1.333103767084321e-19
32.2,5.6516451906623474e-11,-7.265236666258581e-11,5.965006266706041e-12,-1.5108249130792532e-12,6.61509257521628e-20,7.393461721027816e-11,7.430665158497094e-11,7.393461721027816e-11,-1.290926548632838e-19,-1.2884876899722761e-19
32.22,5.507650965817123e-11,-7.141090398693562e-11,5.9401372709544376e-12,-1.60302375523967e-12,6.362073369114279e-20,7.359895971688215e-11,7.38783733338961e-11,7.361299237265216e-11,-1.247863848655675e-19,-1.2453493404213784e-19
32.24,5.366134457333711e-11,-7.017429247701897e-11,5.9117155615240335e-12,-1.6956934204314649e-12,6.117478667795922e-20,7.332272852586889e-11,7.362624234241053e-11,7.332272852586889e-11,-1.2063491143850254e-19,-1.2040885804402346e-19
32.26,5.227082944570774e-11,-6.89465854912293e-11,5.8761884247360285e-12,-1.7848904197044367e-12,5.881241637425436e-20,7.265650603234055e-11,7.325181445557786e-11,7.265650603234055e-11,-1.1641241103427176e-19,-1.1619395923060374e-19
32.28,5.090474959727669e-11,-6.772990167476967e-11,5.8406612879480235e-12,-1.869021407178669e-12,5.653248734911858e-20,7.206957344163431e-11,7.25945869815143e-11,7.206957344163431e-11,-1.1236382483544898e-19,-1.121504203898575e-19
32.3,4.9562899676196034e-11,-6.652286157353366e-11,5.8051341511600185e-12,-1.949832510038873e-12,5.433170492600582e-20,7.154365258056707e-11,7.20144963286526e-11,7.154365258056707e-11,-1.0847561424277956e-19,-1.0826012229803212e-19
32.32,4.824507442554267e-11,-6.532791776702566e-11,5.760725230175012e-12,-2.025630273308244e-12,5.2208823268239223e-20,7.073595070798537e-11,7.149350390254101e-11,7.073595070798537e-11,-1.0456271476780471e-19,-1.0437413310976317e-19
32.34,4.695098438493814e-11,-6.414820117846402e-11,5.716316309190006e-12,-2.093285172731561e-12,5.016321524510466e-20,6.985044087946807e-11,7.060755330360264e-11,6.985044087946807e-11,-1.0073081122088709e-19,-1.00528960017752e-19
32.36,4.5680347230580206e-11,-6.298164230863398e-11,5.671907388205e-12,-2.1553841233998474e-12,4.8191418460033917e-20,6.921719436044884e-11,6.981985766155244e-11,6.921719436044884e-11,-9.714901296722948e-20,-9.696727244230408e-20
32.38,4.44329108594537e-11,-6.182728062410962e-11,5.6274984672199935e-12,-2.213127811158881e-12,4.62905436924762e-20,6.84659524761696e-11,6.910386322965976e-11,6.84659524761696e-11,-9.362172373425729e-20,-9.343120188538678e-20
32.4,4.3208445870723076e-11,-6.068374633541917e-11,5.583089546234987e-12,-2.2682285000340423e-12,4.4457661282792874e-20,6.79358939376314e-11,6.844695599989131e-11,6.79358939376314e-11,-9.031985184681731e-20,-9.015009988126012e-20
32.42,4.2006740830046604e-11,-5.95506200539771e-11,5.538680625249981e-12,-2.321210434080681e-12,4.269030927038509e-20,6.726380298927078e-11,6.783145853023119e-11,6.726380298927078e-11,-8.705526210026298e-20,-8.687074716742778e-20
32.44,4.082759753086281e-11,-5.842694822571139e-11,5.4924953474255744e-12,-2.3732798806153444e-12,4.098584848610172e-20,6.679430473111794e-11,6.725162098704736e-11,6.679430473111794e-11,-8.399878522968175e-20,-8.387552043655834e-20
32.46,3.967079507185974e-11,-5.7316914622066456e-11,5.439204642243567e-12,-2.42051954939856e-12,3.9344200374497777e-20,6.585054292560833e-11,6.660775511073509e-11,6.585054292560833e-11,-8.080913149124741e-20,-8.067980050590582e-20
32.48,3.853602284197266e-11,-5.622280656897987e-11,5.3859139370615594e-12,-2.460921716870394e-12,3.7764764708109823e-20,6.497769051067287e-11,6.567242273036385e-11,6.498186761832492e-11,-7.775750960235222e-20,-7.762553330035658e-20
32.5,3.7422976636654607e-11,-5.5143321735730265e-11,5.332623231879552e-12,-2.496114322279425e-12,3.624489461865998e-20,6.416154807348095e-11,6.481553087110056e-11,6.417082329251177e-11,-7.483217076710315e-20,-7.470008153848478e-20
32.52,3.6331374963096285e-11,-5.407746171926081e-11,5.279332526697544e-12,-2.527345389261592e-12,3.47821611137394e-20,6.339073571481608e-11,6.401428336571677e-11,6.340390968739903e-11,-7.202356524708977e-20,-7.189326577236599e-20
32.54,3.526095371729116e-11,-5.302446318134124e-11,5.226041821515537e-12,-2.5555691057544193e-12,3.3374312458737696e-20,6.265454011727282e-11,6.325485835432653e-11,6.26706851965726e-11,-6.932380815919542e-20,-6.919674557464988e-20
32.56,3.421146206706931e-11,-5.198374459599558e-11,5.172751116333529e-12,-2.5815123907691815e-12,3.201924367261198e-20,6.194467485519584e-11,6.252733713986462e-11,6.196307351206118e-11,-6.672628395629205e-20,-6.660356869247786e-20
32.58,3.31826592677223e-11,-5.095486506859017e-11,5.119460411151522e-12,-2.6057263713483304e-12,3.071497341422977e-20,6.125473024957145e-11,6.182404778699184e-11,6.127482744147676e-11,-6.422535160157054e-20,-6.410783965184981e-20
32.6,3.217431219881356e-11,-4.9937492490123025e-11,5.066169705969514e-12,-2.6286261903355284e-12,2.945962631471073e-20,6.057974793229397e-11,6.113905580967071e-11,6.060111426950373e-11,-6.181612355303442e-20,-6.170447430921533e-20
32.62,3.118619345868915e-11,-4.893137891056974e-11,5.012879000787507e-12,-2.650521790182259e-12,2.8251419351654865e-20,5.991589185011677e-11,6.04677703119822e-11,5.993819511150956e-11,-5.949429929199246e-20,-5.93890168847283e-20
32.64,3.021807989026497e-11,-4.7936341494837265e-11,4.959588295605499e-12,-2.6716417183835102e-12,2.7088651241450836e-20,5.926019384690464e-11,5.98066394107091e-11,5.928317695271679e-11,-5.725603943220192e-20,-5.71575028250242e-20
32.66,2.926975144032439e-11,-4.695224779583519e-11,4.906297590423492e-12,-2.6921515364308865e-12,2.596969409688685e-20,5.861035691843557e-11,5.915291470089275e-11,5.863382089624286e-11,-5.50978701900464e-20,-5.500635553609137e-20
32.68,2.8340990276721043e-11,-4.5979004366041334e-11,4.853006885241484e-12,-2.7121680555817714e-12,2.4892986792649352e-20,5.7964603066274454e-11,5.850446911338627e-11,5.798839387831804e-11,-5.301661067343475e-20,-5.293230830562011e-20
32.7,2.7431580105022395e-11,-4.501654795077674e-11,4.799716180059477e-12,-2.7317703454402876e-12,2.3857029623535955e-20,5.7321555640802224e-11,5.7859656061263306e-11,5.734555399735598e-11,-5.1009317383966263e-20,-5.0932345056634124e-20
32.72,2.6541305639380593e-11,-4.406483867795697e-11,4.746425474877469e-12,-2.7510082469032008e-12,2.2860379944670414e-20,5.6680148355236895e-11,5.7217200515535725e-11,5.67042618371235e-11,-4.9073241742250493e-20,-4.9003655238039796e-20
32.74,2.56699521926673e-11,-4.312385479175026e-11,4.693134769695462e-12,-2.769908955192048e-12,2.1901648560287044e-20,5.603955492474861e-11,5.657611477230186e-11,5.6063711891556766e-11,-4.720579748950688e-20,-4.714359936384515e-20
32.76,2.4817305358834733e-11,-4.2193588580162505e-11,4.639844064513454e-12,-2.788482110452547e-12,2.0979496685169415e-20,5.539913465527343e-11,5.5935633314152794e-11,5.542327953448715e-11,-4.540453559308482e-20,-4.5349682594919836e-20
32.78,2.3983150766593933e-11,-4.127404322590521e-11,4.586553359331447e-12,-2.806723734232132e-12,2.0092633345856852e-20,5.47583903664816e-11,5.529516243747118e-11,5.478248001048716e-11,-4.3667124862038456e-20,-4.3619534407336763e-20
32.8,2.3167273888241236e-11,-4.036523037125289e-11,4.533262654149439e-12,-2.8246192734565974e-12,1.9239813121049646e-20,5.41169358529315e-11,5.465424129841904e-11,5.4140936721833285e-11,-4.199133691307798e-20,-4.195089287433348e-20
32.82,2.2369459891129064e-11,-3.94671682350399e-11,4.479971948967432e-12,-2.8421459542214077e-12,1.841983414499946e-20,5.3474470721255565e-11,5.401251178917031e-11,5.34983567043012e-11,-4.037503445439461e-20,-4.0341592449257414e-20
32.84,2.1589493522111657e-11,-3.857988015663582e-11,4.426681243785424e-12,-2.8592746018514063e-12,1.763153631607498e-20,5.283076093134081e-11,5.3369695242716477e-11,5.28545116621925e-11,-3.881616210217296e-20,-3.877989516906126e-20
32.86,2.0827159017488203e-11,-3.7703393470110275e-11,4.373390538603417e-12,-2.8759710482170426e-12,1.687379966662721e-20,5.2185623748499286e-11,5.2725574418304763e-11,5.2209223302406424e-11,-3.7312739132024145e-20,-3.726544321686933e-20
32.88,2.008224003266079e-11,-3.683773863373913e-11,4.320099833421409e-12,-2.8921972198690327e-12,1.61455428608497e-20,5.1538916106724987e-11,5.207997957047539e-11,5.156235199302285e-11,-3.5862853709875694e-20,-3.5804228951523324e-20
32.9,1.9354519587035648e-11,-3.598294855697022e-11,4.266809128239402e-12,-2.9079119793443883e-12,1.544572179535581e-20,5.089052560979471e-11,5.1432777676009405e-11,5.091378799278686e-11,-3.446465825507748e-20,-3.439444266402154e-20
32.92,1.8643780020709456e-11,-3.5139058080088545e-11,4.213518423057394e-12,-2.923071775595429e-12,1.4773328283300362e-20,5.0240363572255033e-11,5.0783864102934574e-11,5.0263444668707755e-11,-3.311636567087194e-20,-3.3034338722528714e-20
32.94,1.7949802960266682e-11,-3.430610357196637e-11,4.1602277178753866e-12,-2.937631146810008e-12,1.412738880751622e-20,4.9588359637887195e-11,5.013315616801452e-11,4.9611253251098414e-11,-3.18162462401672e-20,-3.172223244659358e-20
32.96,1.727236929161988e-11,-3.3484122619131064e-11,4.106937012693379e-12,-2.9515431090829673e-12,1.3506963331675203e-20,4.893445761805456e-11,4.948058815463048e-11,4.8957158777541645e-11,-3.056262503243016e-20,-3.0456497453703674e-20
32.98,1.661125913829374e-11,-3.2673153785450623e-11,4.0536463075113716e-12,-2.9647594568139517e-12,1.291114416117626e-20,4.827861227341036e-11,4.8826107460006696e-11,4.8301116956270085e-11,-2.935387970404636e-20,-2.923556336154763e-20
33.0,1.5966251843916232e-11,-3.187323642642956e-11,4.000355602329364e-12,-2.9772309948412106e-12,1.2339054847519025e-20,4.762078682511381e-11,4.816967161577659e-11,4.764309174054634e-11,-2.818843860237655e-20,-2.805791375693948e-20
33.02,1.5337125957960465e-11,-3.108441054573638e-11,3.9470648971473565e-12,-2.9889077177851735e-12,1.1789849131487272e-20,4.696095103019347e-11,4.751124598391235e-11,4.6983053452865954e-11,-2.706477910502137e-20,-2.6922084363849325e-20
33.04,1.4723659223997525e-11,-3.0306716684389833e-11,3.893774191965349e-12,-2.9997389485678467e-12,1.1262709921661891e-20,4.629907969316688e-11,4.6850801974928546e-11,4.632097733434984e-11,-2.5981426142061155e-20,-2.5826661358856026e-20
33.06,1.412562856988859e-11,-2.9540195835201116e-11,3.8404834867833415e-12,-3.0096734453616518e-12,1.0756848305694977e-20,4.563515151502938e-11,4.618831566996531e-11,4.565684242294186e-11,-2.4936950861447648e-20,-2.477027979458442e-20
33.08,1.354281009947382e-11,-2.8784889376747647e-11,3.787192781601334e-12,-3.018659484123584e-12,1.0271502592473762e-20,4.496914820313363e-11,4.552376675519744e-11,4.499063068587576e-11,-2.3929969407202817e-20,-2.3751622101046675e-20
33.1,1.2974979085416029e-11,-2.8040839022451233e-11,3.7339020764193265e-12,-3.0266449222484965e-12,9.805937383834022e-21,4.4301053782819096e-11,4.485713769777264e-11,4.432232634877177e-11,-2.2959141787317642e-20,-2.2769416642016824e-20
33.12,1.2421909962934643e-11,-2.730808678133733e-11,3.680611371237319e-12,-3.0335772476208457e-12,9.359442674890287e-21,4.363085406505803e-11,4.418841310852304e-11,4.365191537679162e-11,-2.202317081377331e-20,-2.182243630880184e-20
33.14,1.1883376324225358e-11,-2.658667492782787e-11,3.6273206660553114e-12,-3.039403616374215e-12,8.931332982360156e-21,4.2958536234754376e-11,4.3517579249117294e-11,4.2979385073381134e-11,-2.112080110132706e-20,-2.0909497138106412e-20
33.16,1.1359150658862756e-11,-2.587681255388651e-11,3.574029960873304e-12,-3.0439130539289393e-12,8.521002397841e-21,4.221740478944003e-11,4.284462365090479e-11,4.221740478944003e-11,-2.0223037362587815e-20,-2.011004085519079e-20
33.18,1.0848962308703902e-11,-2.5183250143812832e-11,3.510081114654895e-12,-3.0426255194990488e-12,8.127377512084694e-21,4.1140170431861745e-11,4.215033588376986e-11,4.1140170431861745e-11,-1.9257132248773875e-20,-1.9308771950868885e-20
33.2,1.0352471894152853e-11,-2.450462632947286e-11,3.4567904094728874e-12,-3.0367891995482834e-12,7.753232330634147e-21,4.0506801066016844e-11,4.102061593310386e-11,4.053340163252299e-11,-1.8467396593053705e-20,-1.8253892797840477e-20
33.22,9.86944634502857e-12,-2.3836261007387865e-11,3.40349970429088e-12,-3.0311993136373324e-12,7.394607944372588e-21,3.9882965645973866e-11,4.0409655668846146e-11,3.9907887035936186e-11,-1.7702329402225397e-20,-1.7481471142087464e-20
33.24,9.399676889269613e-12,-2.3178484167193918e-11,3.3502089991088724e-12,-3.0254433681719593e-12,7.051005151800931e-21,3.924389615927784e-11,3.978089283241265e-11,3.926746892733552e-11,-1.6961913111969687e-20,-1.673459325916822e-20
33.26,8.94294886593229e-12,-2.253156101654077e-11,3.296918293926865e-12,-3.019189848326477e-12,6.721927014339531e-21,3.8592544195998166e-11,3.913786257565147e-11,3.861502377612508e-11,-1.6245901922805676e-20,-1.601304593119365e-20
33.28,8.49904285927919e-12,-2.1895706703988885e-11,3.2436275887448573e-12,-3.0121698141303354e-12,6.406882306708323e-21,3.7931190372772776e-11,3.848329679752339e-11,3.7952774106257903e-11,-1.5553901790683736e-20,-1.5316474792868593e-20
33.3,8.067735575029522e-12,-2.1271097704595778e-11,3.19033688356285e-12,-3.004162668259185e-12,6.1053880497986066e-21,3.726159642497493e-11,3.781930622199812e-11,3.728243672842202e-11,-1.4885412967252878e-20,-1.464442311174681e-20
33.32,7.648800517216126e-12,-2.065788062470913e-11,3.1370461783808423e-12,-2.9949851498688e-12,5.816971336605735e-21,3.658512282190933e-11,3.714752120167551e-11,3.66053373702488e-11,-1.4239862560387135e-20,-1.3996361560975163e-20
33.34,7.242008510845829e-12,-2.0056179010993034e-11,3.083755473198835e-12,-2.984482823177063e-12,5.5411706178716536e-21,3.5902819720430194e-11,3.646920060337439e-11,3.592249932159962e-11,-1.3616629356679e-20,-1.3371710879571224e-20
33.36,6.8471281053143105e-12,-1.9466098616097612e-11,3.0304647680168273e-12,-2.972523495272514e-12,5.277536578154388e-21,3.52154973007549e-11,3.5785316011012944e-11,3.523471198530637e-11,-1.3015062672530388e-20,-1.2769858964414174e-20
33.38,6.463925885603477e-12,-1.8887731470827448e-11,2.9771740628348198e-12,-2.958992125822889e-12,5.025632704188883e-21,3.452378015820545e-11,3.5096616840969137e-11,3.454258388849095e-11,-1.2434496614544767e-20,-1.2190173629824904e-20
33.4,6.092166712162969e-12,-1.8321159033357934e-11,2.9238833576528123e-12,-2.9437868904923107e-12,4.7850356245389765e-21,3.382814936515582e-11,3.440368069676799e-11,3.3846583677010577e-11,-1.1874260821589557e-20,-1.1632012011937202e-20
33.42,5.731613905638914e-12,-1.7766454624718747e-11,2.8705926524708048e-12,-2.9268161365384773e-12,4.555335281592868e-21,3.312897499815782e-11,3.3706952309111195e-11,3.3147071817067275e-11,-1.1333688517475273e-20,-1.1094727383153395e-20
33.44,5.382029388949374e-12,-1.7223685312337536e-11,2.8173019472887972e-12,-2.907996028345774e-12,4.336134982967562e-21,3.242654129164274e-11,3.300677364877552e-11,3.2444325110524955e-11,-1.0812122512693103e-20,-1.057767397207264e-20
33.46,5.043173796372346e-12,-1.6692913366760372e-11,2.7640112421067897e-12,-2.887248726495763e-12,4.127051368544582e-21,3.1721066089638826e-11,3.2303407213356e-11,3.173855565295475e-11,-1.0308919645532232e-20,-1.0080210249674443e-20
33.48,4.714806557121151e-12,-1.6174197388303835e-11,2.7107205369247822e-12,-2.8645009794296967e-12,3.9277143209884815e-21,3.1012715888057844e-11,3.159705403523478e-11,3.1029925494157e-11,-9.823454038304605e-21,-9.601701036984965e-21
33.5,4.396685959187534e-12,-1.5667593178460694e-11,2.6574298317427747e-12,-2.839683034174121e-12,3.73776684115754e-21,3.030161746709977e-11,3.088786760739466e-11,3.0318557975341293e-11,-9.355119456087438e-21,-9.141518707160442e-21
33.52,4.088569197922523e-12,-1.5173154413920205e-11,2.604139126560767e-12,-2.8127277938021762e-12,3.5568649048706834e-21,2.958786688674173e-11,3.01759646524381e-11,2.960454649631415e-11,-8.903330987530936e-21,-8.699043691223616e-21
33.54,3.790212412811794e-12,-1.4690933167947703e-11,2.5508484213787597e-12,-2.783570165698741e-12,3.384677313705895e-21,2.8871536443061983e-11,2.946143345040696e-11,2.8887961295253663e-11,-8.467526215256186e-21,-8.273664447573302e-21
33.56,3.5013707151186406e-12,-1.4220980313725365e-11,2.497557716196752e-12,-2.752146557376414e-12,3.2208855496072442e-21,2.8152680047643804e-11,2.8744340278786718e-11,2.8168854691584884e-11,-8.047166003561142e-21,-7.864777017514883e-21
33.58,3.2217982084617528e-12,-1.3763345836412389e-11,2.4442670110147446e-12,-2.718394486394148e-12,3.065183640864005e-21,2.7431337387523466e-11,2.8024734392632932e-11,2.744726514034874e-11,-7.641735000743004e-21,-7.47178426010742e-21
33.6,2.951248003926333e-12,-1.3318079074616966e-11,2.390976305832737e-12,-2.6822522785125052e-12,2.917278045336034e-21,2.6707537142113107e-11,2.7302651875751502e-11,2.6723220367478506e-11,-7.250741930138486e-21,-7.094094837397078e-21
33.62,2.689472230944739e-12,-1.2885228907281864e-11,2.3376856006507296e-12,-2.6436588340829454e-12,2.7768875555120564e-21,2.5981299470869475e-11,2.6578118618846984e-11,2.5996739794330675e-11,-6.873719726296615e-21,-6.7311220040984605e-21
33.64,2.4362220449026035e-12,-1.2464843898358133e-11,2.284394895468722e-12,-2.602553447202829e-12,2.6437432290071535e-21,2.5252637937017025e-11,2.5851152622542704e-11,2.526783641258164e-11,-6.5102255592254455e-21,-6.3822822428974454e-21
33.66,2.191247632209656e-12,-1.2056972408836252e-11,2.2311041902867146e-12,-2.5588756656742495e-12,2.5175883473596153e-21,2.452156099516468e-11,2.512176577831263e-11,2.4536518234086992e-11,-6.1598407794040195e-21,-6.046993776554659e-21
33.68,1.9542982134069115e-12,-1.1661662683534893e-11,2.177813485104707e-12,-2.512565182516367e-12,2.3981784054205127e-21,2.378807314167319e-11,2.438996524567525e-11,2.3802789412050537e-11,-5.822170808452189e-21,-5.7246749805453125e-21
33.7,1.725122044752263e-12,-1.1278962918369913e-11,2.1245227799226996e-12,-2.463561751877843e-12,2.2852811331988077e-21,2.3052175804223742e-11,2.36557545171695e-11,2.3066651108012582e-11,-5.496844994425602e-21,-5.41474271416183e-21
33.72,1.5034664186263191e-12,-1.0908921312528972e-11,2.071232074740692e-12,-2.411805123817514e-12,2.1786765516984866e-21,2.2313868029705508e-11,2.2919134241888104e-11,2.2328102162276346e-11,-5.183516446201137e-21,-5.116610583685641e-21
33.74,1.289077647727551e-12,-1.0551593723739971e-11,2.021494083237485e-12,-2.3571750805421956e-12,2.0784916361568257e-21,2.1573147016140934e-11,2.2180102862299986e-11,2.1587363803435152e-11,-4.881884156691209e-21,-4.813542195348761e-21
33.76,1.081744476694327e-12,-1.0201798456790168e-11,1.9753088054130785e-12,-2.304690685037421e-12,1.983531828913043e-21,2.124218406750047e-11,2.1599686583498857e-11,2.124218406750047e-11,-4.658701192119894e-21,-4.6391610613806045e-21
33.78,8.813456422614954e-13,-9.858010512806188e-12,1.9326762412674725e-12,-2.255588477396142e-12,1.893280185159802e-21,2.083654178423357e-11,2.117107083039158e-11,2.083836578210711e-11,-4.4373980309054406e-21,-4.3803090623216335e-21
33.8,6.877533604527494e-13,-9.520946569884068e-12,1.886490963443066e-12,-2.2089725957746555e-12,1.806957178333329e-21,2.038479105294256e-11,2.0838600245898904e-11,2.038479105294256e-11,-4.218937158093479e-21,-4.210421253233099e-21
33.82,5.008200016276396e-13,-9.191787442690934e-12,1.84385839929746e-12,-2.163366998403867e-12,1.725218961281708e-21,1.989624847531077e-11,2.0293817905423867e-11,1.989624847531077e-11,-4.004819690388737e-21,-3.9607188507057225e-21
33.84,3.203843537482532e-13,-8.870837729846932e-12,1.7976731214730535e-12,-2.1183909309633243e-12,1.6472958806263927e-21,1.9376250973097123e-11,1.988909411951541e-11,1.9376250973097123e-11,-3.795387121325333e-21,-3.798124645910873e-21
33.86,1.4627257496297177e-13,-8.558959646726836e-12,1.7550405573274475e-12,-2.0729666071224858e-12,1.5737473689132835e-21,1.8835435057558143e-11,1.9279473332876694e-11,1.8835435057558143e-11,-3.5916114136472985e-21,-3.5605496515448714e-21
33.88,-2.1697180214024187e-14,-8.256211482585387e-12,1.708855279503041e-12,-2.0270211641560994e-12,1.503879670570115e-21,1.82741027689761e-11,1.882370105157256e-11,1.82741027689761e-11,-3.393466365374601e-21,-3.406540301214476e-21
33.9,-1.837150743089482e-13,-7.963265046607054e-12,1.666222715357435e-12,-1.979714827250411e-12,1.4381298461474903e-21,1.7700407579796692e-11,1.8173692324967593e-11,1.7700407579796692e-11,-3.2016001104182302e-21,-3.1821866687133182e-21
33.92,-3.39975945122494e-13,-7.68003493806303e-12,1.6218137943724287e-12,-1.9311325668373954e-12,1.376007642580637e-21,1.7112731345062434e-11,1.7685772636444642e-11,1.7112731345062434e-11,-3.015788959818496e-21,-3.0027923712392836e-21
33.94,-4.90646223065491e-13,-7.402630845105853e-12,1.5862866575844237e-12,-1.8847650318567443e-12,1.3172956472161896e-21,1.692383764349451e-11,1.7097421724799094e-11,1.692383764349451e-11,-2.890663537464065e-21,-2.8795760905030454e-21
33.96,-6.3579954791427e-13,-7.128387707268186e-12,1.5507595207964187e-12,-1.8431594088791187e-12,1.2610593409260591e-21,1.6666853201298065e-11,1.6900923588951747e-11,1.6666853201298065e-11,-2.764429748830349e-21,-2.7555364717770955e-21
33.98,-7.755121784923394e-13,-6.8584951149918754e-12,1.5152323840084136e-12,-1.8048286862428377e-12,1.2073034789658482e-21,1.6356854197788e-11,1.6638022687097022e-11,1.6356854197788e-11,-2.638348334791027e-21,-2.6317053497269283e-21
34.0,-9.09881285371237e-13,-6.593880190652628e-12,1.4797052472204086e-12,-1.7686139425780108e-12,1.1560144497053881e-21,1.6005497920653443e-11,1.6323412425540834e-11,1.6005497920653443e-11,-2.5133947940521348e-21,-2.508908176678511e-21
34.02,-1.0390203546607388e-12,-6.335267113165621e-12,1.4441781104324036e-12,-1.7336099398681562e-12,1.1071643247123661e-21,1.5621797770770414e-11,1.5968454087182068e-11,1.5621797770770414e-11,-2.390308012056233e-21,-2.3877741234659564e-21
34.04,-1.1630556342328918e-12,-6.0832231493848775e-12,1.4086509736443986e-12,-1.6991075832874032e-12,1.060714538872154e-21,1.521272258537438e-11,1.5581932167308174e-11,1.521272258537438e-11,-2.2696366133333004e-21,-2.2687594827089416e-21
34.06,-1.282114449647209e-12,-5.83641550253858e-12,1.3784529073745944e-12,-1.6662153132877438e-12,1.0166469685019953e-21,1.4998675538719938e-11,1.5170638486413156e-11,1.5034334380728088e-11,-2.1810763812671434e-21,-2.150399078611514e-21
34.08,-1.396243439212548e-12,-5.59009239612582e-12,1.3535839116229909e-12,-1.6393400147321008e-12,9.743564926227149e-22,1.492502987957299e-11,1.5063732048395313e-11,1.4958876192214486e-11,-2.1103369757063994e-21,-2.0575332183399403e-21
34.1,-1.5054546987411003e-12,-5.344811357077334e-12,1.3251622021925868e-12,-1.6176969877671314e-12,9.332878298484763e-22,1.4817215022351272e-11,1.4990969443680095e-11,1.4817215022351272e-11,-2.0373661500786304e-21,-1.9950734988535835e-21
34.12,-1.60978534456183e-12,-5.102037384114637e-12,1.3002932064409833e-12,-1.5994549549156422e-12,8.93986040419242e-22,1.4604336597188884e-11,1.48094480889934e-11,1.4628056670477208e-11,-1.9634844297948802e-21,-1.9014092464200693e-21
34.14,-1.7092910106699993e-12,-4.862291051361835e-12,1.2718714970105793e-12,-1.5839631881908714e-12,8.558678923452125e-22,1.4397944008250546e-11,1.4650274796796966e-11,1.4397944008250546e-11,-1.8891771322237137e-21,-1.839412875098419e-21
34.16,-1.8040437014751556e-12,-4.626597788674604e-12,1.2470025012589758e-12,-1.5699398799218832e-12,8.195644256664276e-22,1.4122286482772497e-11,1.4367672284349804e-11,1.4139857368421806e-11,-1.815350267629008e-21,-1.7476915235585492e-21
34.18,-1.8941262414797073e-12,-4.395138284523157e-12,1.2185807918285718e-12,-1.5571591659348535e-12,7.843768899576071e-22,1.385591202342034e-11,1.4156076442374748e-11,1.385591202342034e-11,-1.742164029767857e-21,-1.6876697829895374e-21
34.2,-1.979631873744294e-12,-4.168675169826736e-12,1.1937117960769683e-12,-1.544667742445073e-12,7.509982684047018e-22,1.3541865033219636e-11,1.3811900206190586e-11,1.3555664367614573e-11,-1.67023811180158e-21,-1.5996873856808698e-21
34.22,-2.0606600595595683e-12,-3.947185946618908e-12,1.1652900866465643e-12,-1.5324937323570966e-12,7.186522375069263e-22,1.3238581881458565e-11,1.3568201638221454e-11,1.3238581881458565e-11,-1.5995326064251285e-21,-1.5425539534056117e-21
34.24,-2.1373171208851868e-12,-3.731276158800206e-12,1.1404210908949608e-12,-1.5198801937772407e-12,6.880753133013451e-22,1.2900724436347237e-11,1.3186069275471588e-11,1.2912173373321305e-11,-1.5304839484843547e-21,-1.4593231011839661e-21
34.26,-2.2097128473455563e-12,-3.520801870929104e-12,1.1119993814645568e-12,-1.5070070488640558e-12,6.584430228147961e-22,1.257432288618049e-11,1.2922413881490397e-11,1.257432288618049e-11,-1.4629412167196341e-21,-1.4055543007690265e-21
34.28,-2.2779617629879404e-12,-3.3162747579259993e-12,1.0871303857129533e-12,-1.493234693812016e-12,6.305188642075583e-22,1.2221367028737938e-11,1.2516440535939577e-11,1.2231314724121975e-11,-1.3972270051216933e-21,-1.327552990997434e-21
34.3,-2.3421802160768794e-12,-3.1174783346650057e-12,1.0587086762825493e-12,-1.478833739324981e-12,6.034542820071691e-22,1.1880085994393888e-11,1.2240086029278259e-11,1.1880085994393888e-11,-1.3331363387023218e-21,-1.2773403806172507e-21
34.32,-2.402488019211025e-12,-2.9248682130762945e-12,1.0338396805309458e-12,-1.4632346614478758e-12,5.780235939631392e-22,1.151723517358097e-11,1.1818704153268187e-11,1.1526188713373292e-11,-1.2709213043136076e-21,-1.2047081156133619e-21
34.34,-2.459005827844718e-12,-2.738184594612942e-12,1.0054179711005418e-12,-1.4467622135204782e-12,5.533752259488848e-22,1.11659936912002e-11,1.1533984986229549e-11,1.11659936912002e-11,-1.210357344204956e-21,-1.1580660003435053e-21
34.36,-2.5118570036850654e-12,-2.5578496373774337e-12,9.805489753489383e-13,-1.4288886895362663e-12,5.302779236078941e-22,1.0796353108981001e-11,1.1102228621943608e-11,1.0804615010209933e-11,-1.151652055065625e-21,-1.0907327179128507e-21
34.38,-2.5611651658826793e-12,-2.383577713726131e-12,9.521272659185342e-13,-1.4099711297185332e-12,5.078967174938763e-22,1.0438084811613402e-11,1.0811731043962367e-11,1.0438084811613402e-11,-1.0945814628932607e-21,-1.0475651806224283e-21
34.4,-2.6070561879596037e-12,-2.2157710491427628e-12,9.272582701669307e-13,-1.3895067442297956e-12,4.869778744689353e-22,1.0063504833526885e-11,1.0372601861454611e-11,1.0071255272032173e-11,-1.0393239740078482e-21,-9.853283745593924e-22
34.42,-2.649655852264628e-12,-2.0541286433587445e-12,8.988365607365267e-13,-1.3678717893796287e-12,4.667221978671831e-22,9.699955989114234e-12,1.0077866623262723e-11,9.699955989114234e-12,-9.856676958610731e-22,-9.45467810982344e-22
34.44,-2.6890919267604452e-12,-1.899040875703404e-12,8.739675649849232e-13,-1.3445782832586546e-12,4.478359062151186e-22,9.321536517572555e-12,9.633150833620815e-12,9.328882501556721e-12,-9.337707627860606e-22,-8.88035126133131e-22
34.46,-2.725491881238484e-12,-1.7501976269854043e-12,8.455458555545192e-13,-1.320013881010868e-12,4.295748940840369e-22,8.953743268592669e-12,9.335093415795337e-12,8.953743268592669e-12,-8.834397538568642e-22,-8.51262513968927e-22
34.48,-2.7589850118688144e-12,-1.607982266779779e-12,8.206768598029157e-13,-1.2936993630588827e-12,4.125870144427574e-22,8.572135366198726e-12,8.885850298417145e-12,8.579140142793695e-12,-8.348177436183615e-22,-7.982727695582134e-22
34.5,-2.7897001943538144e-12,-1.472079297352132e-12,7.922551503725117e-13,-1.26602910783226e-12,3.9620308986513364e-22,8.200709126516855e-12,8.585012214766937e-12,8.200709126516855e-12,-7.87733219737313e-22,-7.643267409292079e-22
34.52,-2.817768037046635e-12,-1.3428679713345767e-12,7.673861546209082e-13,-1.2365290420139707e-12,3.8099349020793676e-22,7.816295391489018e-12,8.131866264362969e-12,7.822996032334199e-12,-7.423172987856554e-22,-7.153578982577722e-22
34.54,-2.8433186562005585e-12,-1.2200296498245656e-12,7.389644451905042e-13,-1.2055974705561077e-12,3.663845442150103e-22,7.441593517997304e-12,7.82856534523225e-12,7.441593517997304e-12,-6.984221322090791e-22,-6.839370979722483e-22
34.56,-2.8664838461776165e-12,-1.103941199028259e-12,7.140954494389007e-13,-1.1727633032214466e-12,3.528491860594851e-22,7.054595951316637e-12,7.371880980125733e-12,7.0610138689868435e-12,-6.5616880325375995e-22,-6.385064411254196e-22
34.58,-2.8873948679172348e-12,-9.942821774320555e-13,6.856737400084967e-13,-1.1384270982616728e-12,3.3993070633522373e-22,6.6768238079680095e-12,7.066301243990178e-12,6.6768238079680095e-12,-6.154339397399222e-22,-6.092678913165872e-22
34.6,-2.906184629370763e-12,-8.914281002658565e-13,6.608047442568932e-13,-1.1021194541866984e-12,3.2798379203019993e-22,6.287368319356259e-12,6.606287284098646e-12,6.2935155563192676e-12,-5.763298781380059e-22,-5.668275749043676e-22
34.62,-2.9229854818812195e-12,-7.950575244582849e-13,6.323830348264892e-13,-1.0642421812153072e-12,3.1669111313079928e-22,5.906640312695855e-12,6.298532681944569e-12,5.906640312695855e-12,-5.387580183673842e-22,-5.393826564974482e-22
34.64,-2.9379314067388375e-12,-7.05545234055108e-13,6.075140390748857e-13,-1.0243267918520859e-12,3.062674218177805e-22,5.514795295883833e-12,5.835304827848924e-12,5.5206782853590975e-12,-5.028229075487009e-22,-4.993124717118011e-22
34.66,-2.9511481167569224e-12,-6.209523891696342e-13,5.861977570020827e-13,-9.842392924705352e-13,2.965173698078318e-22,5.359648612376595e-12,5.525431382867672e-12,5.383919552904887e-12,-4.795001407610025e-22,-4.772324978229313e-22
34.68,-2.9626716973141564e-12,-5.360349292551245e-13,5.684341886080801e-13,-9.490019327610465e-13,2.8714504354047854e-22,5.362316728592904e-12,5.384528720203112e-12,5.362316728592904e-12,-4.632063040389368e-22,-4.612527989938395e-22
34.7,-2.9724987579818763e-12,-4.514532327447467e-13,5.506706202140776e-13,-9.177014464509839e-13,2.7809693689130847e-22,5.2880944294501385e-12,5.357044563093683e-12,5.2880944294501385e-12,-4.463039267935011e-22,-4.448643684916785e-22
34.72,-2.9806460830021335e-12,-3.681255677730668e-13,5.329070518200751e-13,-8.891899801476093e-13,2.693804652513536e-22,5.1729934277054744e-12,5.278255445185149e-12,5.1729934277054744e-12,-4.2901898687225075e-22,-4.281437589842319e-22
34.74,-2.9871465790639766e-12,-2.867657980522663e-13,5.151434834260726e-13,-8.625751900429026e-13,2.6100113620118176e-22,5.02609233718699e-12,5.159604088130593e-12,5.02609233718699e-12,-4.1155296161178926e-22,-4.1119537571981244e-22
34.76,-2.9920456957986514e-12,-2.0792973236050817e-13,4.973799150320701e-13,-8.371623041332269e-13,2.5296236818200553e-22,4.85441108084599e-12,5.00993861837807e-12,4.85441108084599e-12,-3.9407583167456065e-22,-3.941206813374843e-22
34.78,-2.9953986579770927e-12,-1.320509673706326e-13,4.796163466380676e-13,-8.124093179720972e-13,2.4526572184467645e-22,4.663377561504027e-12,4.836100719160624e-12,4.663377561504027e-12,-3.7672642432444656e-22,-3.770043254181512e-22
34.8,-2.9972683254103907e-12,-5.946860551685302e-14,4.618527782440651e-13,-7.878923467867048e-13,2.3791130044811106e-22,4.457188545539514e-12,4.643380457504411e-12,4.457188545539514e-12,-3.596159945767915e-22,-3.599092464282568e-22
34.82,-2.997723538263723e-12,9.551310296954196e-15,4.440892098500626e-13,-7.632788316671478e-13,2.308981933621858e-22,4.239088739806485e-12,4.4358680089690336e-12,4.239088739806485e-12,-3.428328819099711e-22,-3.428762720947061e-22
34.84,-2.9968378377491215e-12,7.479922085220105e-14,4.263256414560601e-13,-7.383068194311461e-13,2.242249022609994e-22,4.011586606116206e-12,4.2167256518117164e-12,4.011586606116206e-12,-3.264471673074223e-22,-3.2592575564720587e-22
34.86,-2.9946884771055474e-12,1.3610923220432537e-13,4.085620730620576e-13,-7.127689393555609e-13,2.1788972511860053e-22,3.7766212538989255e-12,3.988398104265309e-12,3.7766212538989255e-12,-3.1051485089950273e-22,-3.0905993617012935e-22
34.88,-2.991355657063746e-12,1.9334920295290763e-13,3.907985046680551e-13,-6.865000120673055e-13,2.1189109159809286e-22,3.5356915008667386e-12,3.752775181594012e-12,3.5356915008667386e-12,-2.9508138558232955e-22,-2.922653601173966e-22
34.9,-2.9869219349096963e-12,2.464130785198717e-13,3.730349362740526e-13,-6.593674672389585e-13,2.0622785238709692e-22,3.289955677607261e-12,3.511317581296557e-12,3.289955677607261e-12,-2.801845596429588e-22,-2.755150592441124e-22
34.92,-2.9814692399590405e-12,2.9602972546872933e-13,3.588240815588506e-13,-6.319556624547401e-13,2.0079345706106232e-22,3.115910335675241e-12,3.2651541547364027e-12,3.2113500881648243e-12,-2.700973933537481e-22,-2.6555888707267173e-22
34.94,-2.9750076061673158e-12,3.4777080278437173e-13,3.517186542012496e-13,-6.095955629050566e-13,1.9536595461447942e-22,3.1836311163782873e-12,3.3523449561195127e-12,3.340599146207009e-12,-2.661570837146942e-22,-2.646133173336112e-22
34.96,-2.9674834324490855e-12,4.019468215774868e-13,3.410605131648481e-13,-5.92457480686789e-13,1.9006448792738496e-22,3.322636792159153e-12,3.4503715328662974e-12,3.410668072948608e-12,-2.6309612326809014e-22,-2.625606670196156e-22
34.98,-2.9588709838064787e-12,4.572153658719314e-13,3.339550858072471e-13,-5.788395750754545e-13,1.8486823065800674e-22,3.3716424904230343e-12,3.4783897379057587e-12,3.4391050190778786e-12,-2.5806903004554456e-22,-2.5448448436741713e-22
35.0,-2.9491527905941824e-12,5.13162865726018e-13,3.232969447708456e-13,-5.682248594556225e-13,1.797512704754822e-22,3.3929603096636998e-12,3.4833841291471637e-12,3.4314045162955545e-12,-2.5409418081282724e-22,-2.4832502716468784e-22
35.02,-2.938317644932362e-12,5.688484869571728e-13,3.161915174132446e-13,-5.594610681035051e-13,1.747862374055756e-22,3.3589544632796453e-12,3.4685763142154426e-12,3.399259262761658e-12,-2.4847080326591537e-22,-2.3933614540764375e-22
35.04,-2.9263718242716376e-12,6.241549717584667e-13,3.055333763768431e-13,-5.524016275748131e-13,1.6986980024178068e-22,3.3186995070262746e-12,3.4382411163954717e-12,3.3441583402136173e-12,-2.4387195747891037e-22,-2.3348332515115027e-22
35.06,-2.9133307050734728e-12,6.7837222883966e-13,2.984279490192421e-13,-5.461589165768092e-13,1.6514037752229755e-22,3.2381515534453292e-12,3.3692906106854852e-12,3.275174853377364e-12,-2.3793036159457834e-22,-2.2489867877187457e-22
35.08,-2.899215146897343e-12,7.315668839107201e-13,2.877698079828406e-13,-5.408162179206247e-13,1.6043644208686483e-22,3.173807062076301e-12,3.3109564346764374e-12,3.1914028199955762e-12,-2.329665683048769e-22,-2.193060450195213e-22
35.1,-2.8840518762081004e-12,7.831710302559298e-13,2.8066438062523957e-13,-5.356636424693438e-13,1.5594396326911176e-22,3.0650349976192595e-12,3.209237524202415e-12,3.1000632222227987e-12,-2.269115605821773e-22,-2.1112136146540244e-22
35.12,-2.8678706034361195e-12,8.333612320198086e-13,2.7000623958883807e-13,-5.309218971889071e-13,1.5145819931678154e-22,2.9860227183200777e-12,3.133898290051719e-12,2.9988178156714923e-12,-2.217603710624048e-22,-2.0580774464667954e-22
35.14,-2.8507049735989095e-12,8.816545847001239e-13,2.6290081223123707e-13,-5.259873465687382e-13,1.4719989161540753e-22,2.8599778129663728e-12,3.0121899244903504e-12,2.893780001411097e-12,-2.157235577761867e-22,-1.9806334267968855e-22
35.16,-2.8325901216838077e-12,9.282933712457136e-13,2.5224267119483557e-13,-5.211628467446764e-13,1.429330124609883e-22,2.771930004473362e-12,2.926418060837026e-12,2.78175503211261e-12,-2.1049645012389146e-22,-1.9305750797972238e-22
35.18,-2.813563962228557e-12,9.728454939088066e-13,2.4513724383723456e-13,-5.159082711629436e-13,1.3890292647010604e-22,2.635158175071798e-12,2.7923591232745517e-12,2.668193966402051e-12,-2.0455910343295212e-22,-1.8579412133019183e-22
35.2,-2.79366500682444e-12,1.0155925107457833e-12,2.3447910280083306e-13,-5.10575570240929e-13,1.3485234344762183e-22,2.5414409524407227e-12,2.7000829749068614e-12,2.5493898601863437e-12,-1.9932477112234592e-22,-1.8112026444032212e-22
35.22,-2.7729338563975136e-12,1.056132681558848e-12,2.2737367544323206e-13,-5.046625646692779e-13,1.310424230980311e-22,2.397853675127611e-12,2.5582385462888237e-12,2.4303976840354587e-12,-1.9353754549251004e-22,-1.7436889053867027e-22
35.24,-2.751411175462659e-12,1.0947710258904104e-12,2.1671553440683056e-13,-4.985505319601441e-13,1.2720355991329955e-22,2.300477975660039e-12,2.461805270597187e-12,2.3072041934770303e-12,-1.883398076589633e-22,-1.7004406342974136e-22
35.26,-2.729136217030776e-12,1.1311242115909234e-12,2.0961010704922955e-13,-4.917745909990311e-13,1.2360437518484874e-22,2.1522840004743554e-12,2.314831942412583e-12,2.184431137465744e-12,-1.8273508250695347e-22,-1.638256956074877e-22
35.28,-2.7061504034526837e-12,1.1655085333853115e-12,1.9895196601282805e-13,-4.847348773800199e-13,1.1997140350975237e-22,2.0521399157291056e-12,2.215522004794578e-12,2.0579261581882052e-12,-1.7760109632545073e-22,-1.598844114790741e-22
35.3,-2.6824987473698064e-12,1.197546531266977e-12,1.9184653865522705e-13,-4.769547963633364e-13,1.1657300738765439e-22,1.9004012147271363e-12,2.0646626001568655e-12,1.9323404354925216e-12,-1.7220230134148595e-22,-1.5420850429235596e-22
35.32,-2.6582274446978347e-12,1.2275634927613789e-12,1.8118839761882555e-13,-4.688266719109846e-13,1.1314034997990669e-22,1.7984808830117535e-12,1.963154302700334e-12,1.8036615365982563e-12,-1.671598184433731e-22,-1.5060627097436986e-22
35.34,-2.6333811199947896e-12,1.2551950803753005e-12,1.7408297026122455e-13,-4.598950749255717e-13,1.0993309350970892e-22,1.6446690386261454e-12,1.8098905910447727e-12,1.676454717473701e-12,-1.6199180482078662e-22,-1.454740111189925e-22
35.36,-2.6080036036398555e-12,1.28077519468279e-12,1.6342482922482304e-13,-4.505773877514614e-13,1.0669505169297065e-22,1.5415663025292131e-12,1.7071167696701573e-12,1.5463283736798945e-12,-1.5706461077569698e-22,-1.422317857484281e-22
35.38,-2.5821400958190263e-12,1.3039425131959877e-12,1.5631940186722204e-13,-4.404219501077937e-13,1.0366922909916424e-22,1.3861483103926285e-12,1.5521508042402153e-12,1.4178076655685283e-12,-1.5214623528791408e-22,-1.3763354249755506e-22
35.4,-2.555834949899541e-12,1.3250332533788164e-12,1.4566126083082054e-13,-4.298490404972556e-13,1.0062062181951965e-22,1.2820620881518206e-12,1.4483444138130232e-12,1.2864699793803582e-12,-1.473563556255057e-22,-1.3474172364391733e-22
35.42,-2.5291338486419665e-12,1.343687869714475e-12,1.3855583347321954e-13,-4.1840921988807823e-13,9.776729465218695e-23,1.1252674451570207e-12,1.2919452639962304e-12,1.1568164927096581e-12,-1.4266014076681335e-22,-1.3065779813513724e-22
35.44,-2.502081597030641e-12,1.3602439390548495e-12,1.2789769243681803e-13,-4.065244660448824e-13,9.490404243628621e-23,1.0203146031054892e-12,1.1872435300427345e-12,1.0244060427789071e-12,-1.38078699147103e-22,-1.2809956370683206e-22
35.46,-2.47472430579936e-12,1.3743429522918982e-12,1.2079226507921703e-13,-3.937466354674181e-13,9.221543639182627e-23,8.622774052456069e-13,1.0295689639526675e-12,8.937254601480188e-13,-1.336140718506929e-22,-1.2449889281911906e-22
35.48,-2.4471071899186443e-12,1.3863232728655024e-12,1.1013412404281553e-13,-3.804986891709127e-13,8.953498267277803e-23,7.565257254950351e-13,9.240518484778792e-13,7.603224844536323e-13,-1.2927944223136804e-22,-1.2224946375660023e-22
35.5,-2.4192767564970597e-12,1.3958269850091958e-12,1.0302869668521453e-13,-3.6633322534385915e-13,8.700490931790001e-23,5.973229936262579e-13,7.651930504542496e-13,6.286753615079507e-13,-1.2507218662835219e-22,-1.19088443646849e-22
35.52,-2.3912786066533557e-12,1.40319289600761e-12,9.237055564881302e-14,-3.5167375981623114e-13,8.4506666890308e-23,4.908108891749241e-13,6.58906255027284e-13,4.943251894058704e-13,-1.2101141573403887e-22,-1.171142611418109e-22
35.54,-2.363159629042973e-12,1.408061129338714e-12,8.526512829121202e-14,-3.360561339915991e-13,8.213087606030845e-23,3.304854882856685e-13,4.989145672717394e-13,3.6174507511834426e-13,-1.1709007477888915e-22,-1.1438714920727152e-22
35.56,-2.3349333989866896e-12,1.4150620209316382e-12,8.526512829121202e-14,-3.2395585257796976e-13,7.990802794284585e-23,3.9210748024128923e-13,6.33499413402154e-13,6.33499413402154e-13,-1.1532936978821308e-22,-1.085822300257963e-22
35.58,-2.3065151298779804e-12,1.4268078990770373e-12,8.526512829121202e-14,-3.177868985269478e-13,7.778895142620898e-23,6.570981646013553e-13,8.44843604285933e-13,8.44843604285933e-13,-1.140758117135104e-22,-1.0380326342549844e-22
35.6,-2.2778242391669225e-12,1.44224701417084e-12,8.526512829121202e-14,-3.1623456738820703e-13,7.575932917440306e-23,8.632123666717611e-13,1.0094709256576446e-12,1.0094709256576446e-12,-1.1309364431137367e-22,-9.952644763309555e-23
35.62,-2.2487938459762e-12,1.4605660004771776e-12,8.526512829121202e-14,-3.182821203793191e-13,7.381224124292628e-23,1.023794683719184e-12,1.1379779791123234e-12,1.1379779791123234e-12,-1.122539568812616e-22,-9.549754629240923e-23
35.64,-2.219368804049288e-12,1.4811362400105523e-12,8.526512829121202e-14,-3.231437931971382e-13,7.194524044148943e-23,1.1491762536315396e-12,1.238568778578067e-12,1.238568778578067e-12,-1.1148871300021948e-22,-9.14865196151224e-23
35.66,-2.1895130339042905e-12,1.5034716332406297e-12,8.526512829121202e-14,-3.3021194316819554e-13,7.015915168785761e-23,1.247349418696469e-12,1.3175676630039988e-12,1.3175676630039988e-12,-1.107648966985567e-22,-8.74024370260527e-23
35.68,-2.159195354016808e-12,1.5271985956337823e-12,8.526512829121202e-14,-3.3903388801261625e-13,6.845600067416726e-23,1.3244791651528508e-12,1.3798737543133244e-12,1.3798737543133244e-12,-1.1006826112387273e-22,-8.327917859260508e-23
35.7,-2.1284235661566468e-12,1.5477352600195106e-12,7.460698725481052e-14,-3.4519470993262203e-13,6.602427510747365e-23,1.0222483629472524e-12,1.385116089871126e-12,1.0222483629472524e-12,-1.0556716464160368e-22,-8.166960116293591e-23
35.72,-2.097313162521639e-12,1.5618870273912122e-12,6.750155989720952e-14,-3.4551919172976344e-13,6.394530756152802e-23,7.014138316335595e-13,9.704145621903367e-13,7.172997901510909e-13,-1.0166546562093726e-22,-8.024769219686376e-23
35.74,-2.0659726116385397e-12,1.5708801795055583e-12,5.684341886080802e-14,-3.416022107034199e-13,6.173675972708773e-23,4.481588139406137e-13,7.324526343533395e-13,4.481588139406137e-13,-9.815522508140776e-23,-7.970639999436931e-23
35.76,-2.0345015629664644e-12,1.5758449255537085e-12,5.3290705182007514e-14,-3.3454334390513935e-13,5.997536824432026e-23,2.82194274549423e-13,4.1852229998146556e-13,3.814992437660419e-13,-9.542352015387398e-23,-7.73097651557934e-23
35.78,-2.0029116741221757e-12,1.5832718730036087e-12,5.3290705182007514e-14,-3.3081749254156113e-13,5.847960253166807e-23,3.9987995415206275e-13,5.460773642926653e-13,5.460773642926653e-13,-9.381222933979145e-23,-7.270719202745196e-23
35.8,-1.971144159203866e-12,1.593573967624393e-12,5.3290705182007514e-14,-3.3068563100679595e-13,5.707208335023755e-23,5.603771512528922e-13,6.742019506920344e-13,6.742019506920344e-13,-9.246533281391554e-23,-6.841934725767176e-23
35.82,-1.93914362005186e-12,1.6061166343424092e-12,5.3290705182007514e-14,-3.3335453025817165e-13,5.574838576571947e-23,6.853455679663746e-13,7.741484023926227e-13,7.741484023926227e-13,-9.12864497804788e-23,-6.42784659229114e-23
35.84,-1.9068730574516227e-12,1.6204093053583522e-12,5.3290705182007514e-14,-3.382109696136514e-13,5.45073499461084e-23,7.828528911352276e-13,8.523040901538453e-13,8.523040901538453e-13,-9.022073412535994e-23,-6.014707635490247e-23
35.86,-1.8743263660142644e-12,1.6325640233730936e-12,4.440892098500626e-14,-3.4150867619270545e-13,5.255979833955389e-23,5.66698903774105e-13,8.655525655187687e-13,5.890160836061713e-13,-8.728244982877665e-23,-5.955298163797485e-23
35.88,-1.8416043885908338e-12,1.6384171127624315e-12,3.552713678800501e-14,-3.391075157652937e-13,5.069614338247178e-23,1.979299394030189e-13,5.120861158520024e-13,1.979299394030189e-13,-8.408532949840861e-23,-5.96493302650684e-23
35.9,-1.8088068886958352e-12,1.6414114180664477e-12,3.375077994860476e-14,-3.3459627933486744e-13,4.9396412998806336e-23,1.582740819924873e-13,2.6715306073798405e-13,2.6715306073798405e-13,-8.205892841554178e-23,-5.685547689922844e-23
35.92,-1.775925488066173e-12,1.6468749341160585e-12,3.375077994860476e-14,-3.332083427815568e-13,4.830547241333665e-23,2.811968570131611e-13,3.9289441517861063e-13,3.9289441517861063e-13,-8.046796322943343e-23,-5.2624316908981215e-23
35.94,-1.7429107637734833e-12,1.6545350307856993e-12,3.375077994860476e-14,-3.345661747470526e-13,4.729688471945546e-23,4.038188367410779e-13,4.907783093863067e-13,4.907783093863067e-13,-7.909447893865806e-23,-4.8580407719215923e-23
35.96,-1.709723685374705e-12,1.6639067685410253e-12,3.375077994860476e-14,-3.380635926129996e-13,4.636838432375039e-23,4.992915296329175e-13,5.67123863946191e-13,5.67123863946191e-13,-7.787267864723859e-23,-4.459872749915099e-23
35.98,-1.6763603650946254e-12,1.6709488107633872e-12,2.4868995751603507e-14,-3.3976736539265754e-13,4.464095746767678e-23,2.148450240291051e-13,5.737723332318184e-13,2.148450240291051e-13,-7.530743217867275e-23,-4.446392790137497e-23
36.0,-1.6429191598061061e-12,1.6724934248132452e-12,1.9539925233402755e-14,-3.3659438419530045e-13,4.327687657471728e-23,4.0705492884914655e-14,2.385936951780172e-13,8.281499611173402e-14,-7.32040290809143e-23,-4.4524011694188323e-23
36.02,-1.6094493140753562e-12,1.674755544603734e-12,1.9539925233402755e-14,-3.346899059579054e-13,4.243099515752424e-23,9.615594299653302e-14,2.0220482878777644e-13,2.0220482878777644e-13,-7.15148173137202e-23,-4.044875539125443e-23
36.04,-1.5759115928260928e-12,1.6791018747728152e-12,1.9539925233402755e-14,-3.3539073204016313e-13,4.16643108143099e-23,2.1257040994781783e-13,2.950194252265691e-13,2.950194252265691e-13,-7.006434885796676e-23,-3.656557183130715e-23
36.06,-1.5422689520662768e-12,1.685069763140525e-12,1.9539925233402755e-14,-3.38118538071328e-13,4.097422760200688e-23,3.0308430539870606e-13,3.672857099095626e-13,3.672857099095626e-13,-6.878424959324384e-23,-3.2768062404569977e-23
36.08,-1.5085187660501425e-12,1.688635308856073e-12,1.0658141036401503e-14,-3.3896665759605425e-13,3.940595943835417e-23,1.1624407848585528e-14,3.735715963824298e-13,1.1624407848585528e-14,-6.678586380760107e-23,-3.284532657004881e-23
36.1,-1.4747582238275873e-12,1.6872814232213594e-12,7.105427357601002e-15,-3.352861004936691e-13,3.8392739869020016e-23,-1.16549398262061e-13,3.478956531790462e-14,-3.784084647364197e-14,-6.494834780375349e-23,-3.257525263479384e-23
36.12,-1.4410143576148258e-12,1.6874453615165598e-12,7.105427357601002e-15,-3.3359063355226014e-13,3.7783166347890983e-23,-2.5849323243689143e-14,6.943517575343056e-14,6.943517575343056e-14,-6.329549956245643e-23,-2.874656931465082e-23
36.14,-1.4072466868424104e-12,1.689481131005112e-12,7.105427357601002e-15,-3.342349927520908e-13,3.7248137558543e-23,7.874429288573004e-14,1.527528597539422e-13,1.527528597539422e-13,-6.18750747903429e-23,-2.5087433061466832e-23
36.16,-1.373422351810391e-12,1.6929716209862613e-12,7.105427357601002e-15,-3.3669778143897245e-13,3.6785299812691106e-23,1.599877662568031e-13,2.1754454742381543e-13,2.1754454742381543e-13,-6.062459074174427e-23,-2.1509999256402127e-23
36.18,-1.3395182660344534e-12,1.6967867667532381e-12,3.552713678800501e-15,-3.39978974934668e-13,3.5962752671029077e-23,8.862031057618013e-14,2.533819412933457e-13,9.590363203439575e-14,-5.928075123045154e-23,-1.9963593151238184e-23
36.2,-1.3055906101668668e-12,1.6950021291032072e-12,-7.105427357601002e-15,-3.382780141717342e-13,3.437898049500416e-23,-2.4858901095892833e-13,1.0266426651655665e-13,-2.4858901095892833e-13,-5.791958334764945e-23,-2.1795116456055195e-23
36.22,-1.271748103984035e-12,1.6899359415053616e-12,-7.105427357601002e-15,-3.3353005351831305e-13,3.3933241907832533e-23,-3.237290647301521e-13,-2.1204404993833904e-13,-2.1204404993833904e-13,-5.613815903588966e-23,-2.05963609812546e-23
36.24,-1.237982880047623e-12,1.687061432007925e-12,-7.105427357601002e-15,-3.3152173398783684e-13,3.35595462332102e-23,-2.0114477882553244e-13,-1.1460019103881467e-13,-1.1460019103881467e-13,-5.451132253899685e-23,-1.7112132676759097e-23
36.26,-1.2042564776090338e-12,1.6858857190639172e-12,-7.105427357601002e-15,-3.3163694383251116e-13,3.325357588031757e-23,-1.0615193032968479e-13,-3.904807849092187e-14,-3.904807849092187e-14,-5.311910078333074e-23,-1.3793343954686062e-23
36.28,-1.1705391739392985e-12,1.686027663727647e-12,-7.105427357601002e-15,-3.333992518699566e-13,3.301290775383094e-23,-3.2495149615681093e-14,1.9575398634028454e-14,1.9575398634028454e-14,-5.1901322270826635e-23,-1.0564975835651613e-23
36.3,-1.1368078143821081e-12,1.687192539648201e-12,-7.105427357601002e-15,-3.3644024428017346e-13,3.2836273790579764e-23,2.466271462921527e-14,6.510852441239013e-14,6.510852441239013e-14,-5.081838876327191e-23,-7.381170805936192e-24
36.32,-1.1030454405635186e-12,1.688669413141756e-12,-1.0658141036401503e-14,-3.401605980724357e-13,3.2251621687113046e-23,-7.437040374997172e-14,9.334437520375082e-14,-7.437040374997172e-14,-4.986234754353607e-23,-5.746167215302277e-24
36.34,-1.0693027980914745e-12,1.6846911353929787e-12,-1.9539925233402755e-14,-3.389802130355577e-13,3.1012199549635806e-23,-3.6789963408595356e-13,-6.313881808464332e-14,-3.475902607978707e-13,-4.8995699942343887e-23,-7.054769925991089e-24
36.36,-1.0356977327906065e-12,1.6764879415545155e-12,-2.1316282072803006e-14,-3.3397729183129324e-13,3.0605308102328766e-23,-5.016562732958664e-13,-4.114154584323536e-13,-4.114154584323536e-13,-4.764497905211196e-23,-9.013597940837773e-24
36.38,-1.002237978245629e-12,1.6701279698298408e-12,-2.1316282072803006e-14,-3.313151720126862e-13,3.0458620898481705e-23,-4.0139729889172827e-13,-3.2192396242063435e-13,-3.2192396242063435e-13,-4.6068831071904565e-23,-5.961164161652373e-24
36.4,-9.68887950907325e-13,1.6653263406658763e-12,-2.1316282072803006e-14,-3.3060101161967597e-13,3.037100793740295e-23,-3.1417457233122053e-13,-2.5269625181941994e-13,-2.5269625181941994e-13,-4.4733038430686e-23,-3.076963882200565e-24
36.42,-9.3562098486882e-13,1.661730258887233e-12,-2.1316282072803006e-14,-3.3139380894893745e-13,3.0339872467745797e-23,-2.467010531305312e-13,-1.9913947554497937e-13,-1.9913947554497937e-13,-4.3577777996243784e-23,-2.9603935891708456e-25
36.44,-9.024158245863683e-13,1.6590668692247877e-12,-2.1316282072803006e-14,-3.333524900728284e-13,3.036363501309048e-23,-1.9450132207326792e-13,-1.5770152414031935e-13,-1.5770152414031935e-13,-4.2562697306074235e-23,2.4227774864250507e-24
36.46,-8.692560137657167e-13,1.6571251878173923e-12,-2.1316282072803006e-14,-3.362133208390117e-13,3.044134213465842e-23,-1.5411255092158204e-13,-1.2563470365119532e-13,-1.2563470365119532e-13,-4.1660077075289745e-23,5.104153674774532e-24
36.48,-8.361298445631374e-13,1.6552477893981331e-12,-2.4868995751603507e-14,-3.3933765836733635e-13,3.006683258385872e-23,-2.744980470570059e-13,-1.0550793040171924e-13,-2.744980470570059e-13,-4.1006670083373495e-23,6.701691479990397e-24
36.5,-8.030925277220349e-13,1.647754633554166e-12,-3.197442310920451e-14,-3.3720324773587345e-13,2.9194593938253467e-23,-5.725961774271077e-13,-2.6441213885536805e-13,-5.530822193741438e-13,-4.08625779629993e-23,5.009802860014009e-24
36.52,-7.702334617141755e-13,1.6389086421935074e-12,-3.197442310920451e-14,-3.3404750462418186e-13,2.925936163538762e-23,-5.437546473403079e-13,-4.698185854409509e-13,-4.698185854409509e-13,-3.941187467670032e-23,4.423297792765803e-24
36.54,-7.375354179168869e-13,1.6315111137277927e-12,-3.197442310920451e-14,-3.327023688782838e-13,2.937505738610166e-23,-4.626158969028073e-13,-4.055343787564353e-13,-4.055343787564353e-13,-3.820098635468179e-23,6.901649087571865e-24
36.56,-7.049714154478861e-13,1.6252316398937755e-12,-3.197442310920451e-14,-3.327548236579809e-13,2.953912442304231e-23,-3.9997493494780665e-13,-3.5592411522560466e-13,-3.5592411522560466e-13,-3.7171157391011145e-23,9.274740466449726e-24
36.58,-6.725251716290131e-13,1.6198146614824491e-12,-3.197442310920451e-14,-3.338854147873211e-13,2.974982288382735e-23,-3.516355458825933e-13,-3.1766889611472693e-13,-3.1766889611472693e-13,-3.6282241376505006e-23,1.1577888949316346e-23
36.6,-6.401799683533193e-13,1.6150625142175394e-12,-3.197442310920451e-14,-3.3584705804434205e-13,3.000603926271482e-23,-3.143630651372767e-13,-2.881915833078626e-13,-2.881915833078626e-13,-3.5506109583156184e-23,1.383321093003324e-23
36.62,-6.07924182973265e-13,1.6108246548959113e-12,-3.197442310920451e-14,-3.3846587723890515e-13,3.030633074183834e-23,-2.856457590386594e-13,-2.655027612155672e-13,-2.655027612155672e-13,-3.4822828466983034e-23,1.5833466124220425e-23
36.64,-5.757804142678925e-13,1.6028584252084126e-12,-3.907985046680551e-14,-3.37686271967872e-13,2.953807772506158e-23,-5.88407892120229e-13,-2.6376889307929235e-13,-5.675734380419412e-13,-3.476014901113435e-23,1.4057549516513932e-23
36.66,-5.438213207146317e-13,1.5937375247532296e-12,-3.907985046680551e-14,-3.3614734997527013e-13,2.979661019671817e-23,-5.611704970754523e-13,-5.10478249428764e-13,-5.10478249428764e-13,-3.394068388903956e-23,1.3871818740531026e-23
36.68,-5.120314176401292e-13,1.5856084139541803e-12,-3.907985046680551e-14,-3.3584818706646486e-13,3.0096089029200297e-23,-5.0554698063148e-13,-4.66523708352328e-13,-4.66523708352328e-13,-3.305357945703205e-23,1.587792137088435e-23
36.7,-4.803969719338785e-13,1.578242246849244e-12,-3.907985046680551e-14,-3.365027148487721e-13,3.04348217374085e-23,-4.62730160979378e-13,-4.327381793541843e-13,-4.327381793541843e-13,-3.229939147601015e-23,1.7809831664632063e-23
36.72,-4.489044963958438e-13,1.571461928574952e-12,-3.907985046680551e-14,-3.37889567034962e-13,3.0811644436526856e-23,-4.2982542824017287e-13,-4.0681809036115275e-13,-4.0681809036115275e-13,-3.165196463125669e-23,1.9693630950863842e-23
36.74,-4.175618507832223e-13,1.5627510301203126e-12,-4.263256414560601e-14,-3.373587464420191e-13,3.065010763906555e-23,-5.709585499327314e-13,-4.0241298940691774e-13,-5.4105231746359e-13,-3.150931412955093e-23,1.9879686934495852e-23
36.76,-3.8639718825366437e-13,1.5540732974070896e-12,-4.263256414560601e-14,-3.3702728315151584e-13,3.1049594287138054e-23,-5.365280031492324e-13,-5.007540482971853e-13,-5.007540482971853e-13,-3.0750691120209114e-23,2.0784016068103018e-23
36.78,-3.553992739091507e-13,1.546094442340108e-12,-4.263256414560601e-14,-3.3756942586410654e-13,3.148424618995468e-23,-4.972792056429328e-13,-4.698310094022877e-13,-4.698310094022877e-13,-3.01162988114939e-23,2.2512630129848283e-23
36.8,-3.2455897524471146e-13,1.5378322579428221e-12,-4.618527782440651e-14,-3.3804199332704195e-13,3.1383447733433174e-23,-6.218602638880816e-13,-4.528311504904314e-13,-6.166778656726469e-13,-2.973430550420388e-23,2.33599043190243e-23
36.82,-2.9390723813616296e-13,1.5278248265681688e-12,-4.618527782440651e-14,-3.3713752791143034e-13,3.1811817296581433e-23,-6.119714865880168e-13,-5.757286642375102e-13,-5.757286642375102e-13,-2.950063446563651e-23,2.2138740428990976e-23
36.84,-2.6344719052918306e-13,1.518524930237991e-12,-4.618527782440651e-14,-3.3711749140601263e-13,3.2271354080599606e-23,-5.722108741559396e-13,-5.444469586315345e-13,-5.444469586315345e-13,-2.889542845732338e-23,2.3665938507476303e-23
36.86,-2.331678394828594e-13,1.5097662898960912e-12,-4.618527782440651e-14,-3.3777403173828005e-13,3.276081159827499e-23,-5.417560826211505e-13,-5.205522551423446e-13,-5.205522551423446e-13,-2.839300515381393e-23,2.5135005026682212e-23
36.88,-2.030719261985764e-13,1.4996313990534145e-12,-4.973799150320701e-14,-3.369736909256336e-13,3.269265424237585e-23,-6.817715294591741e-13,-5.126759633523207e-13,-6.611018989015292e-13,-2.8216459651407146e-23,2.5568139262817113e-23
36.9,-1.7319406148515757e-13,1.4888280464068008e-12,-4.973799150320701e-14,-3.3550996409852056e-13,3.3196839722506154e-23,-6.562669649803821e-13,-6.180668237362633e-13,-6.180668237362633e-13,-2.791172020834799e-23,2.5847548177187588e-23
36.92,-1.4352178027149635e-13,1.4787703629678564e-12,-4.973799150320701e-14,-3.349783410838022e-13,3.372848324265675e-23,-6.143592288300513e-13,-5.851024473574432e-13,-5.851024473574432e-13,-2.738068223479279e-23,2.71849347338905e-23
36.94,-1.1404454745196427e-13,1.4692829254152653e-12,-4.973799150320701e-14,-3.351595311929467e-13,3.4286245708052804e-23,-5.822674782302551e-13,-5.599328098201231e-13,-5.599328098201231e-13,-2.69557638211785e-23,2.8466812184567794e-23
36.96,-8.475292047846736e-14,1.4602300096914501e-12,-4.973799150320701e-14,-3.358838793955526e-13,3.486911419951148e-23,-5.577727696847379e-13,-5.407927381994116e-13,-5.407927381994116e-13,-2.6616759168810525e-23,2.969783368063007e-23
36.98,-5.564081515024473e-14,1.4515065653763083e-12,-4.973799150320701e-14,-3.370200776253506e-13,3.5476186835958414e-23,-5.391553539252097e-13,-5.263208460861081e-13,-5.263208460861081e-13,-2.634881427838818e-23,3.0895056794553244e-23
37.0,-2.670042729557256e-14,1.4430389808437385e-12,-4.973799150320701e-14,-3.3852650018602004e-13,3.610416068894142e-23,-5.250871390887587e-13,-5.156793267079971e-13,-5.156793267079971e-13,-2.614225632624213e-23,3.182729246050461e-23
37.02,2.041049967901797e-15,1.4306083711226375e-12,-5.684341886080802e-14,-3.3639015836019467e-13,3.549115856512344e-23,-8.476146281141514e-13,-5.153178527449356e-13,-8.287368429064086e-13,-2.6128000578157292e-23,2.875835292457419e-23
37.04,3.050631254522455e-14,1.416846289517603e-12,-5.684341886080802e-14,-3.329705937049815e-13,3.603165326120106e-23,-8.227700722851193e-13,-7.756369752717727e-13,-7.756369752717727e-13,-2.669829701037845e-23,2.748618826133075e-23
37.06,5.870644137507192e-14,1.404003972703978e-12,-5.684341886080802e-14,-3.307007532932652e-13,3.6591716576627485e-23,-7.710641348666735e-13,-7.349882840901485e-13,-7.349882840901485e-13,-2.6171459352621847e-23,2.8423874620280025e-23
37.08,8.665917627694473e-14,1.3918646384553219e-12,-5.684341886080802e-14,-3.2930965971293917e-13,3.716979899876092e-23,-7.31493547526353e-13,-7.039667203289595e-13,-7.039667203289595e-13,-2.577386669107293e-23,2.9298271341080675e-23
37.1,1.1437662808048112e-13,1.3802607049850375e-12,-5.684341886080802e-14,-3.28587828679915e-13,3.776464301584177e-23,-7.013051295883871e-13,-6.803906916419439e-13,-6.803906916419439e-13,-2.5477779798779472e-23,3.010755102938147e-23
37.12,1.418663517264452e-13,1.3690624556280485e-12,-5.684341886080802e-14,-3.283731068904985e-13,3.837513716472444e-23,-6.783742876002741e-13,-6.625781207402955e-13,-6.625781207402955e-13,-2.5262981643082935e-23,3.0869207356344424e-23
37.14,1.6913538856109212e-13,1.3581695284927976e-12,-5.684341886080802e-14,-3.2854004096545526e-13,3.900039499432204e-23,-6.61060801978357e-13,-6.492240535979189e-13,-6.492240535979189e-13,-2.5114505287531488e-23,3.1588874421096057e-23
37.16,1.961890154588705e-13,1.3475042813314814e-12,-5.684341886080802e-14,-3.289915773099688e-13,3.963961758410197e-23,-6.48092839448349e-13,-6.393193659835612e-13,-6.393193659835612e-13,-2.5021133451513667e-23,3.2270053971639565e-23
37.18,2.230311441807344e-13,1.3370066410382698e-12,-5.684341886080802e-14,-3.2965262393433405e-13,4.0292060685586033e-23,-6.384868882933863e-13,-6.320837009656521e-13,-6.320837009656521e-13,-2.49743544834133e-23,3.291494451358635e-23
37.2,2.4966463019836003e-13,1.3266301207293184e-12,-5.684341886080802e-14,-3.3046507176370315e-13,4.09570146287474e-23,-6.314823979230587e-13,-6.269136090095139e-13,-6.269136090095139e-13,-2.4965769756558703e-23,3.3524947351505286e-23
37.22,2.760915115076961e-13,1.3163387397220593e-12,-5.684341886080802e-14,-3.3138394458105676e-13,4.1633792030379733e-23,-6.264912351889753e-13,-6.233424443470817e-13,-6.233424443470817e-13,-2.4968959335918885e-23,3.410097629093994e-23
37.24,3.0231319330276113e-13,1.3061046417329073e-12,-5.684341886080802e-14,-3.323744217502485e-13,4.2321720284120823e-23,-6.230585985953952e-13,-6.210093525554099e-13,-6.210093525554099e-13,-2.500048787734991e-23,3.4643647691815574e-23
37.26,3.2833059078277644e-13,1.2959062530121973e-12,-5.684341886080802e-14,-3.3340953586606e-13,4.302013698874851e-23,-6.208327929814029e-13,-6.19635288431411e-13,-6.19635288431411e-13,-2.5062668238364147e-23,3.51533973897105e-23
37.28,3.5414423958350137e-13,1.2857268580164287e-12,-5.684341886080802e-14,-3.344683923300996e-13,4.372838718619283e-23,-6.195418560684601e-13,-6.190044704445599e-13,-6.190044704445599e-13,-2.5152406062799563e-23,3.563055277469634e-23
37.3,3.7975438117212605e-13,1.275553497965052e-12,-5.684341886080802e-14,-3.3553479253564906e-13,4.444582171608554e-23,-6.189754836040663e-13,-6.189116404404895e-13,-6.189500393336704e-13,-2.5267210187450487e-23,3.607537728356881e-23
37.32,4.051610288812957e-13,1.2653761190861609e-12,-5.684341886080802e-14,-3.3659616916616995e-13,4.517179625968567e-23,-6.193429677983941e-13,-6.189710519472993e-13,-6.193429677983941e-13,-2.5405048640299908e-23,3.648809786619099e-23
37.34,4.3036401897123037e-13,1.255186913948391e-12,-5.684341886080802e-14,-3.376427628535142e-13,4.59056708091206e-23,-6.200834842850089e-13,-6.194028092352841e-13,-6.200834842850089e-13,-2.556424055774495e-23,3.6868921911926167e-23
37.36,4.553612089389137e-13,1.2444959721372532e-12,-6.039613253960852e-14,-3.383420000785425e-13,4.598352818153044e-23,-7.958415653219497e-13,-6.201735168356261e-13,-7.958415653219497e-13,-2.5743374532433347e-23,3.704743484106306e-23
37.38,4.800993836218711e-13,1.22995689845564e-12,-6.217248937900877e-14,-3.3543924725669014e-13,4.630515749818656e-23,-8.761759117504056e-13,-7.909270779760083e-13,-8.512843923628909e-13,-2.682346469385463e-23,3.281527675909856e-23
37.4,5.0454724297778e-13,1.2157033028298815e-12,-6.217248937900877e-14,-3.3293008483209935e-13,4.693941810579764e-23,-8.481026356893148e-13,-8.231083575161268e-13,-8.231083575161268e-13,-2.704258304735447e-23,3.1780248725075664e-23
37.42,5.287153677679185e-13,1.2019343611219854e-12,-6.217248937900877e-14,-3.3102674942358733e-13,4.757600116130883e-23,-8.206994855737701e-13,-8.018365671657906e-13,-8.018365671657906e-13,-2.6993144629263e-23,3.1875557356667454e-23
37.44,5.526159867419415e-13,1.1885299230292046e-12,-6.217248937900877e-14,-3.295790620430375e-13,4.821427759251145e-23,-8.000255737733885e-13,-7.858985171271946e-13,-7.858985171271946e-13,-2.6992226484174723e-23,3.1942273160845526e-23
37.46,5.762514380731245e-13,1.1753970396484642e-12,-6.217248937900877e-14,-3.2847082079830577e-13,4.8853217311983234e-23,-7.845493555894704e-13,-7.740938383350745e-13,-7.740938383350745e-13,-2.701945565313422e-23,3.195917953809654e-23
37.48,5.996263835652078e-13,1.1624637087609546e-12,-6.217248937900877e-14,-3.276120221878456e-13,4.9492107164904686e-23,-7.731027354613469e-13,-7.654882157011418e-13,-7.654882157011418e-13,-2.710120010252239e-23,3.19589348505486e-23
37.5,6.227442189661062e-13,1.1496742111316388e-12,-6.217248937900877e-14,-3.26933016604467e-13,5.0130273300897223e-23,-7.647741991740615e-13,-7.593584196517527e-13,-7.593584196517527e-13,-2.722695453359946e-23,3.1937870197830495e-23
37.52,6.456073601840883e-13,1.13698541912352e-12,-6.217248937900877e-14,-3.2637989406584765e-13,5.0767066831351424e-23,-7.588588737479964e-13,-7.551451790802175e-13,-7.551451790802175e-13,-2.7388623937055095e-23,3.188389693384141e-23
37.54,6.682174646177985e-13,1.1243639421223276e-12,-6.217248937900877e-14,-3.2591091596652795e-13,5.140185550358437e-23,-7.548116833635449e-13,-7.524160131525136e-13,-7.524160131525136e-13,-2.75799717406075e-23,3.1797996183004e-23
37.56,6.905756023093347e-13,1.1117839190726341e-12,-6.217248937900877e-14,-3.254937557257353e-13,5.203401896055992e-23,-7.522111245056271e-13,-7.508364888794064e-13,-7.508364888794064e-13,-2.77961420069079e-23,3.168084656103649e-23
37.58,7.126823882951383e-13,1.0992253114298218e-12,-6.217248937900877e-14,-3.2510336496008156e-13,5.2662946127270254e-23,-7.507312530263508e-13,-7.501479943932648e-13,-7.501479943932648e-13,-2.803331314881462e-23,3.1532957278861946e-23
37.6,7.345380849508608e-13,1.0866725830871699e-12,-6.217248937900877e-14,-3.247203233790754e-13,5.328803384938293e-23,-7.501505508656513e-13,-7.50073485479315e-13,-7.501505508656513e-13,-2.828844400593343e-23,3.1354746784825417e-23
37.62,7.56142681132347e-13,1.074113679553546e-12,-6.217248937900877e-14,-3.243295627469149e-13,5.39086862611875e-23,-7.50689520841438e-13,-7.501825275894142e-13,-7.50689520841438e-13,-2.8559085765695074e-23,3.114658880135645e-23
37.64,7.774959533728831e-13,1.0615392385437076e-12,-6.217248937900877e-14,-3.239193801123828e-13,5.452431457115058e-23,-7.516453296995265e-13,-7.507680593048653e-13,-7.516453296995265e-13,-2.884324147143216e-23,3.090883889610759e-23
37.66,7.985975132044139e-13,1.0489419795216145e-12,-6.217248937900877e-14,-3.234806747318121e-13,5.513433708033424e-23,-7.529255171855969e-13,-7.517600777582098e-13,-7.529255171855969e-13,-2.9139260341501923e-23,3.064184948578399e-23
37.68,8.194468437483159e-13,1.0363162316293647e-12,-6.217248937900877e-14,-3.230063579754867e-13,5.573817932511275e-23,-7.54458590806246e-13,-7.530684702192564e-13,-7.54458590806246e-13,-2.9445757821535187e-23,3.034597801465799e-23
37.7,8.400433280082276e-13,1.0236575686307207e-12,-6.217248937900877e-14,-3.224908970033557e-13,5.6335274281233e-23,-7.561892726151512e-13,-7.546235595545378e-13,-7.561892726151512e-13,-2.9761554828470287e-23,3.0021591150938753e-23
37.72,8.603862707460177e-13,1.0109625266097712e-12,-6.217248937900877e-14,-3.21929961885503e-13,5.692506259346396e-23,-7.580748235192591e-13,-7.563714716513398e-13,-7.580748235192591e-13,-3.0085631413588645e-23,2.9669066698637676e-23
37.74,8.804749153955273e-13,9.982283856647154e-13,-6.217248937900877e-14,-3.2132015271717726e-13,5.750699281119788e-23,-7.600822008388052e-13,-7.582705530139839e-13,-7.600822008388052e-13,-3.0417091324170976e-23,2.928879423496264e-23
37.76,9.003084571389821e-13,9.85453001089542e-13,-6.217248937900877e-14,-3.206587885941778e-13,5.80805216198278e-23,-7.621858602284537e-13,-7.602886004658052e-13,-7.621858602284537e-13,-3.075513484309221e-23,2.8881175067805115e-23
37.78,9.198860530159556e-13,9.72634672825033e-13,-6.217248937900877e-14,-3.1994374442529284e-13,5.864511406318852e-23,-7.643660558874374e-13,-7.624007188580755e-13,-7.643660558874374e-13,-3.1099037940373236e-23,2.8446621860344176e-23
37.8,9.392068297375741e-13,9.59772044503712e-13,-6.217248937900877e-14,-3.191733247374622e-13,5.920024375543138e-23,-7.666075261001332e-13,-7.645876644213318e-13,-7.666075261001332e-13,-3.1448136252505914e-23,2.798555811946785e-23
37.82,9.582698897261547e-13,9.468640253799956e-13,-6.217248937900877e-14,-3.1834616608767826e-13,5.97453930823711e-23,-7.688984767553571e-13,-7.668345636672538e-13,-7.688984767553571e-13,-3.180181276334628e-23,2.749841765814249e-23
37.84,9.770743157825441e-13,9.339097299576321e-13,-6.217248937900877e-14,-3.1746116159667213e-13,6.028005339318386e-23,-7.712297952947578e-13,-7.691299227065778e-13,-7.712297952947578e-13,-3.215948832850263e-23,2.698564408772052e-23
37.86,9.956191746922435e-13,9.209084313025753e-13,-6.217248937900877e-14,-3.165174025895361e-13,6.08037251836996e-23,-7.735944428536906e-13,-7.714648611476553e-13,-7.735944428536906e-13,-3.252061438730572e-23,2.64476903674209e-23
37.88,1.0139035200108716e-12,9.078595249389014e-13,-6.217248937900877e-14,-3.1551413346525264e-13,6.131591827262897e-23,-7.75986984199458e-13,-7.738325196649751e-13,-7.75986984199458e-13,-3.288466735970138e-23,2.5885018420364815e-23
37.9,1.0319263942149926e-12,8.947625009286616e-13,-6.217248937900877e-14,-3.1445071679623165e-13,6.181615197201917e-23,-7.784032242294663e-13,-7.762276018677815e-13,-7.784032242294663e-13,-3.3251144342075793e-23,2.5298098816244976e-23
37.92,1.0496868303621637e-12,8.8161692228044e-13,-6.217248937900877e-14,-3.1332660633878227e-13,6.230395525312168e-23,-7.808399268726587e-13,-7.786460200238992e-13,-7.808399268726587e-13,-3.3619559805155963e-23,2.4687410516255e-23
37.94,1.0671838533714554e-12,8.684224082519213e-13,-6.217248937900877e-14,-3.1214132616116234e-13,6.277886690871024e-23,-7.832945977142036e-13,-7.810846210956122e-13,-7.832945977142036e-13,-3.39894430654049e-23,2.4053440673044243e-23
37.96,1.0844164810104536e-12,8.551786214370501e-13,-6.217248937900877e-14,-3.1089445450239107e-13,6.324043571274432e-23,-7.857653158977008e-13,-7.83540974881409e-13,-7.857653158977008e-13,-3.4360336353741e-23,2.3396684479074033e-23
37.98,1.1013837246552804e-12,8.418852577798269e-13,-6.217248937900877e-14,-3.0958561128939365e-13,6.36882205781348e-23,-7.88250604134084e-13,-7.860132101845645e-13,-7.88250604134084e-13,-3.473179334570985e-23,2.2717645055568154e-23
38.0,1.1180845898750773e-12,8.285420388512912e-13,-6.217248937900877e-14,-3.082144484831549e-13,6.412179071324565e-23,-7.907493281787131e-13,-7.884998881212241e-13,-7.907493281787131e-13,-3.5103378048263074e-23,2.201683337592285e-23
38.02,1.1345180768807227e-12,8.151487058766479e-13,-6.217248937900877e-14,-3.0678064261256365e-13,6.454072577765714e-23,-7.932606190964054e-13,-7.909999041488625e-13,-7.932606190964054e-13,-3.547466396220967e-23,2.1294768217878883e-23
38.04,1.1506831808685547e-12,8.017050151157809e-13,-6.217248937900877e-14,-3.0528388900001087e-13,6.494461603762348e-23,-7.957838131485335e-13,-7.935124123042203e-13,-7.957838131485335e-13,-3.584523345784159e-23,2.0551976138995165e-23
38.06,1.1665788922828904e-12,7.882107342903556e-13,-6.217248937900877e-14,-3.037238972952294e-13,6.533306252158194e-23,-7.98318405307433e-13,-7.960367666161287e-13,-7.98318405307433e-13,-3.6214677315467316e-23,1.9788991471933975e-23
38.08,1.182204197015731e-12,7.746656398202497e-13,-6.217248937900877e-14,-3.021003880208052e-13,6.570567717600352e-23,-8.008640133088882e-13,-7.98572475799735e-13,-8.008640133088882e-13,-3.658259439356976e-23,1.900635633536335e-23
38.1,1.197554557023567e-12,7.610694507036006e-13,-6.217248937900877e-14,-3.004129980716216e-13,6.606178296011684e-23,-8.034270532632748e-13,-8.011191682213352e-13,-8.034270532632748e-13,-3.6948591395787153e-23,1.8204620658123e-23
38.12,1.2126320611349668e-12,7.474218700434519e-13,-6.217248937900877e-14,-2.9866136638140113e-13,6.64012763978691e-23,-8.060006099908469e-13,-8.036840160180214e-13,-8.060006099908469e-13,-3.731217714945624e-23,1.7367554368247605e-23
38.14,1.2274360699228947e-12,7.337227206587402e-13,-6.217248937900877e-14,-2.9684527276201104e-13,6.672383631745983e-23,-8.085830601651825e-13,-8.062584508120422e-13,-8.085830601651825e-13,-3.767304721171944e-23,1.652906648922559e-23
38.16,1.241965550117392e-12,7.199718221910823e-13,-6.217248937900877e-14,-2.9496449176189337e-13,6.702912000963393e-23,-8.111746230333854e-13,-8.088418031554311e-13,-8.111746230333854e-13,-3.803084558624064e-23,1.5673179706387962e-23
38.18,1.2562194647987028e-12,7.061689903685893e-13,-6.217248937900877e-14,-2.9301879303752946e-13,6.731679648885453e-23,-8.137754765784586e-13,-8.114342876737544e-13,-8.137754765784586e-13,-3.8385212411963e-23,1.4800476392399937e-23
38.2,1.2701967733268886e-12,6.923140377239294e-13,-6.217248937900877e-14,-2.9100794225103373e-13,6.758654665264252e-23,-8.163857669050578e-13,-8.140360787792922e-13,-8.163857669050578e-13,-3.873579468294188e-23,1.3911546848517826e-23
38.22,1.283896431284005e-12,6.784067741489807e-13,-6.217248937900877e-14,-2.8893170176348155e-13,6.783806344274129e-23,-8.190056154977999e-13,-8.166473198185904e-13,-8.190056154977999e-13,-3.9082246439424064e-23,1.300698939713939e-23
38.24,1.297317390425986e-12,6.644470073231129e-13,-6.217248937900877e-14,-2.8678983117026733e-13,6.807105200806357e-23,-8.216351248343027e-13,-8.192681301465848e-13,-8.216351248343027e-13,-3.942422894036569e-23,1.2087410471937332e-23
38.26,1.3104585986420247e-12,6.504345430437388e-13,-6.217248937900877e-14,-2.845820877143034e-13,6.828522986938869e-23,-8.242743827259787e-13,-8.218986105971855e-13,-8.242743827259787e-13,-3.976141082185812e-23,1.1153424705975996e-23
38.28,1.323318999919729e-12,6.363691854812927e-13,-6.217248937900877e-14,-2.823082266047458e-13,6.848032708578708e-23,-8.269234656749687e-13,-8.24538847713929e-13,-8.269234656749687e-13,-4.0093468244918595e-23,1.02056550186051e-23
38.3,1.335897534314743e-12,6.222507373757588e-13,-6.217248937900877e-14,-2.7996800126266003e-13,6.86560864227585e-23,-8.295824414702109e-13,-8.271889170217336e-13,-8.295824414702109e-13,-4.0420085035316614e-23,9.244732701477467e-24
38.32,1.3481931379237973e-12,6.08079000188001e-13,-6.217248937900877e-14,-2.775611635101856e-13,6.88122635220742e-23,-8.322513711951682e-13,-8.298488855570801e-13,-8.322513711951682e-13,-4.0740952817501273e-23,8.271297503926082e-24
38.34,1.3602047428604102e-12,5.938537742161358e-13,-6.217248937900877e-14,-2.7508746371600426e-13,6.894862707332061e-23,-8.349303107805139e-13,-8.325188138248061e-13,-8.349303107805139e-13,-4.105577114422827e-23,7.285997718247213e-24
38.36,1.3719312772326083e-12,5.795748586848682e-13,-6.217248937900877e-14,-2.7254665090701326e-13,6.906495898714207e-23,-8.376193122050339e-13,-8.351987573114048e-13,-8.376193122050339e-13,-4.1364247623120956e-23,6.289490264548806e-24
38.38,1.3833716651222122e-12,5.652420518139224e-13,-6.217248937900877e-14,-2.699384728538628e-13,6.916105457018877e-23,-8.403184244243599e-13,-8.378887676554517e-13,-8.403184244243599e-13,-4.166609804112307e-23,5.282440776104671e-24
38.4,1.3945248265653104e-12,5.508551508702978e-13,-6.217248937900877e-14,-2.672626761362783e-13,6.923672270177267e-23,-8.430276940893785e-13,-8.405888935528133e-13,-8.430276940893785e-13,-4.196104648758352e-23,4.265523684509189e-24
38.42,1.4053896775336437e-12,5.364139522080165e-13,-6.217248937900877e-14,-2.645190061927458e-13,6.929178601224111e-23,-8.457471661018025e-13,-8.432991814567708e-13,-8.457471661018025e-13,-4.2248825476547173e-23,3.2394223056905787e-24
38.44,1.4159651299166782e-12,5.219182512981972e-13,-6.217248937900877e-14,-2.6170720735810517e-13,6.932608106307578e-23,-8.48476884044054e-13,-8.460196761195791e-13,-8.48476884044054e-13,-4.252917606869777e-23,2.2048289257659325e-24
38.46,1.4262500915041937e-12,5.073678427516443e-13,-6.217248937900877e-14,-2.588270228917848e-13,6.933945852872754e-23,-8.512168905116999e-13,-8.487504210114075e-13,-8.512168905116999e-13,-4.28018479932988e-23,1.162444887831286e-24
38.48,1.436243465969265e-12,4.927625203356444e-13,-6.217248937900877e-14,-2.5587819499880027e-13,6.933178338019906e-23,-8.539672273707718e-13,-8.514914586443705e-13,-8.539672273707718e-13,-4.306659977040112e-23,1.1298067904021586e-25
38.5,1.4459441528515262e-12,4.781020769862851e-13,-6.217248937900877e-14,-2.5286046484515085e-13,6.930293507038678e-23,-8.567279359567962e-13,-8.54242830823329e-13,-8.567279359567962e-13,-4.3323198833529487e-23,-9.428439815235455e-25
38.52,1.4553510475406449e-12,4.633863048173025e-13,-6.217248937900877e-14,-2.4977357256888175e-13,6.925280772119535e-23,-8.594990572288726e-13,-8.570045788398751e-13,-8.594990572288726e-13,-4.3571421653009965e-23,-2.0043000546261505e-24
38.54,1.464463041259947e-12,4.4861499512625057e-13,-6.217248937900877e-14,-2.4661725728779354e-13,6.918131031243835e-23,-8.622806318889451e-13,-8.597767436225248e-13,-8.622806318889451e-13,-4.3811053860070226e-23,-3.070649091634526e-24
38.56,1.4732790210501354e-12,4.3378793839858834e-13,-6.217248937900877e-14,-2.433912571045511e-13,6.908836687253836e-23,-8.650727004741825e-13,-8.625593658529909e-13,-8.650727004741825e-13,-4.404189037181324e-23,-4.141143144919891e-24
38.58,1.4817978697530813e-12,4.189049243101576e-13,-6.217248937900877e-14,-2.400953091097829e-13,6.897391667104129e-23,-8.678753034284942e-13,-8.653524860561632e-13,-8.678753034284942e-13,-4.4263735517145603e-23,-5.215024677343774e-24
38.6,1.4900184659956407e-12,4.0396574172841507e-13,-6.217248937900877e-14,-2.367291493836195e-13,6.883791441295901e-23,-8.706884811580322e-13,-8.681561446699417e-13,-8.706884811580322e-13,-4.447640316372722e-23,-6.2915264711203894e-24
38.62,1.4979396841734962e-12,3.8897017871269694e-13,-6.217248937900877e-14,-2.332925129960247e-13,6.868033043495607e-23,-8.735122740741916e-13,-8.709703820992246e-13,-8.735122740741916e-13,-4.467971684599201e-23,-7.369871535873172e-24
38.64,1.5055603944349852e-12,3.739180225137317e-13,-6.217248937900877e-14,-2.2978513400618664e-13,6.850115090339447e-23,-8.763467226270249e-13,-8.737952387579187e-13,-8.763467226270249e-13,-4.4873509894286014e-23,-8.449273016102924e-24
38.66,1.5128794626649256e-12,3.5880905957257174e-13,-6.217248937900877e-14,-2.2620674546118227e-13,6.830037801425342e-23,-8.791918673311567e-13,-8.766307551014606e-13,-8.791918673311567e-13,-4.50576255651554e-23,-9.528934097520948e-24
38.68,1.5198957504683985e-12,3.4364307551907007e-13,-6.217248937900877e-14,-2.2255707939407385e-13,6.807803019493742e-23,-8.820477487860398e-13,-8.794769716521425e-13,-8.820477487860398e-13,-4.523191717281705e-23,-1.0608047913140569e-23
38.7,1.5266081151545086e-12,3.2841985517000564e-13,-6.217248937900877e-14,-2.18835866821564e-13,6.783414230799096e-23,-8.84914407691693e-13,-8.823339290188288e-13,-8.84914407691693e-13,-4.539624822183489e-23,-1.1685797448022028e-23
38.72,1.5330154097201009e-12,3.131391825269297e-13,-6.217248937900877e-14,-2.1504283774130544e-13,6.756876585673384e-23,-8.877918848610092e-13,-8.852016679123142e-13,-8.877918848610092e-13,-4.555049254102606e-23,-1.276135544370522e-23
38.74,1.5391164828334285e-12,2.9780084077380015e-13,-6.217248937900877e-14,-2.1117772112894207e-13,6.72819691928342e-23,-8.906802212294192e-13,-8.880802291573502e-13,-8.906802212294192e-13,-4.569453441861575e-23,-1.3833884301548538e-23
38.76,1.544910178817779e-12,2.8240461227444296e-13,-6.217248937900877e-14,-2.07240244934937e-13,6.69738377258355e-23,-8.935794578624846e-13,-8.909696537020683e-13,-8.935794578624846e-13,-4.582826873865834e-23,-1.4902535985285322e-23
38.78,1.5503953376350387e-12,2.6695027856988135e-13,-6.217248937900877e-14,-2.0323013608123355e-13,6.664447413465314e-23,-8.964896359619248e-13,-8.938699826254008e-13,-8.964896359619248e-13,-4.595160111874192e-23,-1.596645192290373e-23
38.8,1.5555707948692116e-12,2.5143762037555816e-13,-6.217248937900877e-14,-1.9914712045778326e-13,6.62939985810582e-23,-8.994107968703847e-13,-8.967812571429652e-13,-8.994107968703847e-13,-4.606444804898993e-23,-1.7024762907550237e-23
38.82,1.5604353817098746e-12,2.358664175784741e-13,-6.217248937900877e-14,-1.949909229189687e-13,6.592254892516461e-23,-9.023429820752865e-13,-8.997035186117206e-13,-9.023429820752865e-13,-4.616673703237594e-23,-1.8076588997715385e-23
38.84,1.5649879249355813e-12,2.2023644923425688e-13,-6.217248937900877e-14,-1.907612672799393e-13,6.553028094293665e-23,-9.052862332119017e-13,-9.026368085337451e-13,-9.052862332119017e-13,-4.6258406726363646e-23,-1.9121039416443173e-23
38.86,1.5692272468971997e-12,2.0454749356417564e-13,-6.217248937900877e-14,-1.8645787631288008e-13,6.511736854573348e-23,-9.08240592065899e-13,-9.055811685592371e-13,-9.08240592065899e-13,-4.63394070858862e-23,-2.0157212449875565e-23
38.88,1.573152165501194e-12,1.8879932795210928e-13,-6.217248937900877e-14,-1.8208047174322121e-13,6.46840040019085e-23,-9.112061005754506e-13,-9.085366404890445e-13,-9.112061005754506e-13,-4.640969950767766e-23,-2.1184195344755992e-23
38.9,1.5767614941928463e-12,1.729917289414762e-13,-6.217248937900877e-14,-1.7762877424580108e-13,6.42303981604804e-23,-9.141828008329665e-13,-9.115032662766766e-13,-9.141828008329665e-13,-4.646925697596849e-23,-2.2201064205226788e-23
38.92,1.5800540419394105e-12,1.5712447223213333e-13,-6.217248937900877e-14,-1.7310250344098933e-13,6.375678067689325e-23,-9.171707350865946e-13,-9.14481088030054e-13,-9.171707350865946e-13,-4.651806420955851e-23,-2.320688388854449e-23
38.94,1.583028613213214e-12,1.4119733267724655e-13,-6.217248937900877e-14,-1.685013778907747e-13,6.326340024088394e-23,-9.201699457415315e-13,-9.174701480129769e-13,-9.201699457415315e-13,-4.655611781027883e-23,-2.420070790027715e-23
38.96,1.5856840079746872e-12,1.2521008428013694e-13,-6.217248937900877e-14,-1.6382511509482327e-13,6.275052480647348e-23,-9.231804753611277e-13,-9.204704886464096e-13,-9.231804753611277e-13,-4.658342641285605e-23,-2.518157828820785e-23
38.98,1.5880190216553337e-12,1.0916250019110624e-13,-6.217248937900877e-14,-1.5907343148651013e-13,6.221844182410121e-23,-9.262023666679452e-13,-9.234821525095804e-13,-9.262023666679452e-13,-4.660001083618947e-23,-2.6148525535567485e-23
39.0,1.5900324451406363e-12,9.305435270424261e-14,-6.217248937900877e-14,-1.542460424289262e-13,6.166745847491895e-23,-9.29235662544657e-13,-9.26505182341016e-13,-9.29235662544657e-13,-4.6602104937346906e-23,-2.7100568453485016e-23
39.02,1.5917230647528972e-12,7.688541325420837e-14,-6.217248937900877e-14,-1.4934266221086316e-13,6.109790190726415e-23,-9.322804060349173e-13,-9.295396210394524e-13,-9.322804060349173e-13,-4.6587821598731535e-23,-2.803671407224388e-23
39.04,1.5930896622340178e-12,6.065545241301181e-14,-6.217248937900877e-14,-1.44363004042778e-13,6.051011947532966e-23,-9.353366403441565e-13,-9.325855116646926e-13,-9.353366403441565e-13,-4.6563014583548055e-23,-2.8955957531791186e-23
39.06,1.59413101472821e-12,4.436423988676311e-14,-6.217248937900877e-14,-1.393067800527377e-13,5.990447898004911e-23,-9.384044088403587e-13,-9.356428974383833e-13,-9.384044088403587e-13,-4.6527766647677036e-23,-2.9857281971293965e-23
39.08,1.5948458947646465e-12,2.8011544512415315e-14,-6.217248937900877e-14,-1.34173701282346e-13,5.928136891221599e-23,-9.414837550547588e-13,-9.387118217447933e-13,-9.414837550547588e-13,-4.6482173653150755e-23,-3.073965841788356e-23
39.1,1.595233070240038e-12,1.1597134254491202e-14,-6.217248937900877e-14,-1.289634776826512e-13,5.86411986978553e-23,-9.445747226825921e-13,-9.417923281315415e-13,-9.445747226825921e-13,-4.642634472952399e-23,-3.160204567422959e-23
39.12,1.5952913044011557e-12,-4.879223798204016e-15,-6.217248937900877e-14,-1.2367581811003725e-13,5.798439894586724e-23,-9.476773555837474e-13,-9.448844603102898e-13,-9.476773555837474e-13,-4.6360402436756726e-23,-3.2443390205401987e-23
39.14,1.595019355827278e-12,-2.1417763435883406e-14,-6.217248937900877e-14,-1.18310430322098e-13,5.731142169796096e-23,-9.50791697783462e-13,-9.479882621574314e-13,-9.50791697783462e-13,-4.6284482929622217e-23,-3.3262626024603703e-23
39.16,1.5944159784125771e-12,-3.801871933109253e-14,-6.217248937900877e-14,-1.1286702097349388e-13,5.662274068089868e-23,-9.539177934729787e-13,-9.511037777147757e-13,-9.539177934729787e-13,-4.6198736123653005e-23,-3.405867457805627e-23
39.18,1.593479921348437e-12,-5.4682327042036906e-14,-6.217248937900877e-14,-1.0734529561179302e-13,5.591885156106858e-23,-9.57055687010206e-13,-9.542310511902005e-13,-9.57055687010206e-13,-4.6103325862637936e-23,-3.4830444628926536e-23
39.2,1.5922099291057034e-12,-7.14088230159225e-14,-6.217248937900877e-14,-1.0174495867329528e-13,5.520027220140661e-23,-9.602054229203785e-13,-9.57370126958318e-13,-9.602054229203785e-13,-4.599843008768316e-23,-3.5576832140182853e-23
39.22,1.590604741416873e-12,-8.819844459230948e-14,-6.217248937900877e-14,-9.606571347884006e-14,5.446754292068689e-23,-9.633670458966971e-13,-9.605210495611369e-13,-9.633670458966971e-13,-4.5884241007850555e-23,-3.6296720156615816e-23
39.24,1.5886630932582052e-12,-1.0505143000647849e-13,-6.217248937900877e-14,-9.030726222959834e-14,5.372122675519964e-23,-9.66540600800985e-13,-9.636838637086789e-13,-9.66540600800985e-13,-4.576096527238638e-23,-3.698897868564159e-23
39.26,1.5863837148317764e-12,-1.2196801839281062e-13,-6.217248937900877e-14,-8.446930600284784e-14,5.296190972283812e-23,-9.697261326643388e-13,-9.668586142796795e-13,-9.697261326643388e-13,-4.562882414455425e-23,-3.7652464577416654e-23
39.28,1.5837653315474608e-12,-1.3894844978817953e-13,-6.217248937900877e-14,-7.855154474773255e-14,5.2190201089613314e-23,-9.729236866877623e-13,-9.700453463221848e-13,-9.729236866877623e-13,-4.548805367708518e-23,-3.828602140367339e-23
39.3,1.580806664004841e-12,-1.55992965135357e-13,-6.217248937900877e-14,-7.255367728100575e-14,5.1406733638617176e-23,-9.7613330824283e-13,-9.732441050542296e-13,-9.7613330824283e-13,-4.533890488925868e-23,-3.888847933570844e-23
39.32,1.5775064279750609e-12,-1.7310180628643171e-13,-6.217248937900877e-14,-6.647540128275682e-14,5.061216394145575e-23,-9.79355042872334e-13,-9.76454935864488e-13,-9.79355042872334e-13,-4.518164394562896e-23,-3.9458655021274046e-23
39.34,1.5738633343825986e-12,-1.902752160062401e-13,-6.217248937900877e-14,-6.031641329212193e-14,4.980717263217113e-23,-9.825889362909161e-13,-9.796778843128958e-13,-9.825889362909161e-13,-4.5016552336409115e-23,-3.9995351460451725e-23
39.36,1.5698760892869748e-12,-2.0751343797581124e-13,-6.217248937900877e-14,-5.4076408702978525e-14,4.8992464683674325e-23,-9.858350343857524e-13,-9.829129961313308e-13,-9.858350343857524e-13,-4.484392705952829e-23,-4.049735788054351e-23
39.38,1.5655433938643952e-12,-2.248167167958244e-13,-6.217248937900877e-14,-4.775508175962307e-14,4.81687696867097e-23,-9.890933832171743e-13,-9.861603172242479e-13,-9.890933832171743e-13,-4.4664080804375047e-23,-4.096344960986028e-23
39.4,1.56086394438932e-12,-2.421852979900794e-13,-6.217248937900877e-14,-4.135212555243307e-14,4.73368421313719e-23,-9.923640290193398e-13,-9.894198936693345e-13,-9.923640290193398e-13,-4.4477342137241484e-23,-4.139238795038661e-23
39.42,1.5558364322159623e-12,-2.596194280089802e-13,-6.217248937900877e-14,-3.486723201351212e-14,4.649746169119655e-23,-9.956470182008959e-13,-9.926917717181636e-13,-9.956470182008959e-13,-4.428405568848233e-23,-4.1782920049604204e-23
39.44,1.5504595437597244e-12,-2.7711935423303233e-13,-6.217248937900877e-14,-2.830009191231879e-14,4.5651433509846664e-23,-9.989423973456242e-13,-9.959759977968742e-13,-9.989423973456242e-13,-4.4084582341403346e-23,-4.2133778771077266e-23
39.46,1.5447319604785507e-12,-2.946853249763528e-13,-6.217248937900877e-14,-2.1650394851278808e-14,4.47995884904155e-23,-1.0022502132131192e-12,-9.9927261850679e-13,-1.0022502132131192e-12,-4.387929942289332e-23,-4.2443682563852586e-23
39.48,1.538652358854227e-12,-3.1231758949019317e-13,-6.217248937900877e-14,-1.4917829261380782e-14,4.394278358736901e-23,-1.0055705127394302e-12,-1.0025816806251255e-12,-1.0055705127394302e-12,-4.3668600895814806e-23,-4.271133533113871e-23
39.5,1.5322194103735957e-12,-3.300163979664764e-13,-6.217248937900877e-14,-8.102082397755365e-15,4.308190210114844e-23,-1.0089033430377532e-12,-1.005903231105616e-12,-1.0089033430377532e-12,-4.3452897553167875e-23,-4.293542629745317e-23
39.52,1.5254317815097068e-12,-3.477820015413472e-13,-6.217248937900877e-14,-1.2028403352375992e-15,4.221785397545615e-23,-1.0122487513990681e-12,-1.0092373170792027e-12,-1.0122487513990681e-12,-4.323261721404152e-23,-4.311462987497225e-23
39.54,1.5182881337028934e-12,-3.656146522987351e-13,-6.217248937900877e-14,5.780212036087499e-15,4.1351576097246564e-23,-1.0156067852928597e-12,-1.0125839858546955e-12,-1.0156067852928597e-12,-4.300820492136865e-23,-4.324760552871616e-23
39.56,1.5107871233417812e-12,-3.8351460327393187e-13,-6.217248937900877e-14,1.2847391015356264e-14,4.048403259944514e-23,-1.0189774923677327e-12,-1.01594328491944e-12,-1.0189774923677327e-12,-4.278012314149824e-23,-4.3332997640446087e-23
39.58,1.5029274017442214e-12,-4.01482108457181e-13,-6.217248937900877e-14,1.9999014095414286e-14,3.9616215166417673e-23,-1.0223609204521311e-12,-1.0193152619400133e-12,-1.0223609204521311e-12,-4.254885196560163e-23,-4.3359227961928857e-23
39.6,1.4947076151381533e-12,-4.1951742279728274e-13,-6.217248937900877e-14,2.7235399967321624e-14,3.8749143342212953e-23,-1.0257571175550047e-12,-1.022699964762874e-12,-1.0257571175550047e-12,-4.23148893129265e-23,-4.329882059075102e-23
39.62,1.4861264046423993e-12,-4.3762080220521117e-13,-6.217248937900877e-14,3.455686852487466e-14,3.788386484160215e-23,-1.029166131866473e-12,-1.0260974414150539e-12,-1.029166131866473e-12,-4.207875113591555e-23,-4.3185396054237414e-23
39.64,1.4771824062473754e-12,-4.557925035577451e-13,-6.217248937900877e-14,4.1963740869145356e-14,3.702145586393714e-23,-1.032588011758546e-12,-1.029507740104834e-12,-1.032588011758546e-12,-4.18409716272041e-23,-4.301752282287625e-23
39.66,1.467874250795746e-12,-4.740327847011134e-13,-6.217248937900877e-14,4.945633931303739e-14,3.616302140985291e-23,-1.0360228057857633e-12,-1.0329309092224505e-12,-1.0360228057857633e-12,-4.160210342851347e-23,-4.2793753458291396e-23
39.68,1.4582005639629872e-12,-4.923419044546545e-13,-6.217248937900877e-14,5.703498738585966e-14,3.530969560083556e-23,-1.0394705626859377e-12,-1.0363669973407335e-12,-1.0394705626859377e-12,-4.1362717841455035e-23,-4.251262446929793e-23
39.7,1.4481599662378926e-12,-5.107201226144869e-13,-6.217248937900877e-14,6.470000983791698e-14,3.4462642001681755e-23,-1.042931331380794e-12,-1.0398160532158571e-12,-1.042931331380794e-12,-4.1123405040261377e-23,-4.2172656166692937e-23
39.72,1.4377510729029964e-12,-5.29167699957197e-13,-6.217248937900877e-14,7.24517326451181e-14,3.3623053945872024e-23,-1.0464051609766966e-12,-1.0432781257879803e-12,-1.0464051609766966e-12,-4.0884774286460594e-23,-4.1772352516855116e-23
39.74,1.426972494014925e-12,-5.476848982435395e-13,-6.217248937900877e-14,8.029048301360096e-14,3.279215486388294e-23,-1.0498921007653332e-12,-1.046753264181967e-12,-1.0498921007653332e-12,-4.064745414550978e-23,-4.131020099422665e-23
39.76,1.4158228343846744e-12,-5.662719802221508e-13,-6.217248937900877e-14,8.821658938437586e-14,3.1971198614462254e-23,-1.0533922002244237e-12,-1.0502415177080738e-12,-1.0533922002244237e-12,-4.0412092705404186e-23,-4.0784672432415715e-23
39.78,1.4043006935578128e-12,-5.849292096332774e-13,-6.217248937900877e-14,9.623038143798548e-14,3.116146981889153e-23,-1.0569055090184087e-12,-1.0537429358626652e-12,-1.0569055090184087e-12,-4.017935779727817e-23,-4.019422087424001e-23
39.8,1.3924046657946114e-12,-6.036568512125191e-13,-6.217248937900877e-14,1.043321900991832e-13,3.0364284198261396e-23,-1.0604320769991664e-12,-1.0572575683288973e-12,-1.0604320769991664e-12,-3.994993721801519e-23,-3.953728342030281e-23
39.82,1.3801333400500946e-12,-6.22455170694584e-13,-6.217248937900877e-14,1.1252234754162845e-13,2.9580988913783735e-23,-1.0639719542067141e-12,-1.060785464977422e-12,-1.0639719542067141e-12,-3.972453895488282e-23,-3.8812280076574595e-23
39.84,1.367485299954019e-12,-6.413244348170603e-13,-6.217248937900877e-14,1.2080118719260047e-13,2.881296291016637e-23,-1.0675251908699187e-12,-1.0643266758671123e-12,-1.0675251908699187e-12,-3.9503891412210026e-23,-3.801761360051308e-23
39.86,1.3544591237907762e-12,-6.602649113242006e-13,-6.217248937900877e-14,1.2916904373772875e-13,2.806161726207581e-23,-1.0710918374072149e-12,-1.0678812512457639e-12,-1.0710918374072149e-12,-3.92887436401238e-23,-3.7151669345989027e-23
39.88,1.3410533844792208e-12,-6.792768689707217e-13,-6.217248937900877e-14,1.3762625312574307e-13,2.732839552371309e-23,-1.0746719444273133e-12,-1.0714492415508067e-12,-1.0746719444273133e-12,-3.9079865565361917e-23,-3.621281510692672e-23
39.9,1.327266649552419e-12,-6.983605775256178e-13,-6.217248937900877e-14,1.4617315257323928e-13,2.66147740815287e-23,-1.0782655627299207e-12,-1.0750306974100063e-12,-1.0782655627299207e-12,-3.887804822417942e-23,-3.5199400959656134e-23
39.92,1.3130974811373236e-12,-7.175163077759869e-13,-6.217248937900877e-14,1.548100805694653e-13,2.5922262510102705e-23,-1.081872743306454e-12,-1.0786256696422223e-12,-1.081872743306454e-12,-3.8684103997365866e-23,-3.4109759103941586e-23
39.94,1.2985444359343696e-12,-7.367443315308749e-13,-6.217248937900877e-14,1.6353737688112302e-13,2.525240393121599e-23,-1.085493537340784e-12,-1.0822342092580782e-12,-1.085493537340784e-12,-3.8498866847391295e-23,-3.2942203702644196e-23
39.96,1.283606065196997e-12,-7.560449216251327e-13,-6.217248937900877e-14,1.723553825571903e-13,2.4606775376139118e-23,-1.0891279962099478e-12,-1.085856367460736e-12,-1.0891279962099478e-12,-3.8323192557698414e-23,-3.1695030720259137e-23
39.98,1.2682809147110942e-12,-7.754183519232861e-13,-6.217248937900877e-14,1.8126443993376003e-13,2.3986988151165518e-23,-1.092776171484867e-12,-1.0894921956465774e-12,-1.092776171484867e-12,-3.815795897415839e-23,-3.036651775981195e-23
40.0,1.252567524774362e-12,-7.94864897323422e-13,-6.217248937900877e-14,1.902648926388971e-13,2.339468820641537e-23,-1.0964381149310932e-12,-1.0931417454059543e-12,-1.0964381149310932e-12,-3.8004066248709014e-23,-2.895492389872653e-23
40.02,1.2364644301756003e-12,-8.143848337610905e-13,-6.217248937900877e-14,1.9935708559751494e-13,2.2831556507937644e-23,-1.1001138785095553e-12,-1.096805068523935e-12,-1.1001138785095553e-12,-3.786243708519274e-23,-2.745848952306107e-23
40.04,1.2199701601739207e-12,-8.339784382132188e-13,-6.217248937900877e-14,2.0854136503626967e-13,2.229930941313744e-23,-1.1038035143772692e-12,-1.1004822169810188e-12,-1.1038035143772692e-12,-3.773401698741307e-23,-2.5875436160574558e-23
40.06,1.203083238477874e-12,-8.536459887020422e-13,-6.217248937900877e-14,2.1781807848847288e-13,2.179969904955565e-23,-1.1075070748880963e-12,-1.1041732429538645e-12,-1.1075070748880963e-12,-3.7619774509427364e-23,-2.4203966312328643e-23
40.08,1.185802183224505e-12,-8.733877642990481e-13,-6.217248937900877e-14,2.2718757479902248e-13,2.1334513697029278e-23,-1.1112246125934773e-12,-1.1078781988160617e-12,-1.1112246125934773e-12,-3.7520701508095265e-23,-2.2442263282917416e-23
40.1,1.1681255069583245e-12,-8.932040451289365e-13,-6.217248937900877e-14,2.3665020412935364e-13,2.0905578173259698e-23,-1.1149561802431804e-12,-1.111597137138859e-12,-1.1149561802431804e-12,-3.743781339790067e-23,-2.0588491009263286e-23
40.12,1.1500517166102036e-12,-9.130951123735945e-13,-6.217248937900877e-14,2.4620631796240613e-13,2.0514754222817226e-23,-1.1187018307860552e-12,-1.1153301106918907e-12,-1.1187018307860552e-12,-3.737214940806668e-23,-1.864079388807895e-23
40.14,1.1315793134761886e-12,-9.330612482760881e-13,-6.217248937900877e-14,2.5585626910761263e-13,2.0163940909610392e-23,-1.1224616173707775e-12,-1.1190771724439536e-12,-1.1224616173707775e-12,-3.7324772841982135e-23,-1.6597296601805875e-23
40.16,1.1127067931962335e-12,-9.531027361446642e-13,-6.217248937900877e-14,2.656004117059041e-13,1.9855075012848023e-23,-1.1262355933466123e-12,-1.1228383755637544e-12,-1.1262355933466123e-12,-3.729677133895894e-23,-1.4456103943262893e-23
40.18,1.093432645732854e-12,-9.732198603567705e-13,-6.217248937900877e-14,2.7543910123473607e-13,1.9590131426523564e-23,-1.1300238122641445e-12,-1.1266137734206537e-12,-1.1300238122641445e-12,-3.728905441838605e-23,-1.22153006386552e-23
40.2,1.0737553553497014e-12,-9.934129063630935e-13,-6.217248937900877e-14,2.853726945131313e-13,1.937112356245007e-23,-1.1338263278760827e-12,-1.1304034195854171e-12,-1.1338263278760827e-12,-3.728967608163876e-23,-9.872951169296398e-24
40.22,1.0536734005900595e-12,-1.0136821606916067e-12,-6.217248937900877e-14,2.954015497067435e-13,1.920010375687547e-23,-1.1376431941379806e-12,-1.134207367830997e-12,-1.1376431941379806e-12,-3.7306012236289736e-23,-7.4270995917982e-24
40.24,1.0331852542552492e-12,-1.0340279109516378e-12,-6.217248937900877e-14,3.055260263329392e-13,1.907916368070716e-23,-1.1414744652090302e-12,-1.1380256721332778e-12,-1.1414744652090302e-12,-3.734525265740897e-23,-4.875769356782115e-24
40.26,1.01228938338296e-12,-1.0544504458379481e-12,-6.217248937900877e-14,3.1574648526589986e-13,1.9010434753376023e-23,-1.1453201954528096e-12,-1.1418583866718598e-12,-1.1453201954528096e-12,-3.740858754854719e-23,-2.2169631260705282e-24
40.28,9.90984249225503e-13,-1.0749500551348295e-12,-6.217248937900877e-14,3.260632887417418e-13,1.8996088560369574e-23,-1.1491804394380745e-12,-1.1457055658308037e-12,-1.1491804394380745e-12,-3.749723282111231e-23,5.513374115458665e-25
40.3,9.6926830722797e-13,-1.0955270297202157e-12,-6.217248937900877e-14,3.3647680036365555e-13,1.9038337274464466e-23,-1.153055251939511e-12,-1.1495672641994165e-12,-1.153055251939511e-12,-3.761243037076823e-23,3.431171726153854e-24
40.32,9.471532244227543e-13,-1.1139362266145134e-12,-5.5067062021407764e-14,3.449049150656277e-13,1.8273062574867158e-23,-1.1542205447648902e-12,-9.010476678377048e-13,-9.102592808755174e-13,-3.6002104663078554e-23,4.1526523199209484e-24
40.34,9.247462186167647e-13,-1.125139140237269e-12,-4.618527782440651e-14,3.464475118293272e-13,1.7374177379255224e-23,-8.270997280670475e-13,-4.637122050982697e-13,-4.637122050982697e-13,-3.3338533765281037e-23,3.601523243447817e-24
40.36,9.021798186389347e-13,-1.1302748926952235e-12,-3.730349362740526e-14,3.4260340470937164e-13,1.6532659180319024e-23,-4.865688023160248e-13,-2.133793604282501e-13,-2.432483936862305e-13,-3.1845420853850414e-23,2.2677399200826784e-24
40.38,8.795693912102606e-13,-1.130342590551095e-12,-3.197442310920451e-14,3.3441450017639865e-13,1.6039670482129725e-23,-1.700225972642264e-13,1.0963868016037387e-14,-5.872976775726355e-14,-3.042580896842158e-23,-5.660165501203447e-25
40.4,8.569506527373448e-13,-1.1319199167061339e-12,-3.197442310920451e-14,3.2848426752252427e-13,1.6056371161739707e-23,-2.04746848326248e-13,-7.50487936083112e-14,-2.04746848326248e-13,-2.965964032406926e-23,2.0079910901235564e-24
40.42,8.342724242867764e-13,-1.1360457179956318e-12,-3.197442310920451e-14,3.257396793653782e-13,1.612298021418904e-23,-3.1821134136236475e-13,-2.1742123329086695e-13,-3.1821134136236475e-13,-2.915489044906979e-23,4.408087930245412e-24
40.44,8.11490871996405e-13,-1.142153249224363e-12,-3.197442310920451e-14,3.2547229269077037e-13,1.6236260232181392e-23,-4.065023979274335e-13,-3.2806747540979993e-13,-4.065023979274335e-13,-2.882086564609321e-23,6.701618777175549e-24
40.46,7.885693364268355e-13,-1.1498042774826276e-12,-3.197442310920451e-14,3.271343082084733e-13,1.6395019740262637e-23,-4.753326788535205e-13,-4.1417939400239784e-13,-4.753326788535205e-13,-2.860290984469048e-23,8.968176282152458e-24
40.48,7.65481582193185e-13,-1.158659992578023e-12,-3.197442310920451e-14,3.303022061815697e-13,1.6599265846648447e-23,-5.291136466279502e-13,-4.813246695671871e-13,-5.291136466279502e-13,-2.846807907560784e-23,1.1253386215640584e-23
40.5,7.422063904224441e-13,-1.168458402577903e-12,-3.197442310920451e-14,3.346484914945932e-13,1.684968078946545e-23,-5.712588368050637e-13,-5.338028051867948e-13,-5.712588368050637e-13,-2.8396425442041165e-23,1.3583169154912994e-23
40.52,7.18727357891491e-13,-1.178838062793496e-12,-2.842170943040401e-14,3.398296172825573e-13,1.669349792813341e-23,-6.012115136094848e-13,-5.165290760519183e-13,-5.165290760519183e-13,-2.80409518201804e-23,1.5252720585098435e-23
40.54,6.950852726830672e-13,-1.1839847998594002e-12,-2.1316282072803006e-14,3.4012845852056045e-13,1.611490348651338e-23,-4.4500006262366427e-13,-1.407911500829113e-13,-1.513336530150097e-13,-2.671754204141949e-23,1.44896666566791e-23
40.56,6.71403804681511e-13,-1.1837272534226695e-12,-1.5987211554602254e-14,3.3557030978135453e-13,1.5742059682036217e-23,-1.6127213783072154e-13,4.410814982279697e-14,-5.9826812282134606e-15,-2.583563968596483e-23,1.1151982486195774e-23
40.58,6.477254781315979e-13,-1.1844100421045195e-12,-1.5987211554602254e-14,3.324428134189655e-13,1.598981868839094e-23,-1.1109677281064023e-13,-1.7731364161046444e-14,-1.1109677281064023e-13,-2.523277266714926e-23,1.339038357684297e-23
40.6,6.240135625963054e-13,-1.1869271936193746e-12,-1.5987211554602254e-14,3.316083070802239e-13,1.6280980506900013e-23,-1.927574819527085e-13,-1.2021960447481625e-13,-1.927574819527085e-13,-2.481885098124323e-23,1.5517396714329268e-23
40.62,6.002354895348326e-13,-1.190870386309403e-12,-1.5987211554602254e-14,3.3255638043610283e-13,1.661415871990304e-23,-2.5628299115477965e-13,-1.998496280280659e-13,-2.5628299115477965e-13,-2.4537682042326013e-23,1.7604070802387777e-23
40.64,5.763663833822968e-13,-1.195923901307654e-12,-1.5987211554602254e-14,3.348923787134216e-13,1.6989010880754066e-23,-3.057858277255398e-13,-2.618053087655119e-13,-3.057858277255398e-13,-2.43538486265422e-23,1.9689660159061433e-23
40.66,5.523867165266861e-13,-1.2018436094605785e-12,-1.5987211554602254e-14,3.3831113562510103e-13,1.740579602170377e-23,-3.4444596423858653e-13,-3.100941398857212e-13,-3.4444596423858653e-13,-2.4244762062839245e-23,2.179746948912897e-23
40.68,5.283068980820857e-13,-1.2047745916418722e-12,-7.105427357601002e-15,3.3911721524326986e-13,1.665894373025656e-23,-3.4781560996003007e-13,3.731596868720746e-14,3.731596868720746e-14,-2.351959131569595e-23,2.1308048880037234e-23
40.7,5.0423441093484e-13,-1.2023304289726624e-12,-3.552713678800501e-15,3.3482496731464577e-13,1.6582526057181217e-23,1.8627445179346726e-14,1.742236945503551e-13,1.0707814590376213e-13,-2.2901070982799796e-23,1.818360154998088e-23
40.72,4.802042928580183e-13,-1.2010494172151923e-12,-3.552713678800501e-15,3.320744612352145e-13,1.696752346909317e-23,1.5611375646431786e-14,9.685061325875549e-14,1.5611375646431786e-14,-2.2334107490975957e-23,2.0144171169498633e-23
40.74,4.561823260008052e-13,-1.2013636912581545e-12,-3.552713678800501e-15,3.3131809406337585e-13,1.739135225920252e-23,-5.5367013926365826e-14,7.677735975948397e-15,-5.5367013926365826e-14,-2.1944153824326068e-23,2.205071639915779e-23
40.76,4.3214046560799916e-13,-1.2029165479953693e-12,-3.552713678800501e-15,3.3210997984505193e-13,1.785285723047114e-23,-1.1050229910959034e-13,-6.152677989612073e-14,-1.1050229910959034e-13,-2.1681955627189062e-23,2.392150016194403e-23
40.78,4.0805699316685686e-13,-1.2054321642546937e-12,-3.552713678800501e-15,3.3410533413690124e-13,1.835167849599642e-23,-1.533868986230889e-13,-1.1529050778289136e-13,-1.533868986230889e-13,-2.1515540940711423e-23,2.5786489835225498e-23
40.8,3.8391499380981967e-13,-1.2086972592426608e-12,-3.552713678800501e-15,3.3703755171418323e-13,1.8887911291440248e-23,-1.8679873776436233e-13,-1.5711450383806707e-13,-1.8679873776436233e-13,-2.1423832640511608e-23,2.7663238554264377e-23
40.82,3.5970586193231047e-13,-1.2114231086463266e-12,1.7763568394002505e-15,3.398532835731905e-13,1.8679455937051103e-23,-2.0243013876766957e-13,-3.327895897169898e-14,-4.3148339465809945e-14,-2.1222363173964282e-23,2.823012604301303e-23
40.84,3.355060393437585e-13,-1.2080478137037544e-12,7.105427357601002e-15,3.3702470977707637e-13,1.8440237302069988e-23,3.9705409519947754e-14,2.6535783557534025e-13,2.284559900850271e-13,-2.0963839039262632e-23,2.472920938882989e-23
40.86,3.113833860663767e-13,-1.2046515774719449e-12,7.105427357601002e-15,3.346797401474892e-13,1.8917700681153424e-23,1.523836716539519e-13,2.1994457051299715e-13,1.523836716539519e-13,-2.045372781796439e-23,2.4625891340857494e-23
40.88,2.8731407032720133e-13,-1.20258099173061e-12,7.105427357601002e-15,3.339918599841874e-13,1.9427894481929745e-23,9.345111563311953e-14,1.4579121144692377e-13,9.345111563311953e-14,-2.010296180358329e-23,2.6234976413504916e-23
40.9,2.632749434685348e-13,-1.2015376513823246e-12,7.105427357601002e-15,3.3458805690606896e-13,1.996984986412924e-23,4.7772522504888544e-14,8.834247002599491e-14,4.7772522504888544e-14,-1.9870190959316872e-23,2.780979214830573e-23
40.92,2.39247947651323e-13,-1.2012907992714971e-12,7.105427357601002e-15,3.361798799323845e-13,2.0543160876814398e-23,1.234319704361424e-14,4.381148572943862e-14,1.234319704361424e-14,-1.9727699477475617e-23,2.937352590514432e-23
40.94,2.152193656375559e-13,-1.2014954218055218e-12,1.0658141036401503e-14,3.383864497497189e-13,2.0623077405484764e-23,-1.2712198201276671e-14,7.215828634189594e-14,7.215828634189594e-14,-1.9660892277026236e-23,3.062449399946011e-23
40.96,1.9122955300740864e-13,-1.1971891811270688e-12,1.4210854715202004e-14,3.360503257871119e-13,2.0682499557279932e-23,1.4425258284163915e-13,3.0716544597295544e-13,2.672764169063779e-13,-1.9623613067897688e-23,2.9150757426827743e-23
40.98,1.6733094532598265e-13,-1.1931102101006947e-12,1.4210854715202004e-14,3.341588994098399e-13,2.1260572084406312e-23,2.013196219352085e-13,2.598942281323831e-13,2.013196219352085e-13,-1.922940675904667e-23,2.95676488858303e-23
41.0,1.435010899690015e-13,-1.1901800616328269e-12,1.4210854715202004e-14,3.3370352408333615e-13,2.18675995823591e-23,1.5027164340689394e-13,1.956066469610314e-13,1.5027164340689394e-13,-1.8976133994154987e-23,3.099537400777649e-23
41.02,1.197203044110938e-13,-1.1881391688126716e-12,1.4210854715202004e-14,3.343597359128302e-13,2.2502842729351978e-23,1.1075329499827338e-13,1.458493177869094e-13,1.1075329499827338e-13,-1.882882618685379e-23,3.239561979637127e-23
41.04,9.597278335024309e-14,-1.186786791965666e-12,1.4210854715202004e-14,3.358766063734874e-13,2.316598971086143e-23,8.015074804974781e-14,1.0732933280892391e-13,8.015074804974781e-14,-1.8763645523020758e-23,3.378734241446003e-23
41.06,7.224645970951364e-14,-1.1859677076127521e-12,1.4210854715202004e-14,3.380601030358197e-13,2.3856949747745093e-23,5.64426307933461e-14,7.749868293454018e-14,5.64426307933461e-14,-1.8756474039802132e-23,3.5177974461805706e-23
41.08,4.854915967328515e-14,-1.182676686051121e-12,2.1316282072803006e-14,3.382721497633254e-13,2.3428876990948038e-23,5.1215002114359025e-14,3.77833991700278e-13,3.707080399036172e-13,-1.8767224973838878e-23,3.4990760061420265e-23
41.1,2.4973506262924468e-14,-1.1753748356754928e-12,2.3092638912203256e-14,3.3474070449124287e-13,2.3766772579337264e-23,3.641048432563884e-13,4.451060361964759e-13,3.865433880003224e-13,-1.8973771307908e-23,3.028475647040914e-23
41.12,1.5329953266594292e-15,-1.1692040710153054e-12,2.3092638912203256e-14,3.3263061593174236e-13,2.4385271778369742e-23,3.284686534283554e-13,3.800375894197915e-13,3.284686534283554e-13,-1.8631474286840002e-23,3.144606402856015e-23
41.14,-2.1795188585717804e-14,-1.1640435800985912e-12,2.3092638912203256e-14,3.3178338960211697e-13,2.5026395413007775e-23,2.836317300651601e-13,3.2344492309203683e-13,2.836317300651601e-13,-1.8421632434283148e-23,3.2556803399564077e-23
41.16,-4.50296241015548e-14,-1.159662907419286e-12,2.3092638912203256e-14,3.319109515359884e-13,2.5689425328134638e-23,2.4903018653403824e-13,2.797541335593973e-13,2.4903018653403824e-13,-1.8312145628215256e-23,3.363860638771088e-23
41.18,-6.818214787383099e-14,-1.1558837984009154e-12,2.3092638912203256e-14,3.3279047999507403e-13,2.637385533671464e-23,2.2234789054106083e-13,2.4603898810293283e-13,2.2234789054106083e-13,-1.8280703599404363e-23,3.4703570911508534e-23
41.2,-9.126418039519734e-14,-1.1525683961817988e-12,2.3092638912203256e-14,3.342496511562466e-13,2.7079465670154093e-23,2.017880562890415e-13,2.2004213779280817e-13,2.017880562890415e-13,-1.828120020205421e-23,3.575848594197155e-23
41.22,-1.1428382613121597e-13,-1.1496101025706193e-12,2.3092638912203256e-14,3.361552151647443e-13,2.7806098016283226e-23,1.8596309553135038e-13,2.000123971536397e-13,1.8596309553135038e-13,-1.8317561728415627e-23,3.680690524516484e-23
41.24,-1.3724732567730377e-13,-1.1469287668781704e-12,2.4868995751603507e-14,3.384212878698929e-13,2.826067541431853e-23,1.7379996589872376e-13,1.8459739395877867e-13,1.7379996589872376e-13,-1.8403896801498572e-23,3.774638799511115e-23
41.26,-1.601261112757295e-13,-1.1403433704123041e-12,3.019806626980426e-14,3.3702575385790565e-13,2.810422048528833e-23,2.552019965565833e-13,4.963763693568827e-13,4.838144540978376e-13,-1.8686492322194866e-23,3.674951793917078e-23
41.28,-1.8284804416020381e-13,-1.1324581879258025e-12,3.019806626980426e-14,3.3451524271743404e-13,2.877382793210198e-23,4.2993932597151525e-13,4.777742506935711e-13,4.2993932597151525e-13,-1.898894498489958e-23,3.38693710356217e-23
41.3,-2.0542255170573327e-13,-1.1255091671822165e-12,3.019806626980426e-14,3.3317495233526735e-13,2.9460188986025614e-23,3.8843716162331753e-13,4.2528434666149427e-13,3.8843716162331753e-13,-1.8843656947943487e-23,3.4687010494948815e-23
41.32,-2.2786704600322543e-13,-1.1192808944116326e-12,3.019806626980426e-14,3.3273561253491546e-13,3.016259297646973e-23,3.5650182124348263e-13,3.8485345789712263e-13,3.5650182124348263e-13,-1.8795862783351048e-23,3.547818189135703e-23
41.34,-2.501933253314997e-13,-1.1136068148321492e-12,3.019806626980426e-14,3.329890226991256e-13,3.0880514454026755e-23,3.319660721418085e-13,3.5374625358182467e-13,3.319660721418085e-13,-1.879554006230201e-23,3.6240764410547134e-23
41.36,-2.7240947981418874e-13,-1.1083580237883438e-12,3.019806626980426e-14,3.337740531855219e-13,3.161353408739047e-23,3.131574641991783e-13,3.2985172848919685e-13,3.131574641991783e-13,-1.882993426127166e-23,3.699261912312633e-23
41.38,-2.945242374030993e-13,-1.1034348417247776e-12,3.019806626980426e-14,3.3496610135945923e-13,3.2361454740791286e-23,2.987752151398335e-13,3.1153865582078246e-13,2.987752151398335e-13,-1.8922909966240288e-23,3.773258781726139e-23
41.4,-3.1654326460445794e-13,-1.0987601965929765e-12,3.019806626980426e-14,3.3646882563072457e-13,3.312405516111343e-23,2.8781655194376075e-13,2.9753967315587976e-13,2.8781655194376075e-13,-1.906343232418782e-23,3.846202275187279e-23
41.42,-3.3847087805484295e-13,-1.094274475078489e-12,3.019806626980426e-14,3.3820770817313e-13,3.390113099499996e-23,2.795060170640498e-13,2.8687745732684954e-13,2.795060170640498e-13,-1.9243361727972087e-23,3.9181429294554e-23
41.44,-3.6028609200229e-13,-1.0867594657708173e-12,3.552713678800501e-14,3.3708575189364033e-13,3.373282235269972e-23,2.787962315516007e-13,5.305121703237092e-13,5.114717248955044e-13,-1.945661762983221e-23,3.818778933295247e-23
41.46,-3.8193144906932937e-13,-1.0783654565877278e-12,3.552713678800501e-14,3.3524617257944665e-13,3.444526502152068e-23,4.7203368161326e-13,5.07044231226398e-13,4.7203368161326e-13,-2.01492366473035e-23,3.586923502147507e-23
41.48,-4.034166543353365e-13,-1.0706554625903543e-12,3.552713678800501e-14,3.342616263372711e-13,3.516825526853572e-23,4.4176513929545016e-13,4.686327440593963e-13,4.4176513929545016e-13,-2.0143966695216173e-23,3.6389202996006085e-23
41.5,-4.2475527431654e-13,-1.063469879376307e-12,3.552713678800501e-14,3.339326060300477e-13,3.590137789113966e-23,4.1858397896455297e-13,4.3915763584125096e-13,4.1858397896455297e-13,-2.0166754513405353e-23,3.688127200036254e-23
41.52,-4.459544755673625e-13,-1.0566852485301918e-12,3.552713678800501e-14,3.341047802368852e-13,3.66441467135945e-23,4.008890502731982e-13,4.16590661577695e-13,4.008890502731982e-13,-2.025854092924209e-23,3.7356369143812485e-23
41.54,-4.670203344164768e-13,-1.0502060344748098e-12,3.552713678800501e-14,3.3465873099978986e-13,3.7396197111132846e-23,3.874392664500023e-13,3.9937077443861314e-13,3.874392664500023e-13,-2.0406660887144484e-23,3.781147619145733e-23
41.56,-4.879582166240789e-13,-1.04395829028215e-12,3.552713678800501e-14,3.3550202551977037e-13,3.8157249950174594e-23,3.772736465406017e-13,3.8628883377674313e-13,3.772736465406017e-13,-2.059993703874861e-23,3.8258407461962284e-23
41.58,-5.087730654517809e-13,-1.0378848644099417e-12,3.552713678800501e-14,3.3656322139994516e-13,3.892709157663054e-23,3.696462847589187e-13,3.764073464728994e-13,3.696462847589187e-13,-2.0830077570860094e-23,3.869206671121271e-23
41.6,-5.294678822751142e-13,-1.0319415544870104e-12,3.552713678800501e-14,3.377870647990821e-13,3.9705456303426643e-23,3.6398267981153227e-13,3.6899979693607023e-13,3.6398267981153227e-13,-2.1090869619426124e-23,3.9112411317814124e-23
41.62,-5.500376603114826e-13,-1.0246436776874249e-12,3.907985046680551e-14,3.378200916343145e-13,3.98338957259045e-23,3.6196841354162377e-13,5.345525429773984e-13,5.251980298977354e-13,-2.1377589260393778e-23,3.923588859611393e-23
41.64,-5.70438337998712e-13,-1.0159797578159885e-12,3.907985046680551e-14,3.3673226468245956e-13,4.055367509960114e-23,5.006203076927771e-13,5.224310954376689e-13,5.006203076927771e-13,-2.2156671529620612e-23,3.610775690055203e-23
41.66,-5.906727766291185e-13,-1.0077404866033526e-12,3.907985046680551e-14,3.3617526132001386e-13,4.127844727350454e-23,4.818992867773874e-13,4.98509533139387e-13,4.818992867773874e-13,-2.2265436828789212e-23,3.63490990754043e-23
41.68,-6.107458880849991e-13,-9.998238434677433e-13,3.907985046680551e-14,3.360215463160368e-13,4.200770512671857e-23,4.677126892238798e-13,4.802956030314909e-13,4.677126892238798e-13,-2.2433852004833047e-23,3.65662259868794e-23
41.7,-6.306632811666575e-13,-9.921508597603116e-13,3.907985046680551e-14,3.361724080609923e-13,4.2741129793366564e-23,4.570341442825813e-13,4.665017048878508e-13,4.570341442825813e-13,-2.26491766860272e-23,3.6767871169697037e-23
41.72,-6.504291763504363e-13,-9.846604464594412e-13,3.907985046680551e-14,3.3655148466017083e-13,4.3478416754581487e-23,4.49069503442212e-13,4.561269472120043e-13,4.49069503442212e-13,-2.2901982414161266e-23,3.695443072414458e-23
41.74,-6.700467200709521e-13,-9.773053409029354e-13,3.907985046680551e-14,3.3709969730794143e-13,4.4219264435468997e-23,4.4320465018954036e-13,4.4839733766084747e-13,4.4320465018954036e-13,-2.3185194567236415e-23,3.712589058310461e-23
41.76,-6.895167696920996e-13,-9.70048952544696e-13,3.907985046680551e-14,3.3777131120011317e-13,4.496327053469702e-23,4.389675431277794e-13,4.4271434663042977e-13,4.389675431277794e-13,-2.3493444619574642e-23,3.7275008183303e-23
41.78,-7.088370347801494e-13,-9.617021100380042e-13,4.263256414560601e-14,3.372609293013594e-13,4.5057890799800926e-23,4.370494778267397e-13,6.092950475859395e-13,6.016041776978336e-13,-2.3822590389410132e-23,3.734720860221327e-23
41.8,-7.279642241180458e-13,-9.516742853495523e-13,4.263256414560601e-14,3.349038526911526e-13,4.576702911327629e-23,5.68757765821487e-13,5.97909854105959e-13,5.68757765821487e-13,-2.4728421071490595e-23,3.5482648002716475e-23
41.82,-7.468971037820744e-13,-9.422146670979745e-13,4.263256414560601e-14,3.3325704540402276e-13,4.647677345232244e-23,5.436781835542566e-13,5.659329394691002e-13,5.436781835542566e-13,-2.4808812867662587e-23,3.5503631246244774e-23
41.84,-7.65645554005669e-13,-9.331880172117848e-13,4.263256414560601e-14,3.321514571665926e-13,4.718673527248181e-23,5.246060222460252e-13,5.415258738076664e-13,5.246060222460252e-13,-2.496592592927804e-23,3.550776820838324e-23
41.86,-7.842195878151476e-13,-9.24489780471726e-13,4.263256414560601e-14,3.3145639729299674e-13,4.789677081602972e-23,5.101759004730952e-13,5.229739013952385e-13,5.101759004730952e-13,-2.5181601290299145e-23,3.551550665661689e-23
41.88,-8.026223140354818e-13,-9.160390811228402e-13,4.263256414560601e-14,3.3107076166128824e-13,4.860641429623371e-23,4.993411952010728e-13,5.089457088220701e-13,4.993411952010728e-13,-2.5442625607867536e-23,3.5502495725128325e-23
41.9,-8.208580143250071e-13,-9.077732970185818e-13,4.263256414560601e-14,3.309162719550959e-13,4.93153871183684e-23,4.912885507839953e-13,4.984224150595656e-13,4.912885507839953e-13,-2.573913872330469e-23,3.547547072237416e-23
41.92,-8.389298693251307e-13,-8.996439774522315e-13,4.263256414560601e-14,3.309323643011209e-13,5.0023409579984036e-23,4.853885236721939e-13,4.906107101543958e-13,4.853885236721939e-13,-2.6063778547315807e-23,3.543454695972037e-23
41.94,-8.568402077609789e-13,-8.916136304992565e-13,4.263256414560601e-14,3.310721734146058e-13,5.073019627616989e-23,4.811543653488624e-13,4.848971265226338e-13,4.811543653488624e-13,-2.6410965860795216e-23,3.5379508235163176e-23
41.96,-8.745906990708319e-13,-8.836532386460409e-13,4.263256414560601e-14,3.3129942711012627e-13,5.143545462374105e-23,4.782096743950132e-13,4.808072699767413e-13,4.782096743950132e-13,-2.677642829217094e-23,3.5310010451900077e-23
41.98,-8.921825023659698e-13,-8.75740337607621e-13,4.263256414560601e-14,3.3158604480433483e-13,5.213888499083678e-23,4.762633816020902e-13,4.779742927898868e-13,4.762633816020902e-13,-2.7156861450154016e-23,3.5225689017507214e-23
42.0,-9.096163816205028e-13,-8.67857530663471e-13,4.263256414560601e-14,3.319102804206711e-13,5.284018157998784e-23,4.750904057823721e-13,4.761145136931528e-13,4.750904057823721e-13,-2.7549684308119246e-23,3.5126211637307414e-23
42.02,-9.268927947466096e-13,-8.599913397824836e-13,4.263256414560601e-14,3.322552862839698e-13,5.353903359764548e-23,4.745166947700219e-13,4.750085646466338e-13,4.745166947700219e-13,-2.7952860425474577e-23,3.5011300798604634e-23
42.04,-9.440119624751616e-13,-8.521313171894163e-13,4.263256414560601e-14,3.3260800256953837e-13,5.423512646477164e-23,4.743976651493406e-13,4.744868115040133e-13,4.7440765752135e-13,-2.8364765877396427e-23,3.488074000211494e-23
42.06,-9.60973921619707e-13,-8.442693583325747e-13,4.263256414560601e-14,3.3295829850581087e-13,5.492814294873241e-23,4.744180797091582e-13,4.746592185759359e-13,4.746592185759359e-13,-2.8784090798902314e-23,3.4734371766432737e-23
42.08,-9.777785662639891e-13,-8.363991705964919e-13,4.263256414560601e-14,3.3329830825982713e-13,5.56177641663583e-23,4.747009357974851e-13,4.751909004080866e-13,4.751909004080866e-13,-2.9209765431013735e-23,3.457209190174316e-23
42.1,-9.944256796106368e-13,-8.285158624533199e-13,4.263256414560601e-14,3.3362191737231766e-13,5.630367044526729e-23,4.752569453192312e-13,4.759404739603276e-13,4.759404739603276e-13,-2.964090422691095e-23,3.43938424971217e-23
42.12,-1.0109149586080698e-12,-8.206156257503278e-13,4.263256414560601e-14,3.3392436561386396e-13,5.698554204929495e-23,4.760254591437829e-13,4.768598218630047e-13,4.768598218630047e-13,-3.0076763396647335e-23,3.419960488979543e-23
42.14,-1.0272460329927387e-12,-8.126954900202114e-13,4.263256414560601e-14,3.3420193987029997e-13,5.766305978228678e-23,4.769595816719628e-13,4.779117394328334e-13,4.779117394328334e-13,-3.051670853120704e-23,3.398939321976551e-23
42.16,-1.0434184800126947e-12,-8.04753132487149e-13,4.263256414560601e-14,3.34451736648362e-13,5.833590548730458e-23,4.780230530260601e-13,4.790674608624068e-13,4.790674608624068e-13,-3.0960189835852006e-23,3.3763248806767076e-23
42.18,-1.0594318358114967e-12,-7.96786731142775e-13,4.263256414560601e-14,3.3467147841917077e-13,5.900376245819905e-23,4.791878380253298e-13,4.803047462051136e-13,4.803047462051136e-13,-3.140672313849398e-23,3.352123539384151e-23
42.2,-1.0752856042295201e-12,-7.887948511284222e-13,4.263256414560601e-14,3.3485937159488394e-13,5.966631577902939e-23,4.804322617237848e-13,4.816064020270905e-13,4.816064020270905e-13,-3.185587529963231e-23,3.326343520496169e-23
42.22,-1.0909792636081278e-12,-7.807763568733381e-13,4.263256414560601e-14,3.350139967005786e-13,6.032325260481487e-23,4.817395676083706e-13,4.829591374169196e-13,4.829591374169196e-13,-3.2307252988384165e-23,3.298994572467078e-23
42.24,-1.1065122720494187e-12,-7.727303441501739e-13,4.263256414560601e-14,3.351342234429264e-13,6.097426239501897e-23,4.830968026434901e-13,4.843526793299508e-13,4.843526793299508e-13,-3.276049403959485e-23,3.270087709366151e-23
42.26,-1.1218840714816727e-12,-7.64656087532646e-13,4.263256414560601e-14,3.352191450317372e-13,6.161903710922299e-23,4.844939550680783e-13,4.857790884777781e-13,4.857790884777781e-13,-3.321526079422745e-23,3.2396350020320075e-23
42.28,-1.1370940908012038e-12,-7.565529997637983e-13,4.263256414560601e-14,3.35268027389878e-13,6.225727137272104e-23,4.8592328764806e-13,4.872322303009042e-13,4.872322303009042e-13,-3.367123496617437e-23,3.2076494115179735e-23
42.3,-1.152141748300007e-12,-7.484206003348209e-13,4.263256414560601e-14,3.3528026987647794e-13,6.288866261830432e-23,4.873788220758337e-13,4.887073658681096e-13,4.887073658681096e-13,-3.4128113685362865e-23,3.1741446570004873e-23
42.32,-1.167026453541084e-12,-7.402584911864525e-13,4.263256414560601e-14,3.3525537491343536e-13,6.351291120927286e-23,4.888559402527821e-13,4.902008355162115e-13,4.902008355162115e-13,-3.4585606448231774e-23,3.1391351114731527e-23
42.34,-1.1817476088066538e-12,-7.320663379183267e-13,4.263256414560601e-14,3.351929244969119e-13,6.412972054770799e-23,4.903510759582652e-13,4.917098142064339e-13,4.917098142064339e-13,-3.504343276867269e-23,3.102635719675832e-23
42.36,-1.1963046102160555e-12,-7.23843855257651e-13,4.263256414560601e-14,3.3509256203303156e-13,6.473879717121775e-23,4.918614764151937e-13,4.932321223398385e-13,4.932321223398385e-13,-3.550132037003112e-23,3.064661933833653e-23
42.38,-1.210696848588228e-12,-7.155907958216532e-13,4.263256414560601e-14,3.3495397829082747e-13,6.533985084070944e-23,4.933850179069929e-13,4.947660794596897e-13,4.947660794596897e-13,-3.5959003795234415e-23,3.025229663510005e-23
42.4,-1.2249237101066495e-12,-7.073069414271206e-13,4.263256414560601e-14,3.3477690053907876e-13,6.593259462121123e-23,4.949200631930625e-13,4.963103911184616e-13,4.963103911184616e-13,-3.6416223340166546e-23,2.9843552366760635e-23
42.42,-1.2389845768315142e-12,-6.989920963696274e-13,4.263256414560601e-14,3.3456108414527326e-13,6.651674495734391e-23,4.964653512471143e-13,4.978640613913832e-13,4.978640613913832e-13,-3.687272423701462e-23,2.9420553696644646e-23
42.44,-1.252878827093775e-12,-6.906460822259261e-13,4.263256414560601e-14,3.3430630607854855e-13,6.709202174470781e-23,4.980199119911829e-13,4.994263252226351e-13,4.994263252226351e-13,-3.732825603097617e-23,2.8983471441386447e-23
42.46,-1.2666058357978126e-12,-6.822687338342195e-13,4.263256414560601e-14,3.340123598849876e-13,6.765814839818091e-23,4.995830003588987e-13,5.009965961082357e-13,5.009965961082357e-13,-3.778257210657279e-23,2.853247989598011e-23
42.48,-1.2801649746534462e-12,-6.738598961852888e-13,4.263256414560601e-14,3.3367905180149957e-13,6.821485191791654e-23,5.011540453061449e-13,5.025744256389065e-13,5.025744256389065e-13,-3.823542932974482e-23,2.806775670255437e-23
42.5,-1.2935556123532953e-12,-6.654194220179946e-13,4.263256414560601e-14,3.3330619775017067e-13,6.876186295365934e-23,5.027326103808577e-13,5.041594722143958e-13,5.041594722143958e-13,-3.868658777957498e-23,2.758948275340519e-23
42.52,-1.3067771147078674e-12,-6.569471699594707e-13,4.263256414560601e-14,3.3289362101348945e-13,6.929891586786792e-23,5.043183632312969e-13,5.05751476850086e-13,5.05751476850086e-13,-3.913581054941647e-23,2.7097842121559937e-23
42.54,-1.3198288447479532e-12,-6.484430030865346e-13,4.263256414560601e-14,3.3244115043609377e-13,6.982574879802955e-23,5.059110520267458e-13,5.073502444681459e-13,5.073502444681459e-13,-3.9582863601785643e-23,2.659302201223598e-23
42.56,-1.3327101628017284e-12,-6.399067878128243e-13,4.263256414560601e-14,3.3194861903367976e-13,7.034210371846871e-23,5.075104872234909e-13,5.089556294299572e-13,5.089556294299572e-13,-4.0027515664923716e-23,2.607521273143652e-23
42.58,-1.3454204265522949e-12,-6.31338393027819e-13,4.263256414560601e-14,3.3141586291677024e-13,7.084772650188961e-23,5.091165274644296e-13,5.105675243482098e-13,5.105675243482098e-13,-4.046953816167278e-23,2.554460766773902e-23
42.6,-1.3579589910800753e-12,-6.227376894306434e-13,4.263256414560601e-14,3.3084272045796367e-13,7.134236698083898e-23,5.107290686751938e-13,5.121858514354496e-13,5.121858514354496e-13,-4.0908705163432024e-23,2.5001403284330843e-23
42.62,-1.3703252088935001e-12,-6.14104549014498e-13,4.263256414560601e-14,3.3022903164746714e-13,7.182577900924024e-23,5.123480356322034e-13,5.138105558137878e-13,5.138105558137878e-13,-4.1344793363599087e-23,2.444579911977506e-23
42.64,-1.3825184299506248e-12,-6.054388446675689e-13,4.263256414560601e-14,3.2957463759422784e-13,7.229772052411506e-23,5.139733754422219e-13,5.154416003413744e-13,5.154416003413744e-13,-4.177758206616994e-23,2.387799779472601e-23
42.66,-1.3945380016737276e-12,-5.967404498640083e-13,4.263256414560601e-14,3.288793801396567e-13,7.275795360758575e-23,5.15605052500143e-13,5.170789616117575e-13,5.170789616117575e-13,-4.2206853186152225e-23,2.3298205024194553e-23
42.68,-1.4063832689584745e-12,-5.88009238424568e-13,4.263256414560601e-14,3.2814310155841683e-13,7.320624454923344e-23,5.172430445899007e-13,5.187226268602364e-13,5.187226268602364e-13,-4.2632391259206106e-23,2.270662963379347e-23
42.7,-1.4180535741788676e-12,-5.792450843310907e-13,4.263256414560601e-14,3.2736564432653894e-13,7.364236390886978e-23,5.188873398693012e-13,5.203725915715518e-13,5.203725915715518e-13,-4.305398345851202e-23,2.210348357927515e-23
42.72,-1.4295482571889309e-12,-5.704478615826573e-13,4.263256414560601e-14,3.2654685094159857e-13,7.406608657977117e-23,5.20537934538548e-13,5.220288576300573e-13,5.220288576300573e-13,-4.3471419617321115e-23,2.1488981968515068e-23
42.74,-1.4408661467378958e-12,-5.616174426712201e-13,4.263256414560601e-14,3.256865606513014e-13,7.447714491731979e-23,5.221948310372237e-13,5.236920289684468e-13,5.236920289684468e-13,-4.3884492255993045e-23,2.0863343085964398e-23
42.76,-1.4520050455167475e-12,-5.527536315349743e-13,4.263256414560601e-14,3.2478452408310214e-13,7.487518024376723e-23,5.238592160589189e-13,5.253661404723392e-13,5.253661404723392e-13,-4.4292976494298474e-23,2.0215034451621602e-23
42.78,-1.462966314439295e-12,-5.438562815273318e-13,4.263256414560601e-14,3.238405632600232e-13,7.52601674618354e-23,5.255338317772192e-13,5.270454379559397e-13,5.270454379559397e-13,-4.469660228477317e-23,1.9567652538835824e-23
42.8,-1.4737492816097798e-12,-5.349252857833456e-13,4.263256414560601e-14,3.2285454459876034e-13,7.563189941543377e-23,5.272136641098846e-13,5.287301976201388e-13,5.287301976201388e-13,-4.5095247510963433e-23,1.890980572355297e-23
42.82,-1.4843532729418956e-12,-5.25960532566727e-13,4.263256414560601e-14,3.2182632842673407e-13,7.599017362563068e-23,5.288989828603738e-13,5.304206385343861e-13,5.304206385343861e-13,-4.5488717732964194e-23,1.8241726346975163e-23
42.84,-1.494777612072277e-12,-5.169619062642937e-13,4.263256414560601e-14,3.2075577022517355e-13,7.633479235326903e-23,5.305900021529601e-13,5.321169356081452e-13,5.321169356081452e-13,-4.58768209363869e-23,1.7563649845408408e-23
42.86,-1.505021620291394e-12,-5.079292881545812e-13,4.263256414560601e-14,3.1964272158989087e-13,7.666556266309374e-23,5.32286893075016e-13,5.338192296220375e-13,5.338192296220375e-13,-4.6259367672787925e-23,1.687581483049253e-23
42.88,-1.5150846164879049e-12,-4.988625570018031e-13,4.263256414560601e-14,3.1848703097374737e-13,7.698229648920619e-23,5.339897934535555e-13,5.355276349852011e-13,5.355276349852011e-13,-4.6636171178480716e-23,1.6178463159531573e-23
42.9,-1.524965917103409e-12,-4.897615895147536e-13,4.263256414560601e-14,3.1728854426028837e-13,7.728481070170368e-23,5.356988154157139e-13,5.372422457341397e-13,5.372422457341397e-13,-4.7007047476744663e-23,1.547183999758847e-23
42.92,-1.5346648360952236e-12,-4.806262607012645e-13,4.263256414560601e-14,3.16047105206823e-13,7.757292717439248e-23,5.374140512354167e-13,5.389631401719522e-13,5.389631401719522e-13,-4.737181546730665e-23,1.4756193873477824e-23
42.94,-1.5441806849053709e-12,-4.714564441418905e-13,4.263256414560601e-14,3.1476255578653634e-13,7.784647285349139e-23,5.391355778548037e-13,5.40690384455859e-13,5.40690384455859e-13,-4.773029700609102e-23,1.403177673106192e-23
42.96,-1.553512772434352e-12,-4.622520122011349e-13,4.263256414560601e-14,3.1343473645252334e-13,7.810527982726077e-23,5.408634603807817e-13,5.424240353716834e-13,5.424240353716834e-13,-4.8082316977556265e-23,1.3298843976755214e-23
42.98,-1.5626604050186126e-12,-4.5301283619036557e-13,4.263256414560601e-14,3.120634863414402e-13,7.834918539650761e-23,5.425977547890535e-13,5.441641424794029e-13,5.441641424794029e-13,-4.8427703361409005e-23,1.2557654524407155e-23
43.0,-1.5716228864108606e-12,-4.437387864933786e-13,4.263256414560601e-14,3.1064864343045975e-13,7.857803214593077e-23,5.443385100152556e-13,5.459107497724598e-13,5.459107497724598e-13,-4.876628729508086e-23,1.1808470838139463e-23
43.02,-1.580399517762573e-12,-4.344297326630698e-13,4.263256414560601e-14,3.0919004465811294e-13,7.879166801627823e-23,5.460857695721538e-13,5.476638969610009e-13,5.476638969610009e-13,-4.9097903133039925e-23,1.1051558973361277e-23
43.04,-1.5889895976081992e-12,-4.2508554349576355e-13,4.263256414560601e-14,3.0768752601720113e-13,7.898994637729753e-23,5.478395728003041e-13,5.494236204643007e-13,5.494236204643007e-13,-4.9422388503764775e-23,1.028718861699671e-23
43.06,-1.5973924218506515e-12,-4.1570608708826304e-13,4.263256414560601e-14,3.0614092262611046e-13,7.917272610146393e-23,5.495999558353529e-13,5.51189954178301e-13,5.51189954178301e-13,-4.973958436502376e-23,9.515633126601634e-24
43.08,-1.6056072837477988e-12,-4.062912308815347e-13,4.263256414560601e-14,3.0455006878341836e-13,7.933987163847796e-23,5.513669523560448e-13,5.529629300692468e-13,5.529629300692468e-13,-5.004933505795386e-23,8.737169569051471e-24
43.1,-1.6136334738997133e-12,-3.9684084169405827e-13,4.263256414560601e-14,3.029147980095808e-13,7.949125309052548e-23,5.531405941628403e-13,5.547425786328465e-13,5.547425786328465e-13,-5.035148836032562e-23,7.952078758782466e-24
43.12,-1.6214702802365027e-12,-3.8735478574717994e-13,4.263256414560601e-14,3.01234943078626e-13,7.962674628829729e-23,5.549209116254157e-13,5.565289292494062e-13,5.565289292494062e-13,-5.06458955392903e-23,7.160645295903793e-24
43.14,-1.6291169880065757e-12,-3.778329286842828e-13,4.263256414560601e-14,2.9951033604211603e-13,7.974623286776695e-23,5.567079340288037e-13,5.583220104585503e-13,5.583220104585503e-13,-5.093241140384149e-23,6.3631576041100324e-24
43.16,-1.636572879765245e-12,-3.682751355851724e-13,4.263256414560601e-14,2.977408082471301e-13,7.984960034772778e-23,5.585016898411367e-13,5.601218501717559e-13,5.601218501717559e-13,-5.121089435716942e-23,5.559907968652612e-24
43.18,-1.6438372353635708e-12,-3.5868127097676144e-13,4.263256414560601e-14,2.9592619034962035e-13,7.993674220809004e-23,5.603022069208197e-13,5.619284758367964e-13,5.619284758367964e-13,-5.14812064490492e-23,4.751192574287974e-24
43.2,-1.6509093319373904e-12,-3.490511988408907e-13,4.263256414560601e-14,2.9406631232418845e-13,8.000755796894187e-23,5.621095126767805e-13,5.637419145649834e-13,5.637419145649834e-13,-5.1743213428369787e-23,3.937311543484574e-24
43.22,-1.6577884438964783e-12,-3.3938478261993317e-13,4.263256414560601e-14,2.921610034710901e-13,8.006195327037773e-23,5.639236341925171e-13,5.655621932296381e-13,5.655621932296381e-13,-5.1996784795890255e-23,3.1185689747006472e-24
43.24,-1.6644738429138045e-12,-3.29681885220683e-13,4.263256414560601e-14,2.902100924210974e-13,8.009983995309853e-23,5.657445983220655e-13,5.673893385423529e-13,5.673893385423529e-13,-5.2241793857288616e-23,2.295272980832682e-24
43.26,-1.670964797914846e-12,-3.1994236901691625e-13,4.263256414560601e-14,2.8821340713869857e-13,8.012113613978773e-23,5.675724317643331e-13,5.692233771120076e-13,5.692233771120076e-13,-5.247811777655746e-23,1.4677357281225808e-24
43.28,-1.677260575066947e-12,-3.101660958509216e-13,4.263256414560601e-14,2.8617077492401356e-13,8.012576631726991e-23,5.694071611206389e-13,5.710643354905536e-13,5.710643354905536e-13,-5.270563762978553e-23,6.36273474882884e-25
43.3,-1.683360437768699e-12,-3.0035292703423554e-13,4.263256414560601e-14,2.840820224137095e-13,8.011366141945677e-23,5.712488129393431e-13,5.729122402084225e-13,5.729122402084225e-13,-5.292423845936053e-23,-1.9879338894901396e-25
43.32,-1.689263646639326e-12,-2.905027233477577e-13,4.263256414560601e-14,2.819469755811481e-13,8.008475891108615e-23,5.730974137503486e-13,5.747671178020882e-13,5.747671178020882e-13,-5.313380932861828e-23,-1.037140302368053e-24
43.34,-1.694969459508068e-12,-2.806153450413862e-13,4.263256414560601e-14,2.797654597359286e-13,8.003900287226077e-23,5.749529900919968e-13,5.766289948353767e-13,5.766289948353767e-13,-5.333424337696076e-23,-1.878438493494018e-24
43.36,-1.700477131403558e-12,-2.7069065183328155e-13,4.263256414560601e-14,2.775372995229676e-13,7.997634408379326e-23,5.76815568531827e-13,5.784978979160857e-13,5.784978979160857e-13,-5.352543787545945e-23,-2.722354939293573e-24
43.38,-1.7057859145431733e-12,-2.607285029088397e-13,4.263256414560601e-14,2.7526231892121493e-13,7.989674011336267e-23,5.786851756828044e-13,5.803738537089044e-13,5.803738537089044e-13,-5.370729428296065e-23,-3.568552325190344e-24
43.4,-1.7108950583223672e-12,-2.5072875691943854e-13,4.263256414560601e-14,2.7294034124208804e-13,7.980015540249046e-23,5.805618382158962e-13,5.822568889455113e-13,5.822568889455113e-13,-5.387971830270291e-23,-4.416689004057582e-24
43.42,-1.7158038093039744e-12,-2.406912719810091e-13,4.263256414560601e-14,2.7057118912768476e-13,7.968656135434183e-23,5.82445582869947e-13,5.841470304324305e-13,5.841470304324305e-13,-5.404261993945909e-23,-5.266418955310457e-24
43.44,-1.7205114112074862e-12,-2.3061590567246783e-13,4.263256414560601e-14,2.681546845488238e-13,7.955593642235994e-23,5.843364364593325e-13,5.860443050572331e-13,5.860443050572331e-13,-5.419591355721133e-23,-6.117391743139948e-24
43.46,-1.7250171048982914e-12,-2.2050251503403982e-13,4.263256414560601e-14,2.6569064880294957e-13,7.940826619973902e-23,5.862344258800092e-13,5.879487397934028e-13,5.879487397934028e-13,-5.43395179373676e-23,-6.969252474887508e-24
43.48,-1.7293201283768855e-12,-2.1035095656549751e-13,4.263256414560601e-14,2.6317890251192933e-13,7.924354350974431e-23,5.881395781142859e-13,5.898603617041686e-13,5.898603617041686e-13,-5.447335633752771e-23,-7.821641758737632e-24
43.5,-1.7334197167680423e-12,-2.0016108622432995e-13,4.263256414560601e-14,2.60619265619766e-13,7.906176849688527e-23,5.900519202345455e-13,5.917791979456104e-13,5.917791979456104e-13,-5.459735655080435e-23,-8.674195661186806e-24
43.52,-1.737315102309948e-12,-1.8993275942385867e-13,4.263256414560601e-14,2.5801155739024173e-13,7.886294871894944e-23,5.919714794062819e-13,5.937052757690784e-13,5.937052757690784e-13,-5.471145096570759e-23,-9.52654566419474e-24
43.54,-1.741005514343298e-12,-1.7966583103130935e-13,4.263256414560601e-14,2.553555964045083e-13,7.864709923990416e-23,5.938982828905044e-13,5.956386225232005e-13,5.956386225232005e-13,-5.481557662659719e-23,-1.0378318621812237e-23
43.56,-1.7444901793003533e-12,-1.693601553658477e-13,4.263256414560601e-14,2.5265120055863133e-13,7.841424272367354e-23,5.958323580456657e-13,5.975792656555262e-13,5.975792656555262e-13,-5.490967529470945e-23,-1.1229136716691179e-23
43.58,-1.747768320693959e-12,-1.5901558619658577e-13,4.263256414560601e-14,2.4989818706109873e-13,7.816440952879793e-23,5.977737323292746e-13,5.995272327138599e-13,5.995272327138599e-13,-5.499369350976418e-23,-1.2078617415982962e-23
43.6,-1.7508391591065218e-12,-1.486319767405644e-13,4.263256414560601e-14,2.4709637243029866e-13,7.789763780398326e-23,5.997224332992326e-13,6.014825513473948e-13,6.014825513473948e-13,-5.506758265215729e-23,-1.2926373427077926e-23
43.62,-1.7537019121789463e-12,-1.3820917966071397e-13,4.263256414560601e-14,2.442455724919697e-13,7.761397358454808e-23,6.016784886149323e-13,6.034452493076907e-13,6.034452493076907e-13,-5.513129900574422e-23,-1.3772012652721446e-23
43.64,-1.7563557945995359e-12,-1.2774704706379877e-13,4.263256414560601e-14,2.413456023766322e-13,7.731347088977585e-23,6.03641926038199e-13,6.054153544494694e-13,6.054153544494694e-13,-5.518480382121989e-23,-1.4615138146000425e-23
43.66,-1.7588000180928393e-12,-1.1724543049834394e-13,4.263256414560601e-14,2.3839627651699633e-13,7.699619182117875e-23,6.056127734341383e-13,6.073928947314319e-13,6.073928947314319e-13,-5.522806338010077e-23,-1.5455348064941533e-23
43.68,-1.7610337914084704e-12,-1.0670418095254989e-13,4.263256414560601e-14,2.353974086453552e-13,7.666220666168339e-23,6.075910587718645e-13,6.093778982168443e-13,6.093778982168443e-13,-5.526104905931315e-23,-1.6292235626350942e-23
43.7,-1.7630563203098773e-12,-9.612314885219351e-14,4.263256414560601e-14,2.3234881179096135e-13,7.631159397574353e-23,6.095768101251479e-13,6.113703930741756e-13,6.113703930741756e-13,-5.528373739639475e-23,-1.71253890598947e-23
43.72,-1.7648668075630706e-12,-8.5502184058518e-14,4.263256414560601e-14,2.2925029827738923e-13,7.594444071038898e-23,6.115700556730044e-13,6.133704075776648e-13,6.133704075776648e-13,-5.529611015531342e-23,-1.7954391561162e-23
43.74,-1.7664644529253138e-12,-7.484113586611197e-14,4.263256414560601e-14,2.2610167971988328e-13,7.556084229721891e-23,6.135708237002762e-13,6.153779701078103e-13,6.153779701078103e-13,-5.529115694164574e-23,-1.8778821244745707e-23
43.76,-1.7678484531337631e-12,-6.413985300077826e-14,4.263256414560601e-14,2.2290276702269489e-13,7.516090275534557e-23,6.155791425981198e-13,6.173931091519054e-13,6.173931091519054e-13,-5.527356058150431e-23,-1.9598251096870038e-23
43.78,-1.769018001894072e-12,-5.3398183617393036e-14,4.263256414560601e-14,2.196533703764056e-13,7.474473479529903e-23,6.175950408645402e-13,6.194158533044979e-13,6.194158533044979e-13,-5.524562871834796e-23,-2.041224892734783e-23
43.8,-1.7699722898689517e-12,-4.261597529775557e-14,4.263256414560601e-14,2.1635329925523967e-13,7.431245992389943e-23,6.196185471048214e-13,6.214462312678468e-13,6.214462312678468e-13,-5.520736969795306e-23,-2.122037732150811e-23
43.82,-1.770710504666684e-12,-3.1793075048428996e-14,4.263256414560601e-14,2.1300236241436452e-13,7.386420855010467e-23,6.216496900320355e-13,6.234842718523856e-13,6.234842718523856e-13,-5.515879749371862e-23,-2.202219359150617e-23
43.84,-1.7712318308295927e-12,-2.0929329298572004e-14,4.263256414560601e-14,2.0960036788718052e-13,7.340012009184247e-23,6.23688498467443e-13,6.255300039771576e-13,6.255300039771576e-13,-5.509993177689419e-23,-2.281724972720425e-23
43.86,-1.7715354498224762e-12,-1.0024583897761569e-14,4.263256414560601e-14,2.0614712298259968e-13,7.292034308383539e-23,6.257350013409829e-13,6.27583456670259e-13,6.27583456670259e-13,-5.503079798746859e-23,-2.3605092346799154e-23
43.88,-1.77162054002099e-12,9.21315886192534e-16,4.263256414560601e-14,2.026424342823133e-13,7.242503528642585e-23,6.277892276916763e-13,6.296446590692673e-13,6.296446590692673e-13,-5.495142740572441e-23,-2.4385262646808835e-23
43.9,-1.771486276699989e-12,1.190852536944229e-14,4.263256414560601e-14,1.9908610763804884e-13,7.191436379541077e-23,6.298512066680717e-13,6.317136404216688e-13,6.317136404216688e-13,-5.486185722446471e-23,-2.5157296351899975e-23
43.92,-1.7711318320218266e-12,2.2937200454304213e-14,4.263256414560601e-14,1.9547794816881654e-13,7.138850515289384e-23,6.319209675286657e-13,6.33790430085286e-13,6.33790430085286e-13,-5.476213062191701e-23,-2.59207236640569e-23
43.94,-1.7705563750246042e-12,3.400749763147093e-14,4.263256414560601e-14,1.9181776025814488e-13,7.08476454591635e-23,6.339985396423452e-13,6.358750575287028e-13,6.358750575287028e-13,-5.465229683532069e-23,-2.6675069211497427e-23
43.96,-1.769759071610385e-12,4.5119573982231005e-14,4.263256414560601e-14,1.8810534755130548e-13,7.02919804856064e-23,6.36083952488792e-13,6.379675523317039e-13,6.379675523317039e-13,-5.45324112352035e-23,-2.7419851997059365e-23
43.98,-1.7687390845333552e-12,5.627358718069751e-14,4.263256414560601e-14,1.843405129525278e-13,6.972171578866361e-23,6.38177235658929e-13,6.400679441856706e-13,6.400679441856706e-13,-5.440253540035237e-23,-2.815458534612231e-23
44.0,-1.7674955733879463e-12,6.746969549604495e-14,4.263256414560601e-14,1.8052305862220256e-13,6.913706682483962e-23,6.402784188553327e-13,6.42176262894038e-13,6.42176262894038e-13,-5.426273719348576e-23,-2.887877685434692e-23
44.02,-1.7660276945969061e-12,7.870805779475468e-14,4.263256414560601e-14,1.7665278597407503e-13,6.853825906677156e-23,6.423875318926513e-13,6.442925383727056e-13,6.442925383727056e-13,-5.411309083763163e-23,-2.959192833449688e-23
44.04,-1.7643346013993346e-12,8.998883354286919e-14,4.263256414560601e-14,1.7272949567242727e-13,6.792552812036937e-23,6.445046046980669e-13,6.464168006504574e-13,6.464168006504574e-13,-5.395367699321886e-23,-3.029353576342507e-23
44.06,-1.7624154438386645e-12,1.013121828082543e-13,4.263256414560601e-14,1.687529876292503e-13,6.729911984303376e-23,6.466296673116692e-13,6.485490798694032e-13,6.485490798694032e-13,-5.378458283588644e-23,-3.098308922803086e-23
44.08,-1.7602693687506032e-12,1.1267826626287067e-13,4.263256414560601e-14,1.6472306100140438e-13,6.66592904629628e-23,6.487627498869277e-13,6.506894062854173e-13,6.506894062854173e-13,-5.360590213501791e-23,-3.166007287112287e-23
44.1,-1.757895519751024e-12,1.2408724518505345e-13,4.263256414560601e-14,1.6063951418776986e-13,6.600630669955474e-23,6.509038826911102e-13,6.528378102685315e-13,6.528378102685315e-13,-5.341773533300569e-23,-3.2323964836864134e-23
44.12,-1.7552930372238202e-12,1.3553928146180043e-13,4.263256414560601e-14,1.5650214482638669e-13,6.534044588491802e-23,6.530530961056974e-13,6.549943223034037e-13,6.549943223034037e-13,-5.322018962525315e-23,-3.2974237215352866e-23
44.14,-1.7524610583087017e-12,1.4703453759106938e-13,4.263256414560601e-14,1.5231074979158253e-13,6.466199608649533e-23,6.552104206268279e-13,6.571589729897365e-13,6.571589729897365e-13,-5.301337904091888e-23,-3.3610355987338005e-23
44.16,-1.7493987168889513e-12,1.5857317668408332e-13,4.263256414560601e-14,1.480651251910911e-13,6.397125623081315e-23,6.57375886865733e-13,6.593317930427112e-13,6.593317930427112e-13,-5.279742452441043e-23,-3.423178096784115e-23
44.18,-1.7461051435791395e-12,1.701553624676457e-13,4.263256414560601e-14,1.4376506636315876e-13,6.326853622836551e-23,6.595495255491684e-13,6.615128132934369e-13,6.615128132934369e-13,-5.257245401763404e-23,-3.4837965749895666e-23
44.2,-1.7425794657127858e-12,1.8178125928646295e-13,4.263256414560601e-14,1.3941036787364088e-13,6.255415709964091e-23,6.617313675198501e-13,6.637020646893609e-13,6.637020646893609e-13,-5.23386025430055e-23,-3.5428357647356745e-23
44.22,-1.738820807329979e-12,1.934510321054767e-13,4.263256414560601e-14,1.3500082351308656e-13,6.182845110230254e-23,6.639214437368968e-13,6.65899578294733e-13,6.65899578294733e-13,-5.209601228723004e-23,-3.600239763750532e-23
44.24,-1.7348282891649441e-12,2.0516484651220426e-13,4.263256414560601e-14,1.3053622629381267e-13,6.109176185953096e-23,6.661197852762608e-13,6.68105385291038e-13,6.68105385291038e-13,-5.184483268585627e-23,-3.655952030303449e-23
44.26,-1.7306010286335636e-12,2.1692286871908835e-13,4.263256414560601e-14,1.2601636844696725e-13,6.034444448953907e-23,6.683264233311642e-13,6.70319516977447e-13,6.70319516977447e-13,-5.15852205086114e-23,-3.709915377366519e-23
44.28,-1.7261381398208627e-12,2.2872526556585555e-13,4.263256414560601e-14,1.2144104141958062e-13,5.958686573627007e-23,6.705413892125813e-13,6.725420047712365e-13,6.725420047712365e-13,-5.131733994552483e-23,-3.762071966716201e-23
44.3,-1.7214387334684318e-12,2.4057220452188375e-13,4.263256414560601e-14,1.168100358716068e-13,5.881940410128659e-23,6.727647143496214e-13,6.747728802082596e-13,6.747728802082596e-13,-5.104136269384536e-23,-3.812363302989597e-23
44.32,-1.716501916961809e-12,2.5246385368857825e-13,4.263256414560601e-14,1.1212314167295287e-13,5.804244997686191e-23,6.749964302900194e-13,6.770121749433917e-13,6.770121749433917e-13,-5.075746804575965e-23,-3.8607302277060135e-23
44.34,-1.7113267943178172e-12,2.644003818017571e-13,4.263256414560601e-14,1.0738014790049733e-13,5.725640578028351e-23,6.772365687005735e-13,6.79259920750963e-13,6.79259920750963e-13,-5.046584297691859e-23,-3.9071129132009046e-23
44.36,-1.7059124661718492e-12,2.763819582340455e-13,4.263256414560601e-14,1.0258084283509724e-13,5.646168608937838e-23,6.794851613675922e-13,6.815161495252289e-13,6.815161495252289e-13,-5.016668223577772e-23,-3.951450856554485e-23
44.38,-1.7002580297651055e-12,2.88408752997279e-13,4.263256414560601e-14,9.772501395858406e-14,5.565871777927057e-23,6.817422401973384e-13,6.837808932808013e-13,6.837808932808013e-13,-4.9860188433759194e-23,-3.993682873442713e-23
44.4,-1.6943625789317865e-12,3.0048093674491596e-13,4.263256414560601e-14,9.281244795074808e-14,5.484794016038127e-23,6.840078372164959e-13,6.860541841531234e-13,6.860541841531234e-13,-4.954657213624189e-23,-4.033747091938276e-23
44.42,-1.688225204086231e-12,3.1259868077445854e-13,4.263256414560601e-14,8.784293068631162e-14,5.402980511768146e-23,6.862819845726083e-13,6.883360543989212e-13,6.883360543989212e-13,-4.9226051954386244e-23,-4.071580946276851e-23
44.44,-1.6818449922100154e-12,3.247621570298843e-13,4.263256414560601e-14,8.281624723189066e-14,5.320477725120823e-23,6.885647145345535e-13,6.906265363966462e-13,6.906265363966462e-13,-4.8898854637801613e-23,-4.107121170546912e-23
44.46,-1.6752210268389921e-12,3.369715381040849e-13,4.263256414560601e-14,7.773218184294511e-14,5.2373334017854255e-23,6.9085605949299e-13,6.929256626469495e-13,6.929256626469495e-13,-4.8565215168062195e-23,-4.140303792342474e-23
44.48,-1.6683523880502896e-12,3.4922699724131565e-13,4.263256414560601e-14,7.259051796071736e-14,5.1535965874441753e-23,6.931560519608056e-13,6.952334657731445e-13,6.952334657731445e-13,-4.822537685307935e-23,-4.1710641263728753e-23
44.5,-1.661238152449258e-12,3.6152870833965365e-13,4.263256414560601e-14,6.739103820915967e-14,5.0693176422091705e-23,6.954647245736049e-13,6.97549978521657e-13,6.97549978521657e-13,-4.787959142233721e-23,-4.199336767986413e-23
44.52,-1.6538773931563668e-12,3.7387684595346553e-13,4.263256414560601e-14,6.213352439184953e-14,4.984548255189814e-23,6.977821100901589e-13,6.998752337625073e-13,6.998752337625073e-13,-4.7528119122998736e-23,-4.225055586687178e-23
44.54,-1.6462691797940538e-12,3.86271585295884e-13,4.263256414560601e-14,5.6817757488893754e-14,4.899341459191948e-23,7.001082413928648e-13,7.022092644897492e-13,7.022092644897492e-13,-4.717122881688944e-23,-4.2481537195439855e-23
44.56,-1.6384125784735184e-12,3.9871310224129413e-13,4.263256414560601e-14,5.144351765382047e-14,4.813751645549673e-23,7.024431514882129e-13,7.045521038219774e-13,7.045521038219774e-13,-4.6809198078366086e-23,-4.268563564593386e-23
44.58,-1.63030665178148e-12,4.1120157332782875e-13,4.263256414560601e-14,4.601058421045979e-14,4.727834579091114e-23,7.047868735072711e-13,7.069037850027651e-13,7.069037850027651e-13,-4.644231329307842e-23,-4.286216774159459e-23
44.6,-1.621950458766869e-12,4.2373717575987394e-13,4.263256414560601e-14,4.0518735649812534e-14,4.641647413239011e-23,7.071394407061312e-13,7.092643414011406e-13,7.092643414011406e-13,-4.607086975762973e-23,-4.301044248124781e-23
44.62,-1.6133430549274768e-12,4.3632008741058266e-13,4.263256414560601e-14,3.496774962690715e-14,4.555248705247468e-23,7.095008864664123e-13,7.116338065120798e-13,7.116338065120798e-13,-4.569517178014579e-23,-4.3129761271487374e-23
44.64,-1.604483492196555e-12,4.4895048682439897e-13,4.263256414560601e-14,2.9357402957644747e-14,4.468698431575875e-23,7.118712442956891e-13,7.140122139569483e-13,7.140122139569483e-13,-4.531553278175779e-23,-4.321941785827604e-23
44.66,-1.595370818929362e-12,4.616285532195922e-13,4.263256414560601e-14,2.368747161563224e-14,4.382058003401156e-23,7.142505478280067e-13,7.163995974840187e-13,7.163995974840187e-13,-4.4932275399008673e-23,-4.327869825800796e-23
44.68,-1.5860040798896603e-12,4.743544664907987e-13,4.263256414560601e-14,1.7957730729003495e-14,4.295390282269515e-23,7.166388308243535e-13,7.187959909689239e-13,7.187959909689239e-13,-4.4545731587189095e-23,-4.330505321697123e-23
44.7,-1.576382316236161e-12,4.871284072115759e-13,4.263256414560601e-14,1.2167954577228524e-14,4.208759595888791e-23,7.190361271731173e-13,7.212014284151349e-13,7.212014284151349e-13,-4.4156242724611177e-23,-4.327213275205377e-23
44.72,-1.5665045655089198e-12,4.999505566369629e-13,4.263256414560601e-14,6.317916587910682e-15,4.1222317540626376e-23,7.214424708905903e-13,7.236159439544623e-13,7.236159439544623e-13,-4.376415971782856e-23,-4.320597639309025e-23
44.74,-1.5563698616156796e-12,5.128210967060534e-13,4.263256414560601e-14,4.0738933357177795e-16,4.0358740647676505e-23,7.238578961214337e-13,7.260395718475223e-13,7.260395718475223e-13,-4.336984310780957e-23,-4.310583126540634e-23
44.76,-1.5459772348181628e-12,5.257402100445774e-13,4.263256414560601e-14,-5.56385547157513e-15,3.949755350374649e-23,7.262824371391731e-13,7.284723464842315e-13,7.284723464842315e-13,-4.297366317707206e-23,-4.297093634614241e-23
44.78,-1.5353257117183095e-12,5.387080799674929e-13,4.263256414560601e-14,-1.1596046974864889e-14,3.8639459640153035e-23,7.287161283466851e-13,7.309143023843018e-13,7.309143023843018e-13,-4.2576000057787543e-23,-4.2800522391086603e-23
44.8,-1.5244143152444682e-12,5.51724890481585e-13,4.263256414560601e-14,-1.7689415188431742e-14,3.778517806095316e-23,7.311590042766819e-13,7.333654741977063e-13,7.333654741977063e-13,-4.217724384086312e-23,-4.259381186120779e-23
44.82,-1.51324206463753e-12,5.647908262880797e-13,4.263256414560601e-14,-2.384419099247305e-14,3.693544340955322e-23,7.336110995922e-13,7.358258967051956e-13,7.358258967051956e-13,-4.177779468600882e-23,-4.235001884845317e-23
44.84,-1.5018079754370118e-12,5.779060727852619e-13,4.263256414560601e-14,-3.006060613852539e-14,3.6091006136807983e-23,7.360724490870925e-13,7.382956048187865e-13,7.382956048187865e-13,-4.1378062932798875e-23,-4.206834900081663e-23
44.86,-1.4901110594670876e-12,5.910708160711083e-13,4.263256414560601e-14,-3.6338893252752874e-14,3.525263267062139e-23,7.38543087686524e-13,7.407746335822462e-13,7.407746335822462e-13,-4.097846921273483e-23,-4.1747999447036234e-23
44.88,-1.4781503248225689e-12,6.042852429459276e-13,4.263256414560601e-14,-4.2679285839248194e-14,3.4421105587062187e-23,7.410230504474668e-13,7.43263018171603e-13,7.43263018171603e-13,-4.057944456231935e-23,-4.1388158720400777e-23
44.9,-1.465924775854828e-12,6.175495409150098e-13,4.263256414560601e-14,-4.9082018283345705e-14,3.359722378300597e-23,7.435123725591977e-13,7.457607938956298e-13,7.457607938956298e-13,-4.0181430537148367e-23,-4.09880066821855e-23
44.92,-1.453433413157668e-12,6.308638981912882e-13,4.263256414560601e-14,-5.554732585494735e-14,3.278180265031679e-23,7.460110893438014e-13,7.482679961963729e-13,7.482679961963729e-13,-3.978487932703058e-23,-4.0546714444243846e-23
44.94,-1.4406752335531485e-12,6.442285036980096e-13,4.263256414560601e-14,-6.207544471186104e-14,3.197567425158141e-23,7.485192362566734e-13,7.507846606496113e-13,7.507846606496113e-13,-3.939025387214266e-23,-4.006344429110789e-23
44.96,-1.4276492300773461e-12,6.576435470714149e-13,4.263256414560601e-14,-6.86666119031513e-14,3.1179687497407945e-23,7.510368488869946e-13,7.533108229654029e-13,7.533108229654029e-13,-3.8998027980228596e-23,-3.953734960134471e-23
44.98,-1.4143543919660665e-12,6.7110921866343e-13,4.263256414560601e-14,-7.532106537250329e-14,3.039470832530249e-23,7.535639629582771e-13,7.558465189885703e-13,7.558465189885703e-13,-3.860868644485182e-23,-3.896757476835678e-23
45.0,-1.4007897046405028e-12,6.846257095443664e-13,4.263256414560601e-14,-8.203904396159886e-14,2.962161988013678e-23,7.561006143288531e-13,7.583917846992201e-13,7.583917846992201e-13,-3.8222725164709035e-23,-3.8353255120408955e-23


==> anc/reproduce_certificate.py <==
"""Recompute every stored local-certificate constant using exact fractions.

Run this copied ancillary script beside local_certificate.json. Requires numpy.
Analytic Taylor estimates are assumptions of the checker, not automatically
proved statements about floating-point integration or global swing-up.
"""

import hashlib
import json
from fractions import Fraction
from pathlib import Path
from types import SimpleNamespace

from certificate.local_certificate import generic_filtered_certificate


def main():
    root = Path(__file__).resolve().parent
    record = json.loads((root / "local_certificate.json").read_text())
    source = root / "certificate/local_certificate.py"
    if hashlib.sha256(source.read_bytes()).hexdigest() != record["certificate_source_sha256"]:
        raise ValueError("Certificate arithmetic source differs from the archived computation")
    config = dict(record["config"])
    config["params"] = SimpleNamespace(**config["params"])
    exact = record["exact_constants"]
    computed = generic_filtered_certificate(SimpleNamespace(**config),
        period=exact["period"], anchor_lower=exact["anchor_lower"])
    if computed["constants"] != {k: Fraction(v) for k, v in exact.items()}:
        raise ValueError("Recomputed exact constants differ")
    if computed["matrix"] != [[Fraction(v) for v in row] for row in record["exact_matrix"]]:
        raise ValueError("Recomputed exact matrix differs")
    if not computed["selection_independent"]:
        raise ValueError("Expected the full enforced parameter box")
    c = computed["constants"]
    for name in ("continuous", "sampled"):
        if not 0 <= c[name + "_error_lhs"] < c[name + "_error_rhs"]:
            raise ValueError("A local sufficient inequality failed")
    print(json.dumps({"exact_constants_recomputed": len(c), "radius": str(c["radius"]),
        "selection_independent": True, "scope": computed["scope"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproduce_figures.py <==
"""Rebuild preprint figures and numeric macros from compact ancillary CSVs."""

import argparse
import csv
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


def read_rows(path):
    with path.open() as stream:
        return list(csv.DictReader(stream))


def strict(rows):
    return sum(all(row[key] == "True" for key in ("complete", "settled", "strict_decay"))
               for row in rows)


def summarize(data):
    primary = read_rows(data / "cartpole_curvature_validation_2026-10-02.csv")
    second = read_rows(data / "cartpole_curvature_hold_validation_2026-10-03.csv")
    extra = read_rows(data / "cartpole_reference_ct_extension_2026-10-03.csv")
    matched = read_rows(data / "cartpole_matched_curvature_2026-10-02.csv")
    paired = read_rows(data / "cartpole_paired_curvature_validation_2026-10-02.csv")
    audits = read_rows(data / "cartpole_independent_curvature_validation_2026-10-02.csv")
    benchmark = read_rows(data / "cartpole_benchmark_curvature_2026-10-02.csv")
    a_sampled = [r for r in primary if r["study"] in
                 ("box_candidate_sampled200", "near_candidate_sampled100")]
    b_sampled = [r for r in second if r["study"] in
                 ("box_reference_sampled200", "near_reference_sampled100")]
    a_cont = [r for r in primary if r["study"] == "box_candidate_cont200"]
    for rows, count in ((a_sampled, 300), (b_sampled, 300), (a_cont, 200), (extra, 200)):
        if len(rows) != count or strict(rows) != count:
            raise ValueError("The frozen candidate evidence differs from the manuscript")
        if {float(r["curvature_penalty_time"]) for r in rows} != {.002}:
            raise ValueError("Do not merge changed feedbacks into candidate successes")
    starts = [tuple(float(r[k]) for k in ("x0", "v0", "theta0", "omega0"))
              for r in a_sampled + b_sampled]
    if len(set(starts)) != 600:
        raise ValueError("Require600 distinct initial states across the two draw sets")
    for group in ("calf", "mpc"):
        rows = [r for r in matched if r["kind"] == group]
        if len(rows) != 100 or any(r["tail_stable"] != "True" for r in rows):
            raise ValueError("Matched comparison is incomplete")
    if sum(int(r["checked_steps"]) for r in audits) != 720000:
        raise ValueError("Audit hold count differs")
    if len([r for r in audits if r["variant"] == "candidate"
            and r["strict_decay_passed"] == "True"]) != 16:
        raise ValueError("Candidate audits do not all pass")
    result = {"sampled_candidate_states": 600, "continuous_candidate_paths": 400,
              "primary_audited_holds": 720000, "matched_states": 100}
    for kind in ("calf", "mpc"):
        rows = [r for r in matched if r["kind"] == kind]
        result[kind] = {key: float(np.median([float(r[key]) for r in rows]))
                       for key in ("common_cost", "settling_time", "max_cart_travel")}
    for family in ("box", "near"):
        rows = [r for r in paired if r["family"] == family]
        result[family] = {key: float(np.median([float(r[key]) for r in rows])) for key in
                         ("input_total_variation_ratio", "common_cost_ratio", "max_cart_travel_ratio")}
    indexed = {r["case"]: r for r in benchmark}
    cases = [r["case"].removeprefix("candidate_") for r in benchmark
             if r["case"].startswith("candidate_")]
    result["mpc_calf_cpu_ratio"] = float(np.median([
        float(indexed["mpc_"+case]["median_cpu_seconds_per_sim_second"])
        /float(indexed["candidate_"+case]["median_cpu_seconds_per_sim_second"]) for case in cases]))
    return result, matched, paired


def render(data, output):
    output.mkdir(parents=True, exist_ok=True)
    result, matched, paired = summarize(data)
    plt.rcParams.update({"font.size": 9, "pdf.fonttype": 42, "ps.fonttype": 42,
                         "axes.spines.top": False, "axes.spines.right": False})
    colors = ["#237b68", "#bb4d42"]
    fig, axes = plt.subplots(1, 4, figsize=(12, 3.25), layout="constrained")
    for axis, key, label in zip(axes[:3], ("common_cost", "settling_time", "max_cart_travel"),
                               ("Common cost J", "Settling time [s]", "Peak |x| [m]")):
        values = [[float(r[key]) for r in matched if r["kind"] == kind] for kind in ("calf", "mpc")]
        boxes = axis.boxplot(values, tick_labels=["CALF", "NMPC"], patch_artist=True,
                             medianprops={"color": "black"}, widths=.55)
        for patch, color in zip(boxes["boxes"], colors):
            patch.set(facecolor=color, alpha=.55)
        axis.set(ylabel=label)
        axis.grid(axis="y", alpha=.2)
    values = [[float(r["input_total_variation_ratio"]) for r in paired if r["family"] == family]
              for family in ("box", "near")]
    axes[3].boxplot(values, tick_labels=["Box (200)", "Hanging (100)"], widths=.55,
                    medianprops={"color": colors[0]})
    axes[3].axhline(1., color=colors[1], linestyle="--", linewidth=1)
    axes[3].set(yscale="log", ylabel="Command variation: candidate / reference")
    axes[3].grid(axis="y", alpha=.2)
    fig.savefig(output / "comparison.pdf")
    fig.savefig(output / "comparison.png", dpi=160)
    plt.close(fig)

    rows = read_rows(data / "representative_trajectory.csv")
    a = {k: np.array([float(r[k]) for r in rows]) for k in rows[0]}
    fig, axes = plt.subplots(3, 2, figsize=(10, 7.1), layout="constrained")
    axes[0, 0].plot(a["time"], a["x"], color=colors[0])
    axes[0, 0].set(ylabel="Cart x [m]", xlim=(0, 15))
    axes[0, 1].plot(a["time"], a["theta"], color=colors[0])
    axes[0, 1].set(ylabel="Wrapped angle [rad]", xlim=(0, 15))
    axes[1, 0].fill_between(a["time"], a["force_min"], a["force_max"], color=colors[0], alpha=.4)
    axes[1, 0].plot(a["time"], a["force_last"], color=colors[0], linewidth=.6)
    axes[1, 0].axhline(12, color=colors[1], linestyle="--", linewidth=.8)
    axes[1, 0].axhline(-12, color=colors[1], linestyle="--", linewidth=.8)
    axes[1, 0].set(ylabel="Applied force [N]", xlim=(0, 15))
    axes[1, 1].semilogy(a["time"], np.maximum(a["critic"], 1e-40), color=colors[0])
    axes[1, 1].set(ylabel="Adaptive critic V", xlim=(0, 45))
    for axis, key, label in ((axes[2, 0], "derivative_max", "Instantaneous residual"),
                              (axes[2, 1], "endpoint_max", "Endpoint residual / h")):
        axis.plot(a["time"][1:], a[key][1:], color=colors[0], linewidth=.8)
        axis.axhline(1e-6, color=colors[1], linestyle="--", linewidth=.9, label="Numerical threshold")
        lower = min(-100., float(a[key][1:].min()) * 1.1)
        upper = max(1e-5, float(a[key][1:].max()) * 1.1)
        axis.set(ylim=(lower, upper), ylabel=label, xlim=(0, 45))
        axis.set_yscale("symlog", linthresh=1e-10)
        axis.set_yticks([-100, -1, -.01, -1e-6, -1e-10, 0, 1e-6])
    for axis in axes.ravel():
        axis.set(xlabel="Time [s]")
        axis.grid(alpha=.2)
    axes[2, 1].legend(loc="lower right", fontsize=8)
    fig.savefig(output / "trajectory.pdf")
    fig.savefig(output / "trajectory.png", dpi=160)
    plt.close(fig)
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    args = parser.parse_args()
    result = render(args.data_dir, args.output_dir)
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()

